Counting Classical Fullerenes I: Exact Enumeration and Generic Achiral Symmetry

We give an exact arithmetic formula for the number of classical fullerenes on $2m$ vertices. The oriented count is known; the new contribution counts achiral fullerenes, those admitting an orientation-reversing symmetry. We transport these symmetries to a lattice, classify eleven types, and express their contribution as seven weighted orbit counts. The complete formula is printed here, together with an exact algorithm producing all counts through index $M$ in quasilinear bit time with fast integer multiplication. We also prove that the proportion of achiral fullerenes with a unique orientation-reversing symmetry tends to one as the size increases. That symmetry is either a reflection or a fixed-point-free involution, with cumulative proportions $527/529$ and $2/529$. Among all fullerenes on $2m$ vertices, the achiral proportion has order $m^{-5}$; the same order holds cumulatively. The exceptional achiral classes with nontrivial orientation-preserving symmetry number $O(m^2)$.

==> anc/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/Makefile <==
# Copyright 2026 Kerem KAT
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

SHELL := /bin/bash
.SHELLFLAGS := -eu -o pipefail -c
.DEFAULT_GOAL := all
UV ?= uv
UV_CACHE_DIR ?= .cache/uv
UV_RUN ?= env UV_CACHE_DIR=$(UV_CACHE_DIR) $(UV) run --frozen
PYTHON ?= $(UV_RUN) --no-dev python
CXX ?= c++
CXXFLAGS ?= -O3 -DNDEBUG -std=c++20 -Wall -Wextra -Wpedantic -pthread
PKG_CONFIG ?= pkg-config
GMP_CFLAGS = $(patsubst -I%,-isystem %,$(shell $(PKG_CONFIG) --cflags gmpxx))
GMP_LIBS = $(shell $(PKG_CONFIG) --libs gmpxx)
BUCKYCOUNT_CFLAGS = $(patsubst -I%,-isystem %,$(shell $(PKG_CONFIG) --cflags flint gmpxx))
BUCKYCOUNT_LIBS = $(shell $(PKG_CONFIG) --libs-only-L flint gmpxx) -lflint -lgmpxx -lgmp
GP ?= gp
PARI_PREFIX ?= $(shell gp_path="$$(command -v $(GP) 2>/dev/null || true)"; if [[ -n "$$gp_path" ]]; then dirname "$$(dirname "$$(realpath "$$gp_path")")"; fi)
PARI_INCLUDE_DIR = $(if $(strip $(PARI_PREFIX)),$(abspath $(PARI_PREFIX)/include),)
# Explicitly adding /usr/include breaks GCC's include_next search order.
PARI_CFLAGS = $(if $(filter-out /usr/include,$(PARI_INCLUDE_DIR)),-isystem $(PARI_INCLUDE_DIR),)
PARI_LIBS = $(if $(PARI_PREFIX),-L$(PARI_PREFIX)/lib,) -lpari
PYTHON_SOURCES := $(wildcard src/*.py)
.PHONY: all check calculators verifiers verify verify-arithmetic verify-pdf verify-census verify-slow test lint clean buckycount
all: check verify
check:
	$(PYTHON) src/verify_public_bundle.py ..
calculators: .cache/bin/buckycount
verifiers: 
test: calculators
	$(PYTHON) src/check_public_counts.py --binary .cache/bin/buckycount
verify-census: test
verify-slow: calculators
	$(PYTHON) src/check_public_counts.py --binary .cache/bin/buckycount --slow $(if $(SLOW_MAX_INDEX),--max-index $(SLOW_MAX_INDEX),) $(if $(SLOW_TIMEOUT),--slow-timeout $(SLOW_TIMEOUT),)
buckycount: .cache/bin/buckycount
	$< $(ARGS)
lint:
	$(UV_RUN) ruff check $(PYTHON_SOURCES)
	$(UV_RUN) ruff format --check $(PYTHON_SOURCES)
	$(UV_RUN) ty check $(PYTHON_SOURCES)
clean:
	rm -rf .cache

verify: verify-arithmetic
	$(MAKE) verify-pdf

verify-arithmetic: test verifiers
	$(PYTHON) src/export_counting_coefficients.py --check --paper ../paper.tex --verify-bound --binary .cache/bin/buckycount
	$(PYTHON) src/verify_ternary_chambers.py
	$(PYTHON) src/verify_counting_chamber_return.py --paper ../paper.tex
	$(PYTHON) src/verify_counting_diagnostics.py data/public_numerical/counting_diagnostics.json
	$(PYTHON) src/verify_order_ten.py data/public_numerical/order_ten_coordinates.json

verify-pdf:
	$(MAKE) -C .. paper
	$(PYTHON) src/verify_counting_pdf_coefficients.py --paper ../paper.tex --pdf ../.cache/tex/paper.pdf

.cache/bin/buckycount: src/buckycount/buckycount.cpp src/buckycount/calculator.hpp src/buckycount/cap_boundary_owner.hpp src/buckycount/cap_geometric_normalizer.hpp src/buckycount/cap_phase_normalizer.hpp src/buckycount/cap_polytope_native.hpp src/buckycount/census_centered_stream.hpp src/buckycount/census_contact_phases.hpp src/buckycount/census_family_table.hpp src/buckycount/census_graph_output.hpp src/buckycount/census_heap_scopes.hpp src/buckycount/census_orbit_family.hpp src/buckycount/census_ordered_stream.hpp src/buckycount/census_pentagon_contacts.hpp src/buckycount/census_period_graph.hpp src/buckycount/census_phase_group.hpp src/buckycount/census_point_owner.hpp src/buckycount/census_rank_selector.hpp src/buckycount/census_small_height.hpp src/buckycount/census_tied_cap_prefix.hpp src/buckycount/census_witness_products.hpp src/buckycount/commands.hpp src/buckycount/fullerene_hex_witness.hpp src/buckycount/genfullerene.hpp src/buckycount/ipr_hecke_arithmetic.hpp src/buckycount/ipr_hecke_arithmetic_runtime.hpp src/buckycount/ipr_real_affine_arithmetic.hpp src/buckycount/prefix_cache.hpp src/buckycount/prefix_engine_buckycount.hpp src/buckycount/prefix_engine_cli.hpp src/buckycount/prefix_engine_compressed.hpp src/buckycount/prefix_engine_core.hpp src/buckycount/prefix_engine_direct.hpp src/buckycount/prefix_engine_flint.hpp src/buckycount/prefix_engine_formula.hpp src/buckycount/star_center_decoder.hpp src/buckycount/star_dense_decoder.hpp src/buckycount/star_fragment_decoder.hpp src/buckycount/star_linear_decoder.hpp src/prefix_engine_core.hpp src/prefix_engine_formula.hpp src/buckycount/cli.cpp src/buckycount/decode.cpp src/buckycount/fullerene_rank_total.cpp src/buckycount/graph_cli.cpp
	mkdir -p $(@D)
	$(PKG_CONFIG) --print-errors --exists flint gmpxx
	$(CXX) $(CXXFLAGS) $(BUCKYCOUNT_CFLAGS) -Isrc $< src/buckycount/cli.cpp src/buckycount/decode.cpp src/buckycount/fullerene_rank_total.cpp src/buckycount/graph_cli.cpp -o $@ $(BUCKYCOUNT_LIBS)


==> anc/NOTICE <==
Counting Classical Fullerenes
Copyright 2026 Kerem KAT

Apache License 2.0 applies to source code bearing the Apache notice.


==> anc/README.md <==
Arithmetic calculator and selected comparisons for exact_fullerene_count, release 1.4.1.

The archive version and content roles are in `../RELEASE.json`; `../SHA256SUMS` binds every included file.

`../COMPANIONS.json` identifies every companion by its public source hashes and records the frozen label-to-number mapping for this release.

`buckycount` computes ordinary, oriented and achiral fullerene counts, with the seven arithmetic sectors; `--ipr` adds the isolated-pentagon counts. Its coefficients are embedded in the C++ source and its headers. No coefficient download or other manuscript source is required.

`LICENSE` and `NOTICE` provide the Apache 2.0 terms for source code bearing the Apache notice.

JSON count totals are decimal strings, as are the exact sector masses; `m` and `vertices` are numeric indices. Parse totals as arbitrary-precision integers, not binary floating-point numbers. CSV totals remain decimal text.

Build with `make calculators`, or run `make buckycount ARGS='60 --ipr --details'`. The calculator requires a C++20 compiler, POSIX threads, FLINT and GMP/gmpxx (`pkg-config flint gmpxx`). Run the binary with `--help` for ranges and output formats.

Give one vertex count for a single result or an inclusive range such as `2..60`. The calculator evaluates the needed arithmetic directly, including for IPR counts. Full prefixes use shared coefficient tables.

`make` runs every check below. `make check` verifies package integrity. `make test` runs the calculator and compares its output against the supplied count tables. `make verify-arithmetic` additionally runs this paper's exact arithmetic and symbolic checks without TeX or Poppler. `make verify-pdf` checks printed PDF records where supplied. `make verify` runs the arithmetic checks first, then the PDF checks. `make verify-slow` separately replays the four archived example rows above index 1000; it is excluded from the ordinary check. For a bounded replay, use `make verify-slow SLOW_MAX_INDEX=100000`; `SLOW_TIMEOUT` sets its per-row timeout in seconds. Any C++ verification driver is built separately from the calculator. The Python checkers use only the standard library; the frozen uv environment also supplies Ruff and ty for `make lint`. Python 3.14 is the tested, locked interpreter. With Python 3.14 and the listed runtime dependencies already installed, `make PYTHON=python3 verify-arithmetic` uses that interpreter instead; `make lint` still uses the frozen environment. The larger research verification suite and historical experiments are not bundled.
The diagnostic verifier independently evaluates the 181 arithmetic functions, proves prefix rank 166 through index 200, and checks all fifteen subsequent pivot indices through 992. It also checks the rank-24 minor and four relations in the recorded chamber data. The separate ternary verifier independently enumerates the retained chamber models and compares their component masses and weighted totals, using the geometric classification in Paper II. The coefficient export derives all 226 terms, checks the printed Appendix A, and certifies the retained-power tail bound with 215 exact finite comparisons. The direct chamber-return checker compares all 6020 freshly enumerated component masses at 215 indices with the printed weight-3/2 block and the calculator's split block, including the T9 and T27 adjustment. The PDF checker independently recovers every one of the 226 visible coefficient/function cells and compares them with the checked export.

`make verify-pdf` recovers all 226 visible Appendix A coefficient/function cells and checks them against the structured export, TeX and C++ header. It requires XeLaTeX, latexmk and Poppler.

The generated IPR headers are frozen arithmetic tables. Their research generators are not included in this minimal package; the public checks validate the stated printed-data and calculator interfaces. Each archive is self-contained. Shared files are exported from one canonical source tree and identified by SHA-256; they are not maintained as separate copies.

Included calculator, verification inputs and verifiers

The papers prove the general counting formulas; the verifiers below check the stated identities, source transcriptions and comparison ranges.

| Subject | Artifact |
|---|---|
| counting coefficients | [data/public_numerical/counting_coefficients.json](data/public_numerical/counting_coefficients.json) |
| counting diagnostics | [data/public_numerical/counting_diagnostics.json](data/public_numerical/counting_diagnostics.json) |
| counting examples | [data/public_numerical/counting_examples.json](data/public_numerical/counting_examples.json) |
| order ten coordinates | [data/public_numerical/order_ten_coordinates.json](data/public_numerical/order_ten_coordinates.json) |
| reference counts | [data/public_numerical/reference_counts.json](data/public_numerical/reference_counts.json) |
| ternary chambers | [data/public_numerical/ternary_chambers.json](data/public_numerical/ternary_chambers.json) |
| buckycount | [src/buckycount/buckycount.cpp](src/buckycount/buckycount.cpp) |
| public counts | [src/check_public_counts.py](src/check_public_counts.py) |
| exact arithmetic | [src/exact_arithmetic.py](src/exact_arithmetic.py) |
| counting coefficients | [src/export_counting_coefficients.py](src/export_counting_coefficients.py) |
| verify counting chamber return | [src/verify_counting_chamber_return.py](src/verify_counting_chamber_return.py) |
| verify counting diagnostics | [src/verify_counting_diagnostics.py](src/verify_counting_diagnostics.py) |
| verify counting pdf coefficients | [src/verify_counting_pdf_coefficients.py](src/verify_counting_pdf_coefficients.py) |
| verify order ten | [src/verify_order_ten.py](src/verify_order_ten.py) |
| verify ternary chambers | [src/verify_ternary_chambers.py](src/verify_ternary_chambers.py) |


==> anc/data/public_numerical/counting_coefficients.json <==
{
  "schema": "public-counting-coefficients/1",
  "conventions": {
    "index": "m is a positive integer; the graph has 2m vertices",
    "ordinary_count": "iso(2m)=(BB_m+a_m)/2",
    "argument": "Every displayed nonpositive or nonintegral argument gives zero",
    "rational_encoding": "Reduced numerator/positive-denominator strings; integers omit /1",
    "chi_D": "Kronecker(D,n); chi_1(n)=1 for n>0; chi_4(n)=1 for odd n and 0 for even n",
    "sigma_w": "sigma_w(n)=sum_{d|n} d^w; tau(n)=sigma_0(n)",
    "E_w": "E_w[psi,phi](n)=sum_{d|n} chi_psi(n/d)*chi_phi(d)*d^w; weight=w+1",
    "convolution": "(chi_a*chi_b)(n)=sum_{d|n} chi_a(d)*chi_b(n/d)",
    "H_k": "For k=2,3,4 and (-1)^k*N=D*f^2 with D fundamental (including 1), H_k(N)=L(1-k,chi_D)*sum_{d|f} mu(d)*chi_D(d)*d^(k-1)*sigma_(2k-1)(f/d); otherwise zero",
    "fundamental_discriminant": "D=1, or squarefree D=1 mod4, or D=4d for squarefree d=2,3 mod4",
    "L_value": "L(1-k,chi_D)=-|D|^(k-1)*sum_{a=1}^{|D|} chi_D(a)*B_k(a/|D|)/k; z*exp(xz)/(exp(z)-1)=sum_k B_k(x)*z^k/k!",
    "mu": "mu(d)=0 if a prime square divides d; otherwise (-1)^(number of prime factors)",
    "twisted_cohen": "chi_8(rm)*H_2(rm) evaluates the character on the full scaled argument",
    "hurwitz": "H(N)=sum_{d^2|N,-N/d^2 a discriminant} 2*h(-N/d^2)/w(-N/d^2); h counts proper primitive positive binary-form classes; w(-3)=6,w(-4)=4,w=2 otherwise",
    "class_number_evaluation": "Primitive reduced forms ax^2+bxy+cy^2: b^2-4ac=D, |b|<=a<=c, b>=0 if |b|=a or a=c, and a<=sqrt(|D|/3)",
    "dyadic_projector": "[2:v%2=epsilon,u=s|3:all] tests ORIGINAL m=2^v*u, u odd: v mod2=epsilon and u mod8=s; epsilon in {0,1}, s in {1,3,5,7}; no 3-adic restriction",
    "I_c": "I_c(m)=1 if m=c*r^2 for an integer r>=1, otherwise zero",
    "d_a_t": "d_{a,t}(m)=#{d>0:d|m and d=t*(m/d) mod a}; t is a multiplier",
    "d_same": "d_same(n)=tau(n) if n odd, 0 if n=2 mod4, tau(n/4) if 4|n",
    "N_3": "N_3^+(n)=((chi_1*chi_12)(n)+(chi_-3*chi_-4)(n))/2",
    "N_6": "N_6^+(n)=((chi_1*chi_24)(n)+(chi_-8*chi_-3)(n))/2",
    "T_9": "T_9(n)=H(36n)/6-H(9n)/3-H(4n)/2+H(n)",
    "T_27": "T_27(m)=T_9(m/3) if m=0 mod3, T_9(3m)/2 if m=1 mod3, 0 if m=2 mod3"
  },
  "source_bindings": {
    "appendix_definitions_sha256": "0e0fa77cb876b3876c3a535b3e1e5dd6a63f454bc69596a2903c8fcb5e794bbc",
    "appendix_coefficients_sha256": "28ea012cac8a8c51ef5d2f8d363f9b1bcbc720a906b26e257907121a6fb0898f",
    "calculator_coefficients_sha256": "28ea012cac8a8c51ef5d2f8d363f9b1bcbc720a906b26e257907121a6fb0898f",
    "printed_bound_sha256": "785ccdb406a7c0c3a4f9fea1b3a7a7b8e698b72f988881e40315cb53f01149e6"
  },
  "records": [
    {
      "family": "achiral",
      "weight": "5",
      "function": "sigma_4(m)",
      "coefficient": "697/622080"
    },
    {
      "family": "achiral",
      "weight": "5",
      "function": "sigma_4(m/2)",
      "coefficient": "-41/19440"
    },
    {
      "family": "achiral",
      "weight": "5",
      "function": "sigma_4(m/4)",
      "coefficient": "697/19440"
    },
    {
      "family": "achiral",
      "weight": "9/2",
      "function": "H_4(4m)",
      "coefficient": "-41/5184"
    },
    {
      "family": "achiral",
      "weight": "9/2",
      "function": "H_4(m)",
      "coefficient": "-41/324"
    },
    {
      "family": "achiral",
      "weight": "9/2",
      "function": "H_4(12m)",
      "coefficient": "-1/10368"
    },
    {
      "family": "achiral",
      "weight": "9/2",
      "function": "H_4(3m)",
      "coefficient": "-1/648"
    },
    {
      "family": "achiral",
      "weight": "9/2",
      "function": "H_4(4m/3)",
      "coefficient": "-1/128"
    },
    {
      "family": "achiral",
      "weight": "9/2",
      "function": "H_4(m/3)",
      "coefficient": "-1/8"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[-4,1](m)",
      "coefficient": "1/24"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[1,-4](m)",
      "coefficient": "7/2592"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[-8,1](m)",
      "coefficient": "1/81"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[1,-8](m)",
      "coefficient": "1/5184"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[-3,1](m)",
      "coefficient": "5/288"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[-3,1](m/2)",
      "coefficient": "-1/72"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[-3,1](m/4)",
      "coefficient": "17/36"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[1,-3](m)",
      "coefficient": "17/15552"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[1,-3](m/2)",
      "coefficient": "-1/1944"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[1,-3](m/4)",
      "coefficient": "5/486"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[-4,1](m/3)",
      "coefficient": "1/24"
    },
    {
      "family": "achiral",
      "weight": "4",
      "function": "E_3[1,-4](m/3)",
      "coefficient": "1/192"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(4m)",
      "coefficient": "-13/144"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(m)",
      "coefficient": "-131/72"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(8m)",
      "coefficient": "7/288"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(m/2)",
      "coefficient": "-14/9"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(12m)",
      "coefficient": "1/216"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(3m)",
      "coefficient": "13/216"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(4m/3)",
      "coefficient": "-3/32"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(m/3)",
      "coefficient": "-15/8"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(24m)",
      "coefficient": "1/1152"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(3m/2)",
      "coefficient": "-1/18"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(8m/3)",
      "coefficient": "3/128"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(m/6)",
      "coefficient": "-3/2"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(36m)",
      "coefficient": "1/864"
    },
    {
      "family": "achiral",
      "weight": "7/2",
      "function": "H_3(9m)",
      "coefficient": "1/216"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "sigma_2(m)",
      "coefficient": "5393/20736"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "sigma_2(m/4)",
      "coefficient": "-535/648"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "sigma_2(m/12)",
      "coefficient": "-73/36"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "sigma_2(m/2)",
      "coefficient": "-557/5184"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "sigma_2(m/3)",
      "coefficient": "-37/288"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "sigma_2(m/6)",
      "coefficient": "11/36"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[1,8](m)",
      "coefficient": "-5/576"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[1,8](m/3)",
      "coefficient": "-1/64"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[8,1](m)",
      "coefficient": "1/4"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[8,1](m/3)",
      "coefficient": "1/4"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[-3,-4](m)",
      "coefficient": "1/48"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[1,12](m)",
      "coefficient": "-1/864"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[12,1](m)",
      "coefficient": "1/24"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "sigma_2(m/8)",
      "coefficient": "-5/6"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[-3,-8](m)",
      "coefficient": "-1/96"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[-8,-3](m)",
      "coefficient": "1/54"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[1,24](m)",
      "coefficient": "-1/1728"
    },
    {
      "family": "achiral",
      "weight": "3",
      "function": "E_2[24,1](m)",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(4m)",
      "coefficient": "913/576"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(m)",
      "coefficient": "-367/72"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(8m)",
      "coefficient": "-1/12"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(m/2)",
      "coefficient": "-17/3"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(12m)",
      "coefficient": "359/3456"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(3m)",
      "coefficient": "-161/432"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(4m/3)",
      "coefficient": "189/128"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(m/3)",
      "coefficient": "-75/16"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(m/4)",
      "coefficient": "-10/3"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "chi_8(m) H_2(m)",
      "coefficient": "-5/6"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(24m)",
      "coefficient": "7/288"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(8m/3)",
      "coefficient": "-3/32"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(3m/2)",
      "coefficient": "4/9"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(m/6)",
      "coefficient": "-6"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(36m)",
      "coefficient": "-1/216"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(9m)",
      "coefficient": "1/27"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(3m/4)",
      "coefficient": "-1/3"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(m/12)",
      "coefficient": "-3"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "chi_8(3m) H_2(3m)",
      "coefficient": "-1/12"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "chi_8(m/3) H_2(m/3)",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(72m)",
      "coefficient": "1/72"
    },
    {
      "family": "achiral",
      "weight": "5/2",
      "function": "H_2(9m/2)",
      "coefficient": "1/9"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-4,1](m)",
      "coefficient": "19/24"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-4](m)",
      "coefficient": "-215/864"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-8,1](m)",
      "coefficient": "35/54"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-8](m)",
      "coefficient": "-263/1728"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-3,1](m)",
      "coefficient": "7/96"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-3,1](m/4)",
      "coefficient": "-7/6"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-3](m)",
      "coefficient": "2471/15552"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-3](m/4)",
      "coefficient": "5/486"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-3,1](m/2)",
      "coefficient": "35/48"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-3](m/2)",
      "coefficient": "-2809/7776"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-4](m/2)",
      "coefficient": "-1/6"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-4,1](m/2)",
      "coefficient": "1/4"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-24,1](m)",
      "coefficient": "1/6"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-3,8](m)",
      "coefficient": "1/48"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-24](m)",
      "coefficient": "-1/72"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-4,1](m/3)",
      "coefficient": "19/24"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-4](m/3)",
      "coefficient": "-199/576"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-3,1](m/8)",
      "coefficient": "3/2"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-3](m/8)",
      "coefficient": "-1/3"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-8,1](m/3)",
      "coefficient": "1/18"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-8](m/3)",
      "coefficient": "-13/144"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[-4,1](m/6)",
      "coefficient": "1/4"
    },
    {
      "family": "achiral",
      "weight": "2",
      "function": "E_1[1,-4](m/6)",
      "coefficient": "-1/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(4m)",
      "coefficient": "77/216"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m)",
      "coefficient": "-433/216"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(2m)",
      "coefficient": "-3/16"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(8m)",
      "coefficient": "-43/96"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/2)",
      "coefficient": "-7/3"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(12m)",
      "coefficient": "-335/2592"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(3m)",
      "coefficient": "137/1296"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(4m/3)",
      "coefficient": "-31/216"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/3)",
      "coefficient": "-217/216"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/4) [2:v%2=0,u=1|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(16m) [2:v%2=0,u=3|3:all]",
      "coefficient": "9/16"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(4m) [2:v%2=0,u=3|3:all]",
      "coefficient": "-21/16"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/4) [2:v%2=0,u=5|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(16m) [2:v%2=0,u=7|3:all]",
      "coefficient": "-3/32"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/4) [2:v%2=1,u=1|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/4) [2:v%2=1,u=3|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/4) [2:v%2=1,u=5|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/4) [2:v%2=1,u=7|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(24m)",
      "coefficient": "-101/1152"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/6)",
      "coefficient": "-11/6"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(8m/3)",
      "coefficient": "-133/384"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(3m/2)",
      "coefficient": "-7/18"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(6m)",
      "coefficient": "-3/64"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(2m/3)",
      "coefficient": "-9/64"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(36m)",
      "coefficient": "-767/2592"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(9m)",
      "coefficient": "569/1296"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(48m) [2:v%2=0,u=1|3:all]",
      "coefficient": "-1/16"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(12m) [2:v%2=0,u=1|3:all]",
      "coefficient": "7/48"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(16m/3) [2:v%2=0,u=1|3:all]",
      "coefficient": "9/16"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(4m/3) [2:v%2=0,u=1|3:all]",
      "coefficient": "-21/16"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/12) [2:v%2=0,u=3|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(3m/4) [2:v%2=0,u=3|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(48m) [2:v%2=0,u=5|3:all]",
      "coefficient": "1/96"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(16m/3) [2:v%2=0,u=5|3:all]",
      "coefficient": "-3/32"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/12) [2:v%2=0,u=7|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(3m/4) [2:v%2=0,u=7|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/12) [2:v%2=1,u=1|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(3m/4) [2:v%2=1,u=1|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/12) [2:v%2=1,u=3|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(3m/4) [2:v%2=1,u=3|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/12) [2:v%2=1,u=5|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(3m/4) [2:v%2=1,u=5|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(m/12) [2:v%2=1,u=7|3:all]",
      "coefficient": "-3/4"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(3m/4) [2:v%2=1,u=7|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(72m)",
      "coefficient": "1/72"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(9m/2)",
      "coefficient": "1/9"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(9m/4) [2:v%2=0,u=1|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(144m) [2:v%2=0,u=3|3:all]",
      "coefficient": "-1/16"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(36m) [2:v%2=0,u=3|3:all]",
      "coefficient": "7/48"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(9m/4) [2:v%2=0,u=5|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(144m) [2:v%2=0,u=7|3:all]",
      "coefficient": "1/96"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(9m/4) [2:v%2=1,u=1|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(9m/4) [2:v%2=1,u=3|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(9m/4) [2:v%2=1,u=5|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "H(9m/4) [2:v%2=1,u=7|3:all]",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "3/2",
      "function": "T_27(m)",
      "coefficient": "-1"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "tau(m/2)",
      "coefficient": "-293113/622080"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "tau(m/6)",
      "coefficient": "-325/7776"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "tau(m/4)",
      "coefficient": "43811/38880"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "(chi_1*chi_12)(m/2)",
      "coefficient": "1/24"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "(chi_1*chi_12)(m)",
      "coefficient": "371/2592"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "(chi_-4*chi_-3)(m)",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "(chi_1*chi_24)(m)",
      "coefficient": "683/5184"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "(chi_-8*chi_-3)(m)",
      "coefficient": "373/2592"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "tau(m/12)",
      "coefficient": "905/1944"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "(chi_1*chi_8)(m)",
      "coefficient": "85/576"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "tau(m)",
      "coefficient": "144073/622080"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "(chi_4*chi_4)(m/2)",
      "coefficient": "23/48"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "(chi_1*chi_8)(m/3)",
      "coefficient": "85/576"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "tau(m/3)",
      "coefficient": "1/7776"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "(chi_4*chi_4)(m/6)",
      "coefficient": "1/12"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "d_{6,4}(m)",
      "coefficient": "-1/18"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "N_3^+(m/3)",
      "coefficient": "1/6"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "d_{6,1}(m)",
      "coefficient": "-1/18"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "tau(m/10)",
      "coefficient": "2/5"
    },
    {
      "family": "achiral",
      "weight": "1",
      "function": "d_same(m/5)",
      "coefficient": "2/5"
    },
    {
      "family": "achiral",
      "weight": "1/2",
      "function": "I_1(m)",
      "coefficient": "-143353/622080"
    },
    {
      "family": "achiral",
      "weight": "1/2",
      "function": "I_2(m)",
      "coefficient": "-23/288"
    },
    {
      "family": "achiral",
      "weight": "1/2",
      "function": "I_3(m)",
      "coefficient": "-108793/622080"
    },
    {
      "family": "achiral",
      "weight": "1/2",
      "function": "I_6(m)",
      "coefficient": "-23/288"
    },
    {
      "family": "achiral",
      "weight": "1/2",
      "function": "I_9(m)",
      "coefficient": "1/18"
    },
    {
      "family": "achiral",
      "weight": "1/2",
      "function": "I_5(m)",
      "coefficient": "-2/5"
    },
    {
      "family": "achiral",
      "weight": "1/2",
      "function": "I_15(m)",
      "coefficient": "-2/5"
    },
    {
      "family": "oriented",
      "weight": "10",
      "function": "sigma_9(m)",
      "coefficient": "809/1306069401600"
    },
    {
      "family": "oriented",
      "weight": "9",
      "function": "E_8[1,-3](m)",
      "coefficient": "-1/290237644800"
    },
    {
      "family": "oriented",
      "weight": "9",
      "function": "E_8[-3,1](m)",
      "coefficient": "-1/44236800"
    },
    {
      "family": "oriented",
      "weight": "8",
      "function": "sigma_7(m)",
      "coefficient": "515/1451188224"
    },
    {
      "family": "oriented",
      "weight": "8",
      "function": "sigma_7(m/2)",
      "coefficient": "-1/6298560"
    },
    {
      "family": "oriented",
      "weight": "8",
      "function": "sigma_7(m/3)",
      "coefficient": "-1/829440"
    },
    {
      "family": "oriented",
      "weight": "7",
      "function": "E_6[1,-3](m)",
      "coefficient": "47/8707129344"
    },
    {
      "family": "oriented",
      "weight": "7",
      "function": "E_6[1,-3](m/2)",
      "coefficient": "1/176359680"
    },
    {
      "family": "oriented",
      "weight": "7",
      "function": "E_6[-3,1](m)",
      "coefficient": "-7/2211840"
    },
    {
      "family": "oriented",
      "weight": "7",
      "function": "E_6[-3,1](m/2)",
      "coefficient": "-1/241920"
    },
    {
      "family": "oriented",
      "weight": "6",
      "function": "sigma_5(m)",
      "coefficient": "2138939/72559411200"
    },
    {
      "family": "oriented",
      "weight": "6",
      "function": "sigma_5(m/2)",
      "coefficient": "3571/16796160"
    },
    {
      "family": "oriented",
      "weight": "6",
      "function": "sigma_5(m/3)",
      "coefficient": "-29/7464960"
    },
    {
      "family": "oriented",
      "weight": "6",
      "function": "sigma_5(m/6)",
      "coefficient": "1/8640"
    },
    {
      "family": "oriented",
      "weight": "5",
      "function": "E_4[1,-3](m)",
      "coefficient": "274421/145118822400"
    },
    {
      "family": "oriented",
      "weight": "5",
      "function": "E_4[1,-3](m/2)",
      "coefficient": "-8231/201553920"
    },
    {
      "family": "oriented",
      "weight": "5",
      "function": "E_4[-3,1](m)",
      "coefficient": "-2393/7372800"
    },
    {
      "family": "oriented",
      "weight": "5",
      "function": "E_4[-3,1](m/2)",
      "coefficient": "-203/92160"
    },
    {
      "family": "oriented",
      "weight": "4",
      "function": "sigma_3(m)",
      "coefficient": "12074417/4353564672"
    },
    {
      "family": "oriented",
      "weight": "4",
      "function": "sigma_3(m/2)",
      "coefficient": "287281/100776960"
    },
    {
      "family": "oriented",
      "weight": "4",
      "function": "sigma_3(m/3)",
      "coefficient": "-2672137/201553920"
    },
    {
      "family": "oriented",
      "weight": "4",
      "function": "sigma_3(m/4)",
      "coefficient": "-1/108"
    },
    {
      "family": "oriented",
      "weight": "4",
      "function": "sigma_3(m/6)",
      "coefficient": "-4289/186624"
    },
    {
      "family": "oriented",
      "weight": "3",
      "function": "E_2[1,-3](m)",
      "coefficient": "3343037/2902376448"
    },
    {
      "family": "oriented",
      "weight": "3",
      "function": "E_2[1,-3](m/2)",
      "coefficient": "227779/134369280"
    },
    {
      "family": "oriented",
      "weight": "3",
      "function": "E_2[1,-3](m/3)",
      "coefficient": "1/216"
    },
    {
      "family": "oriented",
      "weight": "3",
      "function": "E_2[1,-3](m/4)",
      "coefficient": "1/288"
    },
    {
      "family": "oriented",
      "weight": "3",
      "function": "E_2[-3,1](m)",
      "coefficient": "-33103/2211840"
    },
    {
      "family": "oriented",
      "weight": "3",
      "function": "E_2[-3,1](m/2)",
      "coefficient": "-713/61440"
    },
    {
      "family": "oriented",
      "weight": "3",
      "function": "E_2[-3,1](m/3)",
      "coefficient": "1/24"
    },
    {
      "family": "oriented",
      "weight": "3",
      "function": "E_2[-3,1](m/4)",
      "coefficient": "-1/96"
    },
    {
      "family": "oriented",
      "weight": "2",
      "function": "sigma_1(m)",
      "coefficient": "4314057521/145118822400"
    },
    {
      "family": "oriented",
      "weight": "2",
      "function": "sigma_1(m/2)",
      "coefficient": "-59136661/1612431360"
    },
    {
      "family": "oriented",
      "weight": "2",
      "function": "sigma_1(m/3)",
      "coefficient": "-32541151/604661760"
    },
    {
      "family": "oriented",
      "weight": "2",
      "function": "sigma_1(m/4)",
      "coefficient": "1/96"
    },
    {
      "family": "oriented",
      "weight": "2",
      "function": "sigma_1(m/5)",
      "coefficient": "2/15"
    },
    {
      "family": "oriented",
      "weight": "2",
      "function": "sigma_1(m/6)",
      "coefficient": "5023687/33592320"
    },
    {
      "family": "oriented",
      "weight": "2",
      "function": "sigma_1(m/9)",
      "coefficient": "1/18"
    },
    {
      "family": "oriented",
      "weight": "2",
      "function": "sigma_1(m/12)",
      "coefficient": "1/48"
    },
    {
      "family": "oriented",
      "weight": "1",
      "function": "E_0[1,-3](m)",
      "coefficient": "-24019585289/1306069401600"
    },
    {
      "family": "oriented",
      "weight": "1",
      "function": "E_0[1,-3](m/2)",
      "coefficient": "-3212143/201553920"
    },
    {
      "family": "oriented",
      "weight": "1",
      "function": "E_0[1,-3](m/3)",
      "coefficient": "-1/324"
    },
    {
      "family": "oriented",
      "weight": "1",
      "function": "E_0[1,-3](m/4)",
      "coefficient": "-7/3456"
    },
    {
      "family": "oriented",
      "weight": "1",
      "function": "E_0[1,-3](m/5)",
      "coefficient": "-2/15"
    },
    {
      "family": "oriented",
      "weight": "1",
      "function": "E_0[1,-3](m/6)",
      "coefficient": "-1/18"
    }
  ],
  "bound": {
    "coefficients_by_exponent": {
      "3": "11/100",
      "5/2": "63/100",
      "2": "3/2",
      "3/2": "13",
      "1": "37",
      "1/2": "40",
      "0": "27"
    },
    "analytic_domain_start": 16,
    "tail_threshold": 225,
    "negative_leading_constant": {
      "rational": "41/5670",
      "sqrt3_coefficient": "1/420"
    },
    "sqrt3_lower": "17/10",
    "normalized_bound_at_threshold": "1240093/113906250",
    "negative_leading_constant_lower": "1279/113400",
    "finite_start": 10,
    "finite_stop": 224,
    "scope": "Polynomial coefficient estimates and the log replacement are proved in the paper; the verifier checks their exact tail arithmetic and the finite count replay only"
  },
  "coefficient_majorants": {
    "rounding_denominator": 1000000000000,
    "zeta_sum_terms": 256,
    "zeta_upper": {
      "2": "1644941686309/1000000000000",
      "3": "150257116613/125000000000",
      "5": "129615969393/125000000000"
    },
    "pi_lower": "314159/100000",
    "cohen_constants_upper": {
      "2": "164777171473/1000000000000",
      "3": "12080643419/500000000000"
    },
    "term_majorants": [
      {
        "function": "E_3[-4,1](m)",
        "upper_coefficients_by_exponent": {
          "3": "25042852769/500000000000"
        }
      },
      {
        "function": "E_3[1,-4](m)",
        "upper_coefficients_by_exponent": {
          "3": "324629573/100000000000"
        }
      },
      {
        "function": "E_3[-8,1](m)",
        "upper_coefficients_by_exponent": {
          "3": "14840209049/1000000000000"
        }
      },
      {
        "function": "E_3[1,-8](m)",
        "upper_coefficients_by_exponent": {
          "3": "231878267/1000000000000"
        }
      },
      {
        "function": "E_3[-3,1](m)",
        "upper_coefficients_by_exponent": {
          "3": "834761759/40000000000"
        }
      },
      {
        "function": "E_3[-3,1](m/2)",
        "upper_coefficients_by_exponent": {
          "3": "1043452199/500000000000"
        }
      },
      {
        "function": "E_3[-3,1](m/4)",
        "upper_coefficients_by_exponent": {
          "3": "8869343689/1000000000000"
        }
      },
      {
        "function": "E_3[1,-3](m)",
        "upper_coefficients_by_exponent": {
          "3": "1313976843/1000000000000"
        }
      },
      {
        "function": "E_3[1,-3](m/2)",
        "upper_coefficients_by_exponent": {
          "3": "19323189/250000000000"
        }
      },
      {
        "function": "E_3[1,-3](m/4)",
        "upper_coefficients_by_exponent": {
          "3": "193231889/1000000000000"
        }
      },
      {
        "function": "E_3[-4,1](m/3)",
        "upper_coefficients_by_exponent": {
          "3": "463756533/250000000000"
        }
      },
      {
        "function": "E_3[1,-4](m/3)",
        "upper_coefficients_by_exponent": {
          "3": "231878267/1000000000000"
        }
      },
      {
        "function": "H_3(4m)",
        "upper_coefficients_by_exponent": {
          "5/2": "545306821/7812500000"
        }
      },
      {
        "function": "H_3(m)",
        "upper_coefficients_by_exponent": {
          "5/2": "43960119109/1000000000000"
        }
      },
      {
        "function": "H_3(8m)",
        "upper_coefficients_by_exponent": {
          "5/2": "5315211927/50000000000"
        }
      },
      {
        "function": "H_3(m/2)",
        "upper_coefficients_by_exponent": {
          "5/2": "6644014909/1000000000000"
        }
      },
      {
        "function": "H_3(12m)",
        "upper_coefficients_by_exponent": {
          "5/2": "697476273/12500000000"
        }
      },
      {
        "function": "H_3(3m)",
        "upper_coefficients_by_exponent": {
          "5/2": "22667978873/1000000000000"
        }
      },
      {
        "function": "H_3(4m/3)",
        "upper_coefficients_by_exponent": {
          "5/2": "232492091/50000000000"
        }
      },
      {
        "function": "H_3(m/3)",
        "upper_coefficients_by_exponent": {
          "5/2": "1453075569/500000000000"
        }
      },
      {
        "function": "H_3(24m)",
        "upper_coefficients_by_exponent": {
          "5/2": "59182824283/1000000000000"
        }
      },
      {
        "function": "H_3(3m/2)",
        "upper_coefficients_by_exponent": {
          "5/2": "1849463259/500000000000"
        }
      },
      {
        "function": "H_3(8m/3)",
        "upper_coefficients_by_exponent": {
          "5/2": "1315173873/200000000000"
        }
      },
      {
        "function": "H_3(m/6)",
        "upper_coefficients_by_exponent": {
          "5/2": "102747959/250000000000"
        }
      },
      {
        "function": "H_3(36m)",
        "upper_coefficients_by_exponent": {
          "5/2": "217451581543/1000000000000"
        }
      },
      {
        "function": "H_3(9m)",
        "upper_coefficients_by_exponent": {
          "5/2": "27181447693/1000000000000"
        }
      },
      {
        "function": "sigma_2(m)",
        "upper_coefficients_by_exponent": {
          "2": "213907468033/500000000000"
        }
      },
      {
        "function": "sigma_2(m/4)",
        "upper_coefficients_by_exponent": {
          "2": "84880767957/1000000000000"
        }
      },
      {
        "function": "sigma_2(m/12)",
        "upper_coefficients_by_exponent": {
          "2": "2895465449/125000000000"
        }
      },
      {
        "function": "sigma_2(m/2)",
        "upper_coefficients_by_exponent": {
          "2": "4418559603/100000000000"
        }
      },
      {
        "function": "sigma_2(m/3)",
        "upper_coefficients_by_exponent": {
          "2": "187848279/8000000000"
        }
      },
      {
        "function": "sigma_2(m/6)",
        "upper_coefficients_by_exponent": {
          "2": "3490424103/250000000000"
        }
      },
      {
        "function": "E_2[1,8](m)",
        "upper_coefficients_by_exponent": {
          "2": "7139503847/500000000000"
        }
      },
      {
        "function": "E_2[1,8](m/3)",
        "upper_coefficients_by_exponent": {
          "2": "2855801539/1000000000000"
        }
      },
      {
        "function": "E_2[8,1](m)",
        "upper_coefficients_by_exponent": {
          "2": "205617710789/500000000000"
        }
      },
      {
        "function": "E_2[8,1](m/3)",
        "upper_coefficients_by_exponent": {
          "2": "2284641231/50000000000"
        }
      },
      {
        "function": "E_2[-3,-4](m)",
        "upper_coefficients_by_exponent": {
          "2": "6853923693/200000000000"
        }
      },
      {
        "function": "E_2[1,12](m)",
        "upper_coefficients_by_exponent": {
          "2": "1903867693/1000000000000"
        }
      },
      {
        "function": "E_2[12,1](m)",
        "upper_coefficients_by_exponent": {
          "2": "6853923693/100000000000"
        }
      },
      {
        "function": "sigma_2(m/8)",
        "upper_coefficients_by_exponent": {
          "2": "21418511541/1000000000000"
        }
      },
      {
        "function": "E_2[-3,-8](m)",
        "upper_coefficients_by_exponent": {
          "2": "17134809233/1000000000000"
        }
      },
      {
        "function": "E_2[-8,-3](m)",
        "upper_coefficients_by_exponent": {
          "2": "761547077/25000000000"
        }
      },
      {
        "function": "E_2[1,24](m)",
        "upper_coefficients_by_exponent": {
          "2": "951933847/1000000000000"
        }
      },
      {
        "function": "E_2[24,1](m)",
        "upper_coefficients_by_exponent": {
          "2": "6853923693/50000000000"
        }
      },
      {
        "function": "H_2(4m)",
        "upper_coefficients_by_exponent": {
          "3/2": "2089466077151/1000000000000"
        }
      },
      {
        "function": "H_2(m)",
        "upper_coefficients_by_exponent": {
          "3/2": "209976465037/250000000000"
        }
      },
      {
        "function": "H_2(8m)",
        "upper_coefficients_by_exponent": {
          "3/2": "310706814223/1000000000000"
        }
      },
      {
        "function": "H_2(m/2)",
        "upper_coefficients_by_exponent": {
          "3/2": "10316437191/31250000000"
        }
      },
      {
        "function": "H_2(12m)",
        "upper_coefficients_by_exponent": {
          "3/2": "355762060479/500000000000"
        }
      },
      {
        "function": "H_2(3m)",
        "upper_coefficients_by_exponent": {
          "3/2": "159547887847/500000000000"
        }
      },
      {
        "function": "H_2(4m/3)",
        "upper_coefficients_by_exponent": {
          "3/2": "374590693207/1000000000000"
        }
      },
      {
        "function": "H_2(m/3)",
        "upper_coefficients_by_exponent": {
          "3/2": "148647100479/1000000000000"
        }
      },
      {
        "function": "H_2(m/4)",
        "upper_coefficients_by_exponent": {
          "3/2": "68657154781/1000000000000"
        }
      },
      {
        "function": "chi_8(m) H_2(m)",
        "upper_coefficients_by_exponent": {
          "3/2": "137314309561/1000000000000"
        }
      },
      {
        "function": "H_2(24m)",
        "upper_coefficients_by_exponent": {
          "3/2": "47088998993/100000000000"
        }
      },
      {
        "function": "H_2(8m/3)",
        "upper_coefficients_by_exponent": {
          "3/2": "33634999281/500000000000"
        }
      },
      {
        "function": "H_2(3m/2)",
        "upper_coefficients_by_exponent": {
          "3/2": "134539997123/1000000000000"
        }
      },
      {
        "function": "H_2(m/6)",
        "upper_coefficients_by_exponent": {
          "3/2": "33634999281/500000000000"
        }
      },
      {
        "function": "H_2(36m)",
        "upper_coefficients_by_exponent": {
          "3/2": "82388585737/500000000000"
        }
      },
      {
        "function": "H_2(9m)",
        "upper_coefficients_by_exponent": {
          "3/2": "82388585737/500000000000"
        }
      },
      {
        "function": "H_2(3m/4)",
        "upper_coefficients_by_exponent": {
          "3/2": "7135060823/200000000000"
        }
      },
      {
        "function": "H_2(m/12)",
        "upper_coefficients_by_exponent": {
          "3/2": "11891768039/1000000000000"
        }
      },
      {
        "function": "chi_8(3m) H_2(3m)",
        "upper_coefficients_by_exponent": {
          "3/2": "7135060823/100000000000"
        }
      },
      {
        "function": "chi_8(m/3) H_2(m/3)",
        "upper_coefficients_by_exponent": {
          "3/2": "23783536077/1000000000000"
        }
      },
      {
        "function": "H_2(72m)",
        "upper_coefficients_by_exponent": {
          "3/2": "174772583/125000000"
        }
      },
      {
        "function": "H_2(9m/2)",
        "upper_coefficients_by_exponent": {
          "3/2": "174772583/1000000000"
        }
      },
      {
        "function": "E_1[-4,1](m)",
        "upper_coefficients_by_exponent": {
          "3/2": "791666666667/1000000000000"
        }
      },
      {
        "function": "E_1[1,-4](m)",
        "upper_coefficients_by_exponent": {
          "3/2": "248842592593/1000000000000"
        }
      },
      {
        "function": "E_1[-8,1](m)",
        "upper_coefficients_by_exponent": {
          "3/2": "648148148149/1000000000000"
        }
      },
      {
        "function": "E_1[1,-8](m)",
        "upper_coefficients_by_exponent": {
          "3/2": "6087962963/40000000000"
        }
      },
      {
        "function": "E_1[-3,1](m)",
        "upper_coefficients_by_exponent": {
          "3/2": "72916666667/1000000000000"
        }
      },
      {
        "function": "E_1[-3,1](m/4)",
        "upper_coefficients_by_exponent": {
          "3/2": "291666666667/1000000000000"
        }
      },
      {
        "function": "E_1[1,-3](m)",
        "upper_coefficients_by_exponent": {
          "3/2": "158886316873/1000000000000"
        }
      },
      {
        "function": "E_1[1,-3](m/4)",
        "upper_coefficients_by_exponent": {
          "3/2": "2572016461/1000000000000"
        }
      },
      {
        "function": "E_1[-3,1](m/2)",
        "upper_coefficients_by_exponent": {
          "3/2": "182291666667/500000000000"
        }
      },
      {
        "function": "E_1[1,-3](m/2)",
        "upper_coefficients_by_exponent": {
          "3/2": "5644370499/31250000000"
        }
      },
      {
        "function": "E_1[1,-4](m/2)",
        "upper_coefficients_by_exponent": {
          "3/2": "41666666667/500000000000"
        }
      },
      {
        "function": "E_1[-4,1](m/2)",
        "upper_coefficients_by_exponent": {
          "3/2": "1/8"
        }
      },
      {
        "function": "E_1[-24,1](m)",
        "upper_coefficients_by_exponent": {
          "3/2": "166666666667/1000000000000"
        }
      },
      {
        "function": "E_1[-3,8](m)",
        "upper_coefficients_by_exponent": {
          "3/2": "10416666667/500000000000"
        }
      },
      {
        "function": "E_1[1,-24](m)",
        "upper_coefficients_by_exponent": {
          "3/2": "13888888889/1000000000000"
        }
      },
      {
        "function": "E_1[-4,1](m/3)",
        "upper_coefficients_by_exponent": {
          "3/2": "263888888889/1000000000000"
        }
      },
      {
        "function": "E_1[1,-4](m/3)",
        "upper_coefficients_by_exponent": {
          "3/2": "57581018519/500000000000"
        }
      },
      {
        "function": "E_1[-3,1](m/8)",
        "upper_coefficients_by_exponent": {
          "3/2": "3/16"
        }
      },
      {
        "function": "E_1[1,-3](m/8)",
        "upper_coefficients_by_exponent": {
          "3/2": "41666666667/1000000000000"
        }
      },
      {
        "function": "E_1[-8,1](m/3)",
        "upper_coefficients_by_exponent": {
          "3/2": "18518518519/1000000000000"
        }
      },
      {
        "function": "E_1[1,-8](m/3)",
        "upper_coefficients_by_exponent": {
          "3/2": "30092592593/1000000000000"
        }
      },
      {
        "function": "E_1[-4,1](m/6)",
        "upper_coefficients_by_exponent": {
          "3/2": "41666666667/1000000000000"
        }
      },
      {
        "function": "E_1[1,-4](m/6)",
        "upper_coefficients_by_exponent": {
          "3/2": "41666666667/1000000000000"
        }
      },
      {
        "function": "H(4m)",
        "upper_coefficients_by_exponent": {
          "1": "59413580247/125000000000",
          "1/2": "823258717179/1000000000000",
          "0": "178240740741/500000000000"
        }
      },
      {
        "function": "H(m)",
        "upper_coefficients_by_exponent": {
          "1": "10440779321/15625000000",
          "1/2": "1157373456293/500000000000",
          "0": "200462962963/100000000000"
        }
      },
      {
        "function": "H(2m)",
        "upper_coefficients_by_exponent": {
          "1": "1/8",
          "1/2": "38273277231/125000000000",
          "0": "3/16"
        }
      },
      {
        "function": "H(8m)",
        "upper_coefficients_by_exponent": {
          "1": "238888888889/200000000000",
          "1/2": "182861213437/125000000000",
          "0": "447916666667/1000000000000"
        }
      },
      {
        "function": "H(m/2)",
        "upper_coefficients_by_exponent": {
          "1": "388888888889/1000000000000",
          "1/2": "29768104513/15625000000",
          "0": "1166666666667/500000000000"
        }
      },
      {
        "function": "H(12m)",
        "upper_coefficients_by_exponent": {
          "1": "258487654321/500000000000",
          "1/2": "516975308643/1000000000000",
          "0": "129243827161/1000000000000"
        }
      },
      {
        "function": "H(3m)",
        "upper_coefficients_by_exponent": {
          "1": "1651716821/15625000000",
          "1/2": "211419753087/1000000000000",
          "0": "1651716821/15625000000"
        }
      },
      {
        "function": "H(4m/3)",
        "upper_coefficients_by_exponent": {
          "1": "63786008231/1000000000000",
          "1/2": "47839506173/250000000000",
          "0": "143518518519/1000000000000"
        }
      },
      {
        "function": "H(m/3)",
        "upper_coefficients_by_exponent": {
          "1": "27906378601/250000000000",
          "1/2": "334876543211/500000000000",
          "0": "100462962963/100000000000"
        }
      },
      {
        "function": "H(m/4) [2:v%2=0,u=1|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "433012701893/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(16m) [2:v%2=0,u=3|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "3",
          "1/2": "1299038105677/500000000000",
          "0": "9/16"
        }
      },
      {
        "function": "H(4m) [2:v%2=0,u=3|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "7/4",
          "1/2": "94721528539/31250000000",
          "0": "21/16"
        }
      },
      {
        "function": "H(m/4) [2:v%2=0,u=5|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "433012701893/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(16m) [2:v%2=0,u=7|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/2",
          "1/2": "433012701893/1000000000000",
          "0": "3/32"
        }
      },
      {
        "function": "H(m/4) [2:v%2=1,u=1|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "433012701893/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(m/4) [2:v%2=1,u=3|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "433012701893/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(m/4) [2:v%2=1,u=5|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "433012701893/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(m/4) [2:v%2=1,u=7|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "433012701893/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(24m)",
        "upper_coefficients_by_exponent": {
          "1": "701388888889/1000000000000",
          "1/2": "495956839583/1000000000000",
          "0": "10959201389/125000000000"
        }
      },
      {
        "function": "H(m/6)",
        "upper_coefficients_by_exponent": {
          "1": "25462962963/250000000000",
          "1/2": "216060405363/250000000000",
          "0": "916666666667/500000000000"
        }
      },
      {
        "function": "H(8m/3)",
        "upper_coefficients_by_exponent": {
          "1": "307870370371/1000000000000",
          "1/2": "653091679847/1000000000000",
          "0": "346354166667/1000000000000"
        }
      },
      {
        "function": "H(3m/2)",
        "upper_coefficients_by_exponent": {
          "1": "38888888889/200000000000",
          "1/2": "137492985231/250000000000",
          "0": "388888888889/1000000000000"
        }
      },
      {
        "function": "H(6m)",
        "upper_coefficients_by_exponent": {
          "1": "3/32",
          "1/2": "132582521473/1000000000000",
          "0": "3/64"
        }
      },
      {
        "function": "H(2m/3)",
        "upper_coefficients_by_exponent": {
          "1": "1/32",
          "1/2": "132582521473/1000000000000",
          "0": "9/64"
        }
      },
      {
        "function": "H(36m)",
        "upper_coefficients_by_exponent": {
          "1": "1775462962963/500000000000",
          "1/2": "1025064019603/500000000000",
          "0": "73977623457/250000000000"
        }
      },
      {
        "function": "H(9m)",
        "upper_coefficients_by_exponent": {
          "1": "131712962963/100000000000",
          "1/2": "1520890292449/1000000000000",
          "0": "439043209877/1000000000000"
        }
      },
      {
        "function": "H(48m) [2:v%2=0,u=1|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1",
          "1/2": "500000000001/1000000000000",
          "0": "1/16"
        }
      },
      {
        "function": "H(12m) [2:v%2=0,u=1|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "291666666667/500000000000",
          "1/2": "291666666667/500000000000",
          "0": "72916666667/500000000000"
        }
      },
      {
        "function": "H(16m/3) [2:v%2=0,u=1|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1",
          "1/2": "1500000000001/1000000000000",
          "0": "9/16"
        }
      },
      {
        "function": "H(4m/3) [2:v%2=0,u=1|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "291666666667/500000000000",
          "1/2": "1750000000001/1000000000000",
          "0": "21/16"
        }
      },
      {
        "function": "H(m/12) [2:v%2=0,u=3|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "250000000001/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(3m/4) [2:v%2=0,u=3|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "41666666667/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(48m) [2:v%2=0,u=5|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "166666666667/1000000000000",
          "1/2": "41666666667/500000000000",
          "0": "10416666667/1000000000000"
        }
      },
      {
        "function": "H(16m/3) [2:v%2=0,u=5|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "166666666667/1000000000000",
          "1/2": "250000000001/1000000000000",
          "0": "3/32"
        }
      },
      {
        "function": "H(m/12) [2:v%2=0,u=7|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "250000000001/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(3m/4) [2:v%2=0,u=7|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "41666666667/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(m/12) [2:v%2=1,u=1|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "250000000001/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(3m/4) [2:v%2=1,u=1|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "41666666667/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(m/12) [2:v%2=1,u=3|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "250000000001/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(3m/4) [2:v%2=1,u=3|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "41666666667/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(m/12) [2:v%2=1,u=5|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "250000000001/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(3m/4) [2:v%2=1,u=5|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "41666666667/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(m/12) [2:v%2=1,u=7|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "250000000001/1000000000000",
          "0": "3/4"
        }
      },
      {
        "function": "H(3m/4) [2:v%2=1,u=7|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "10416666667/500000000000",
          "1/2": "41666666667/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(72m)",
        "upper_coefficients_by_exponent": {
          "1": "166666666667/500000000000",
          "1/2": "4252586359/31250000000",
          "0": "13888888889/1000000000000"
        }
      },
      {
        "function": "H(9m/2)",
        "upper_coefficients_by_exponent": {
          "1": "166666666667/1000000000000",
          "1/2": "4252586359/15625000000",
          "0": "13888888889/125000000000"
        }
      },
      {
        "function": "H(9m/4) [2:v%2=0,u=1|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "72168783649/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(144m) [2:v%2=0,u=3|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "3",
          "1/2": "173205080757/200000000000",
          "0": "1/16"
        }
      },
      {
        "function": "H(36m) [2:v%2=0,u=3|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "7/4",
          "1/2": "505181485541/500000000000",
          "0": "72916666667/500000000000"
        }
      },
      {
        "function": "H(9m/4) [2:v%2=0,u=5|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "72168783649/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(144m) [2:v%2=0,u=7|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/2",
          "1/2": "72168783649/500000000000",
          "0": "10416666667/1000000000000"
        }
      },
      {
        "function": "H(9m/4) [2:v%2=1,u=1|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "72168783649/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(9m/4) [2:v%2=1,u=3|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "72168783649/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(9m/4) [2:v%2=1,u=5|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "72168783649/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "H(9m/4) [2:v%2=1,u=7|3:all]",
        "upper_coefficients_by_exponent": {
          "1": "1/16",
          "1/2": "72168783649/500000000000",
          "0": "41666666667/500000000000"
        }
      },
      {
        "function": "T_27(m)",
        "upper_coefficients_by_exponent": {
          "1": "11"
        }
      },
      {
        "function": "tau(m/2)",
        "upper_coefficients_by_exponent": {
          "1/2": "666352205357/1000000000000"
        }
      },
      {
        "function": "tau(m/6)",
        "upper_coefficients_by_exponent": {
          "1/2": "6825138601/200000000000"
        }
      },
      {
        "function": "tau(m/4)",
        "upper_coefficients_by_exponent": {
          "1/2": "112682613169/100000000000"
        }
      },
      {
        "function": "(chi_1*chi_12)(m/2)",
        "upper_coefficients_by_exponent": {
          "1/2": "58925565099/1000000000000"
        }
      },
      {
        "function": "(chi_1*chi_12)(m)",
        "upper_coefficients_by_exponent": {
          "1/2": "2862654321/10000000000"
        }
      },
      {
        "function": "(chi_-4*chi_-3)(m)",
        "upper_coefficients_by_exponent": {
          "1/2": "166666666667/1000000000000"
        }
      },
      {
        "function": "(chi_1*chi_24)(m)",
        "upper_coefficients_by_exponent": {
          "1/2": "263503086421/1000000000000"
        }
      },
      {
        "function": "(chi_-8*chi_-3)(m)",
        "upper_coefficients_by_exponent": {
          "1/2": "35976080247/125000000000"
        }
      },
      {
        "function": "tau(m/12)",
        "upper_coefficients_by_exponent": {
          "1/2": "33597093211/125000000000"
        }
      },
      {
        "function": "(chi_1*chi_8)(m)",
        "upper_coefficients_by_exponent": {
          "1/2": "29513888889/100000000000"
        }
      },
      {
        "function": "tau(m)",
        "upper_coefficients_by_exponent": {
          "1/2": "231598829733/500000000000"
        }
      },
      {
        "function": "(chi_4*chi_4)(m/2)",
        "upper_coefficients_by_exponent": {
          "1/2": "338821999319/500000000000"
        }
      },
      {
        "function": "(chi_1*chi_8)(m/3)",
        "upper_coefficients_by_exponent": {
          "1/2": "170398516949/1000000000000"
        }
      },
      {
        "function": "tau(m/3)",
        "upper_coefficients_by_exponent": {
          "1/2": "1856193/12500000000"
        }
      },
      {
        "function": "(chi_4*chi_4)(m/6)",
        "upper_coefficients_by_exponent": {
          "1/2": "4252586359/62500000000"
        }
      },
      {
        "function": "d_{6,4}(m)",
        "upper_coefficients_by_exponent": {
          "1/2": "13888888889/125000000000"
        }
      },
      {
        "function": "N_3^+(m/3)",
        "upper_coefficients_by_exponent": {
          "1/2": "19245008973/100000000000"
        }
      },
      {
        "function": "d_{6,1}(m)",
        "upper_coefficients_by_exponent": {
          "1/2": "13888888889/125000000000"
        }
      },
      {
        "function": "tau(m/10)",
        "upper_coefficients_by_exponent": {
          "1/2": "126491106407/500000000000"
        }
      },
      {
        "function": "d_same(m/5)",
        "upper_coefficients_by_exponent": {
          "1/2": "894427191/2500000000"
        }
      },
      {
        "function": "I_1(m)",
        "upper_coefficients_by_exponent": {
          "0": "115220711163/500000000000"
        }
      },
      {
        "function": "I_2(m)",
        "upper_coefficients_by_exponent": {
          "0": "9982638889/125000000000"
        }
      },
      {
        "function": "I_3(m)",
        "upper_coefficients_by_exponent": {
          "0": "17488586677/100000000000"
        }
      },
      {
        "function": "I_6(m)",
        "upper_coefficients_by_exponent": {
          "0": "9982638889/125000000000"
        }
      },
      {
        "function": "I_9(m)",
        "upper_coefficients_by_exponent": {
          "0": "13888888889/250000000000"
        }
      },
      {
        "function": "I_5(m)",
        "upper_coefficients_by_exponent": {
          "0": "2/5"
        }
      },
      {
        "function": "I_15(m)",
        "upper_coefficients_by_exponent": {
          "0": "2/5"
        }
      }
    ],
    "grouped_upper_coefficients_by_exponent": {
      "3": "103900786533/1000000000000",
      "5/2": "125446272111/200000000000",
      "2": "350827286253/250000000000",
      "3/2": "6088599141809/500000000000",
      "1": "36448559670799/1000000000000",
      "1/2": "19641178362221/500000000000",
      "0": "26212271733561/1000000000000"
    }
  },
  "finite_rows": [
    {
      "m": 10,
      "a_m": 1,
      "W5": "3298081/311040",
      "positive_gap": "2987041/311040"
    },
    {
      "m": 11,
      "a_m": 0,
      "W5": "5102737/311040",
      "positive_gap": "5102737/311040"
    },
    {
      "m": 12,
      "a_m": 1,
      "W5": "2600507/103680",
      "positive_gap": "2496827/103680"
    },
    {
      "m": 13,
      "a_m": 1,
      "W5": "9953857/311040",
      "positive_gap": "9642817/311040"
    },
    {
      "m": 14,
      "a_m": 1,
      "W5": "12654937/311040",
      "positive_gap": "12343897/311040"
    },
    {
      "m": 15,
      "a_m": 3,
      "W5": "8944601/155520",
      "positive_gap": "8478041/155520"
    },
    {
      "m": 16,
      "a_m": 2,
      "W5": "49080649/622080",
      "positive_gap": "47836489/622080"
    },
    {
      "m": 17,
      "a_m": 3,
      "W5": "29107417/311040",
      "positive_gap": "28174297/311040"
    },
    {
      "m": 18,
      "a_m": 7,
      "W5": "69997291/622080",
      "positive_gap": "65642731/622080"
    },
    {
      "m": 19,
      "a_m": 4,
      "W5": "45417217/311040",
      "positive_gap": "44173057/311040"
    },
    {
      "m": 20,
      "a_m": 14,
      "W5": "19852651/103680",
      "positive_gap": "18401131/103680"
    },
    {
      "m": 21,
      "a_m": 10,
      "W5": "34320977/155520",
      "positive_gap": "32765777/155520"
    },
    {
      "m": 22,
      "a_m": 16,
      "W5": "77141377/311040",
      "positive_gap": "72164737/311040"
    },
    {
      "m": 23,
      "a_m": 23,
      "W5": "97524937/311040",
      "positive_gap": "90371017/311040"
    },
    {
      "m": 24,
      "a_m": 24,
      "W5": "25142717/62208",
      "positive_gap": "23649725/62208"
    },
    {
      "m": 25,
      "a_m": 35,
      "W5": "90900649/207360",
      "positive_gap": "83643049/207360"
    },
    {
      "m": 26,
      "a_m": 39,
      "W5": "150478897/311040",
      "positive_gap": "138348337/311040"
    },
    {
      "m": 27,
      "a_m": 47,
      "W5": "93761137/155520",
      "positive_gap": "86451697/155520"
    },
    {
      "m": 28,
      "a_m": 70,
      "W5": "76175827/103680",
      "positive_gap": "68918227/103680"
    },
    {
      "m": 29,
      "a_m": 66,
      "W5": "246487777/311040",
      "positive_gap": "225959137/311040"
    },
    {
      "m": 30,
      "a_m": 92,
      "W5": "135221321/155520",
      "positive_gap": "120913481/155520"
    },
    {
      "m": 31,
      "a_m": 100,
      "W5": "321847417/311040",
      "positive_gap": "290743417/311040"
    },
    {
      "m": 32,
      "a_m": 134,
      "W5": "87256897/69120",
      "positive_gap": "77994817/69120"
    },
    {
      "m": 33,
      "a_m": 131,
      "W5": "209212217/155520",
      "positive_gap": "188839097/155520"
    },
    {
      "m": 34,
      "a_m": 163,
      "W5": "440035657/311040",
      "positive_gap": "389336137/311040"
    },
    {
      "m": 35,
      "a_m": 207,
      "W5": "262011361/155520",
      "positive_gap": "229818721/155520"
    },
    {
      "m": 36,
      "a_m": 238,
      "W5": "421345561/207360",
      "positive_gap": "371993881/207360"
    },
    {
      "m": 37,
      "a_m": 260,
      "W5": "653145457/311040",
      "positive_gap": "572275057/311040"
    },
    {
      "m": 38,
      "a_m": 286,
      "W5": "686601457/311040",
      "positive_gap": "597644017/311040"
    },
    {
      "m": 39,
      "a_m": 350,
      "W5": "408108137/155520",
      "positive_gap": "353676137/155520"
    },
    {
      "m": 40,
      "a_m": 432,
      "W5": "191943181/62208",
      "positive_gap": "165069325/62208"
    },
    {
      "m": 41,
      "a_m": 413,
      "W5": "984778057/311040",
      "positive_gap": "856318537/311040"
    },
    {
      "m": 42,
      "a_m": 500,
      "W5": "518852417/155520",
      "positive_gap": "441092417/155520"
    },
    {
      "m": 43,
      "a_m": 549,
      "W5": "1191452497/311040",
      "positive_gap": "1020691537/311040"
    },
    {
      "m": 44,
      "a_m": 683,
      "W5": "464349067/103680",
      "positive_gap": "393535627/103680"
    },
    {
      "m": 45,
      "a_m": 708,
      "W5": "1449243523/311040",
      "positive_gap": "1229027203/311040"
    },
    {
      "m": 46,
      "a_m": 736,
      "W5": "1474347577/311040",
      "positive_gap": "1245422137/311040"
    },
    {
      "m": 47,
      "a_m": 925,
      "W5": "1700569177/311040",
      "positive_gap": "1412857177/311040"
    },
    {
      "m": 48,
      "a_m": 1051,
      "W5": "2012306609/311040",
      "positive_gap": "1685403569/311040"
    },
    {
      "m": 49,
      "a_m": 1014,
      "W5": "1339913497/207360",
      "positive_gap": "1129650457/207360"
    },
    {
      "m": 50,
      "a_m": 1225,
      "W5": "1374203929/207360",
      "positive_gap": "1120187929/207360"
    },
    {
      "m": 51,
      "a_m": 1299,
      "W5": "1193404097/155520",
      "positive_gap": "991383617/155520"
    },
    {
      "m": 52,
      "a_m": 1569,
      "W5": "905800987/103680",
      "positive_gap": "743127067/103680"
    },
    {
      "m": 53,
      "a_m": 1597,
      "W5": "2749832977/311040",
      "positive_gap": "2253102097/311040"
    },
    {
      "m": 54,
      "a_m": 1652,
      "W5": "1417447777/155520",
      "positive_gap": "1160528737/155520"
    },
    {
      "m": 55,
      "a_m": 1975,
      "W5": "1597156681/155520",
      "positive_gap": "1290004681/155520"
    },
    {
      "m": 56,
      "a_m": 2288,
      "W5": "736497637/62208",
      "positive_gap": "594165733/62208"
    },
    {
      "m": 57,
      "a_m": 2175,
      "W5": "1862105897/155520",
      "positive_gap": "1523849897/155520"
    },
    {
      "m": 58,
      "a_m": 2424,
      "W5": "3726315217/311040",
      "positive_gap": "2972354257/311040"
    },
    {
      "m": 59,
      "a_m": 2705,
      "W5": "4222900657/311040",
      "positive_gap": "3381537457/311040"
    },
    {
      "m": 60,
      "a_m": 3195,
      "W5": "813958691/51840",
      "positive_gap": "648329891/51840"
    },
    {
      "m": 61,
      "a_m": 3103,
      "W5": "4825275937/311040",
      "positive_gap": "3860118817/311040"
    },
    {
      "m": 62,
      "a_m": 3311,
      "W5": "4865575657/311040",
      "positive_gap": "3835722217/311040"
    },
    {
      "m": 63,
      "a_m": 3856,
      "W5": "5560835371/311040",
      "positive_gap": "4361465131/311040"
    },
    {
      "m": 64,
      "a_m": 4278,
      "W5": "12565014857/622080",
      "positive_gap": "9903756617/622080"
    },
    {
      "m": 65,
      "a_m": 4268,
      "W5": "3115557241/155520",
      "positive_gap": "2451797881/155520"
    },
    {
      "m": 66,
      "a_m": 4490,
      "W5": "3162796457/155520",
      "positive_gap": "2464511657/155520"
    },
    {
      "m": 67,
      "a_m": 4968,
      "W5": "7022666017/311040",
      "positive_gap": "5477419297/311040"
    },
    {
      "m": 68,
      "a_m": 5863,
      "W5": "2648774947/103680",
      "positive_gap": "2040899107/103680"
    },
    {
      "m": 69,
      "a_m": 5641,
      "W5": "3998522417/155520",
      "positive_gap": "3121234097/155520"
    },
    {
      "m": 70,
      "a_m": 5927,
      "W5": "3960995281/155520",
      "positive_gap": "3039228241/155520"
    },
    {
      "m": 71,
      "a_m": 6818,
      "W5": "8855971177/311040",
      "positive_gap": "6735300457/311040"
    },
    {
      "m": 72,
      "a_m": 7669,
      "W5": "4073733391/124416",
      "positive_gap": "3119587087/124416"
    },
    {
      "m": 73,
      "a_m": 7226,
      "W5": "9896787337/311040",
      "positive_gap": "7649212297/311040"
    },
    {
      "m": 74,
      "a_m": 7854,
      "W5": "9874022497/311040",
      "positive_gap": "7431114337/311040"
    },
    {
      "m": 75,
      "a_m": 8723,
      "W5": "3726926609/103680",
      "positive_gap": "2822525969/103680"
    },
    {
      "m": 76,
      "a_m": 9695,
      "W5": "4132966747/103680",
      "positive_gap": "3127789147/103680"
    },
    {
      "m": 77,
      "a_m": 9735,
      "W5": "6128387137/155520",
      "positive_gap": "4614399937/155520"
    },
    {
      "m": 78,
      "a_m": 9914,
      "W5": "6169634777/155520",
      "positive_gap": "4627809497/155520"
    },
    {
      "m": 79,
      "a_m": 11092,
      "W5": "13574103577/311040",
      "positive_gap": "10124047897/311040"
    },
    {
      "m": 80,
      "a_m": 12896,
      "W5": "15362243137/311040",
      "positive_gap": "11351071297/311040"
    },
    {
      "m": 81,
      "a_m": 11838,
      "W5": "6075721817/124416",
      "positive_gap": "4602885209/124416"
    },
    {
      "m": 82,
      "a_m": 12611,
      "W5": "14887527097/311040",
      "positive_gap": "10965001657/311040"
    },
    {
      "m": 83,
      "a_m": 14084,
      "W5": "16539225217/311040",
      "positive_gap": "12158537857/311040"
    },
    {
      "m": 84,
      "a_m": 15735,
      "W5": "3123208907/51840",
      "positive_gap": "2307506507/51840"
    },
    {
      "m": 85,
      "a_m": 15433,
      "W5": "9110621521/155520",
      "positive_gap": "6710481361/155520"
    },
    {
      "m": 86,
      "a_m": 15668,
      "W5": "18011958337/311040",
      "positive_gap": "13138583617/311040"
    },
    {
      "m": 87,
      "a_m": 17835,
      "W5": "10105998857/155520",
      "positive_gap": "7332299657/155520"
    },
    {
      "m": 88,
      "a_m": 19626,
      "W5": "4489508077/62208",
      "positive_gap": "3268613869/62208"
    },
    {
      "m": 89,
      "a_m": 18738,
      "W5": "21865671337/311040",
      "positive_gap": "16037403817/311040"
    },
    {
      "m": 90,
      "a_m": 19898,
      "W5": "21909152083/311040",
      "positive_gap": "15720078163/311040"
    },
    {
      "m": 91,
      "a_m": 21236,
      "W5": "11954582257/155520",
      "positive_gap": "8651959537/155520"
    },
    {
      "m": 92,
      "a_m": 24371,
      "W5": "8874769267/103680",
      "positive_gap": "6347983987/103680"
    },
    {
      "m": 93,
      "a_m": 23483,
      "W5": "13195744097/155520",
      "positive_gap": "9543667937/155520"
    },
    {
      "m": 94,
      "a_m": 23398,
      "W5": "25708604617/311040",
      "positive_gap": "18430890697/311040"
    },
    {
      "m": 95,
      "a_m": 27191,
      "W5": "14215588921/155520",
      "positive_gap": "9986844601/155520"
    },
    {
      "m": 96,
      "a_m": 29730,
      "W5": "3577532777/34560",
      "positive_gap": "2550063977/34560"
    },
    {
      "m": 97,
      "a_m": 27684,
      "W5": "30852454777/311040",
      "positive_gap": "22241623417/311040"
    },
    {
      "m": 98,
      "a_m": 29470,
      "W5": "20256339337/207360",
      "positive_gap": "14145440137/207360"
    },
    {
      "m": 99,
      "a_m": 31861,
      "W5": "33897481891/311040",
      "positive_gap": "23987436451/311040"
    },
    {
      "m": 100,
      "a_m": 35484,
      "W5": "8271959059/69120",
      "positive_gap": "5819304979/69120"
    },
    {
      "m": 101,
      "a_m": 34656,
      "W5": "36265050097/311040",
      "positive_gap": "25485647857/311040"
    },
    {
      "m": 102,
      "a_m": 34876,
      "W5": "18041461937/155520",
      "positive_gap": "12617546417/155520"
    },
    {
      "m": 103,
      "a_m": 38550,
      "W5": "39223982377/311040",
      "positive_gap": "27233390377/311040"
    },
    {
      "m": 104,
      "a_m": 43423,
      "W5": "8757637597/62208",
      "positive_gap": "6056379613/62208"
    },
    {
      "m": 105,
      "a_m": 40741,
      "W5": "10742465801/77760",
      "positive_gap": "7574445641/77760"
    },
    {
      "m": 106,
      "a_m": 41441,
      "W5": "41571004417/311040",
      "positive_gap": "28681195777/311040"
    },
    {
      "m": 107,
      "a_m": 46072,
      "W5": "45681241297/311040",
      "positive_gap": "31351006417/311040"
    },
    {
      "m": 108,
      "a_m": 50970,
      "W5": "8532263467/51840",
      "positive_gap": "5889978667/51840"
    },
    {
      "m": 109,
      "a_m": 48459,
      "W5": "49193619457/311040",
      "positive_gap": "34120932097/311040"
    },
    {
      "m": 110,
      "a_m": 49872,
      "W5": "24145251001/155520",
      "positive_gap": "16389157561/155520"
    },
    {
      "m": 111,
      "a_m": 55058,
      "W5": "26778963737/155520",
      "positive_gap": "18216343577/155520"
    },
    {
      "m": 112,
      "a_m": 60282,
      "W5": "58945859449/311040",
      "positive_gap": "40195746169/311040"
    },
    {
      "m": 113,
      "a_m": 57269,
      "W5": "56822005657/311040",
      "positive_gap": "39009055897/311040"
    },
    {
      "m": 114,
      "a_m": 58592,
      "W5": "28150659737/155520",
      "positive_gap": "19038431897/155520"
    },
    {
      "m": 115,
      "a_m": 63561,
      "W5": "30525305281/155520",
      "positive_gap": "20640298561/155520"
    },
    {
      "m": 116,
      "a_m": 70934,
      "W5": "22430387707/103680",
      "positive_gap": "15075950587/103680"
    },
    {
      "m": 117,
      "a_m": 68228,
      "W5": "66123472051/311040",
      "positive_gap": "44901834931/311040"
    },
    {
      "m": 118,
      "a_m": 67380,
      "W5": "63840321697/311040",
      "positive_gap": "42882446497/311040"
    },
    {
      "m": 119,
      "a_m": 75960,
      "W5": "34958007817/155520",
      "positive_gap": "23144708617/155520"
    },
    {
      "m": 120,
      "a_m": 84139,
      "W5": "7869670421/31104",
      "positive_gap": "5252610965/31104"
    },
    {
      "m": 121,
      "a_m": 76668,
      "W5": "49806115177/207360",
      "positive_gap": "33908238697/207360"
    },
    {
      "m": 122,
      "a_m": 80506,
      "W5": "72946818577/311040",
      "positive_gap": "47906232337/311040"
    },
    {
      "m": 123,
      "a_m": 87280,
      "W5": "40375900337/155520",
      "positive_gap": "26802114737/155520"
    },
    {
      "m": 124,
      "a_m": 94692,
      "W5": "29288114947/103680",
      "positive_gap": "19470448387/103680"
    },
    {
      "m": 125,
      "a_m": 93378,
      "W5": "42609679393/155520",
      "positive_gap": "28087532833/155520"
    },
    {
      "m": 126,
      "a_m": 91784,
      "W5": "84066746491/311040",
      "positive_gap": "55518251131/311040"
    },
    {
      "m": 127,
      "a_m": 100878,
      "W5": "90660407737/311040",
      "positive_gap": "59283314617/311040"
    },
    {
      "m": 128,
      "a_m": 112850,
      "W5": "201040259401/622080",
      "positive_gap": "130838531401/622080"
    },
    {
      "m": 129,
      "a_m": 104279,
      "W5": "48849552377/155520",
      "positive_gap": "32632082297/155520"
    },
    {
      "m": 130,
      "a_m": 106551,
      "W5": "47099894761/155520",
      "positive_gap": "30529083241/155520"
    },
    {
      "m": 131,
      "a_m": 116163,
      "W5": "102633222817/311040",
      "positive_gap": "66501883297/311040"
    },
    {
      "m": 132,
      "a_m": 127889,
      "W5": "19038311747/51840",
      "positive_gap": "12408545987/51840"
    },
    {
      "m": 133,
      "a_m": 121070,
      "W5": "54546077617/155520",
      "positive_gap": "35717271217/155520"
    },
    {
      "m": 134,
      "a_m": 121727,
      "W5": "106166186257/311040",
      "positive_gap": "68304220177/311040"
    },
    {
      "m": 135,
      "a_m": 135777,
      "W5": "29347235881/77760",
      "positive_gap": "18789216361/77760"
    },
    {
      "m": 136,
      "a_m": 145952,
      "W5": "25609390357/62208",
      "positive_gap": "16530008341/62208"
    },
    {
      "m": 137,
      "a_m": 138383,
      "W5": "122767963657/311040",
      "positive_gap": "79725315337/311040"
    },
    {
      "m": 138,
      "a_m": 140562,
      "W5": "60448250657/155520",
      "positive_gap": "38588048417/155520"
    },
    {
      "m": 139,
      "a_m": 149921,
      "W5": "130095413137/311040",
      "positive_gap": "83463985297/311040"
    },
    {
      "m": 140,
      "a_m": 168308,
      "W5": "23843033851/51840",
      "positive_gap": "15117947131/51840"
    },
    {
      "m": 141,
      "a_m": 159358,
      "W5": "69723336257/155520",
      "positive_gap": "44939980097/155520"
    },
    {
      "m": 142,
      "a_m": 156620,
      "W5": "133881446617/311040",
      "positive_gap": "85166361817/311040"
    },
    {
      "m": 143,
      "a_m": 175327,
      "W5": "72872187097/155520",
      "positive_gap": "45605332057/155520"
    },
    {
      "m": 144,
      "a_m": 191538,
      "W5": "326042751307/622080",
      "positive_gap": "206890792267/622080"
    },
    {
      "m": 145,
      "a_m": 177019,
      "W5": "77150674201/155520",
      "positive_gap": "49620679321/155520"
    },
    {
      "m": 146,
      "a_m": 181051,
      "W5": "149616137977/311040",
      "positive_gap": "93302034937/311040"
    },
    {
      "m": 147,
      "a_m": 196369,
      "W5": "54936453377/103680",
      "positive_gap": "34576915457/103680"
    },
    {
      "m": 148,
      "a_m": 212062,
      "W5": "59436236587/103680",
      "positive_gap": "37449648427/103680"
    },
    {
      "m": 149,
      "a_m": 205355,
      "W5": "171770214097/311040",
      "positive_gap": "107896594897/311040"
    },
    {
      "m": 150,
      "a_m": 204561,
      "W5": "56342361089/103680",
      "positive_gap": "35133476609/103680"
    },
    {
      "m": 151,
      "a_m": 220484,
      "W5": "181180132297/311040",
      "positive_gap": "112600788937/311040"
    },
    {
      "m": 152,
      "a_m": 245557,
      "W5": "39959136157/62208",
      "positive_gap": "24683526301/62208"
    },
    {
      "m": 153,
      "a_m": 227745,
      "W5": "193360571131/311040",
      "positive_gap": "122522766331/311040"
    },
    {
      "m": 154,
      "a_m": 226849,
      "W5": "92646793777/155520",
      "positive_gap": "57367237297/155520"
    },
    {
      "m": 155,
      "a_m": 250413,
      "W5": "100738241521/155520",
      "positive_gap": "61794011761/155520"
    },
    {
      "m": 156,
      "a_m": 272083,
      "W5": "37137840467/51840",
      "positive_gap": "23033057747/51840"
    },
    {
      "m": 157,
      "a_m": 256579,
      "W5": "211739260897/311040",
      "positive_gap": "131932928737/311040"
    },
    {
      "m": 158,
      "a_m": 257002,
      "W5": "205208507017/311040",
      "positive_gap": "125270604937/311040"
    },
    {
      "m": 159,
      "a_m": 282119,
      "W5": "112743152057/155520",
      "positive_gap": "68868005177/155520"
    },
    {
      "m": 160,
      "a_m": 306098,
      "W5": "27311408761/34560",
      "positive_gap": "16732661881/34560"
    },
    {
      "m": 161,
      "a_m": 286593,
      "W5": "117127449337/155520",
      "positive_gap": "72556505977/155520"
    },
    {
      "m": 162,
      "a_m": 289587,
      "W5": "91850618057/124416",
      "positive_gap": "55821361865/124416"
    },
    {
      "m": 163,
      "a_m": 308570,
      "W5": "246010249057/311040",
      "positive_gap": "150032636257/311040"
    },
    {
      "m": 164,
      "a_m": 340895,
      "W5": "89614803187/103680",
      "positive_gap": "54270809587/103680"
    },
    {
      "m": 165,
      "a_m": 326468,
      "W5": "65483423921/77760",
      "positive_gap": "40097272241/77760"
    },
    {
      "m": 166,
      "a_m": 315547,
      "W5": "250034169457/311040",
      "positive_gap": "151886430577/311040"
    },
    {
      "m": 167,
      "a_m": 352058,
      "W5": "271062018217/311040",
      "positive_gap": "161557897897/311040"
    },
    {
      "m": 168,
      "a_m": 384785,
      "W5": "30196403117/31104",
      "positive_gap": "18228050477/31104"
    },
    {
      "m": 169,
      "a_m": 350711,
      "W5": "189528073417/207360",
      "positive_gap": "116804640457/207360"
    },
    {
      "m": 170,
      "a_m": 361062,
      "W5": "137731160641/155520",
      "positive_gap": "81578798401/155520"
    },
    {
      "m": 171,
      "a_m": 387215,
      "W5": "301706572531/311040",
      "positive_gap": "181267218931/311040"
    },
    {
      "m": 172,
      "a_m": 416690,
      "W5": "108422177227/103680",
      "positive_gap": "65219758027/103680"
    },
    {
      "m": 173,
      "a_m": 402865,
      "W5": "312167147137/311040",
      "positive_gap": "186860017537/311040"
    },
    {
      "m": 174,
      "a_m": 395252,
      "W5": "152778923897/155520",
      "positive_gap": "91309332857/155520"
    },
    {
      "m": 175,
      "a_m": 430202,
      "W5": "109171679449/103680",
      "positive_gap": "64568336089/103680"
    },
    {
      "m": 176,
      "a_m": 472761,
      "W5": "359319431329/311040",
      "positive_gap": "212271849889/311040"
    },
    {
      "m": 177,
      "a_m": 438983,
      "W5": "173138926937/155520",
      "positive_gap": "104868290777/155520"
    },
    {
      "m": 178,
      "a_m": 435263,
      "W5": "330557501977/311040",
      "positive_gap": "195173298457/311040"
    },
    {
      "m": 179,
      "a_m": 474330,
      "W5": "357779050177/311040",
      "positive_gap": "210243446977/311040"
    },
    {
      "m": 180,
      "a_m": 519822,
      "W5": "131881160593/103680",
      "positive_gap": "77986015633/103680"
    },
    {
      "m": 181,
      "a_m": 484426,
      "W5": "374039168017/311040",
      "positive_gap": "223363304977/311040"
    },
    {
      "m": 182,
      "a_m": 484143,
      "W5": "180725155297/155520",
      "positive_gap": "105431235937/155520"
    },
    {
      "m": 183,
      "a_m": 530239,
      "W5": "197836313417/155520",
      "positive_gap": "115373544137/155520"
    },
    {
      "m": 184,
      "a_m": 568698,
      "W5": "85804734277/62208",
      "positive_gap": "50427169093/62208"
    },
    {
      "m": 185,
      "a_m": 537951,
      "W5": "204434528041/155520",
      "positive_gap": "120772388521/155520"
    },
    {
      "m": 186,
      "a_m": 535411,
      "W5": "199488601937/155520",
      "positive_gap": "116221483217/155520"
    },
    {
      "m": 187,
      "a_m": 570571,
      "W5": "213095399857/155520",
      "positive_gap": "124360197937/155520"
    },
    {
      "m": 188,
      "a_m": 628325,
      "W5": "154751795107/103680",
      "positive_gap": "89607059107/103680"
    },
    {
      "m": 189,
      "a_m": 596088,
      "W5": "112607125537/77760",
      "positive_gap": "66255322657/77760"
    },
    {
      "m": 190,
      "a_m": 580957,
      "W5": "214906256041/155520",
      "positive_gap": "124555823401/155520"
    },
    {
      "m": 191,
      "a_m": 638914,
      "W5": "463805881657/311040",
      "positive_gap": "265078071097/311040"
    },
    {
      "m": 192,
      "a_m": 698447,
      "W5": "515165609137/311040",
      "positive_gap": "297920654257/311040"
    },
    {
      "m": 193,
      "a_m": 637482,
      "W5": "483539568697/311040",
      "positive_gap": "285257167417/311040"
    },
    {
      "m": 194,
      "a_m": 645292,
      "W5": "466416522217/311040",
      "positive_gap": "265704898537/311040"
    },
    {
      "m": 195,
      "a_m": 700184,
      "W5": "127737846881/77760",
      "positive_gap": "73291539041/77760"
    },
    {
      "m": 196,
      "a_m": 744880,
      "W5": "121932128227/69120",
      "positive_gap": "70446022627/69120"
    },
    {
      "m": 197,
      "a_m": 718610,
      "W5": "524889260977/311040",
      "positive_gap": "301372806577/311040"
    },
    {
      "m": 198,
      "a_m": 704726,
      "W5": "512450167411/311040",
      "positive_gap": "293252192371/311040"
    },
    {
      "m": 199,
      "a_m": 757216,
      "W5": "546531361897/311040",
      "positive_gap": "311006897257/311040"
    },
    {
      "m": 200,
      "a_m": 839622,
      "W5": "79976529829/41472",
      "positive_gap": "45155726245/41472"
    },
    {
      "m": 201,
      "a_m": 773288,
      "W5": "287929306697/155520",
      "positive_gap": "167667556937/155520"
    },
    {
      "m": 202,
      "a_m": 763371,
      "W5": "548242227937/311040",
      "positive_gap": "310803312097/311040"
    },
    {
      "m": 203,
      "a_m": 831862,
      "W5": "296031820177/155520",
      "positive_gap": "166660641937/155520"
    },
    {
      "m": 204,
      "a_m": 902500,
      "W5": "108599772827/51840",
      "positive_gap": "61814172827/51840"
    },
    {
      "m": 205,
      "a_m": 848588,
      "W5": "308235531841/155520",
      "positive_gap": "176263126081/155520"
    },
    {
      "m": 206,
      "a_m": 837125,
      "W5": "592974321817/311040",
      "positive_gap": "332594961817/311040"
    },
    {
      "m": 207,
      "a_m": 916197,
      "W5": "647858156491/311040",
      "positive_gap": "362884241611/311040"
    },
    {
      "m": 208,
      "a_m": 983001,
      "W5": "700920748369/311040",
      "positive_gap": "395168117329/311040"
    },
    {
      "m": 209,
      "a_m": 919792,
      "W5": "332499445657/155520",
      "positive_gap": "189453393817/155520"
    },
    {
      "m": 210,
      "a_m": 923220,
      "W5": "162400806521/77760",
      "positive_gap": "90611219321/77760"
    },
    {
      "m": 211,
      "a_m": 973992,
      "W5": "690768625537/311040",
      "positive_gap": "387818153857/311040"
    },
    {
      "m": 212,
      "a_m": 1069821,
      "W5": "250234800907/103680",
      "positive_gap": "139315759627/103680"
    },
    {
      "m": 213,
      "a_m": 1016237,
      "W5": "363094818257/155520",
      "positive_gap": "205049640017/155520"
    },
    {
      "m": 214,
      "a_m": 978488,
      "W5": "690592883137/311040",
      "positive_gap": "386243975617/311040"
    },
    {
      "m": 215,
      "a_m": 1085024,
      "W5": "372924631561/155520",
      "positive_gap": "204181699081/155520"
    },
    {
      "m": 216,
      "a_m": 1176128,
      "W5": "82493254477/31104",
      "positive_gap": "45910969165/31104"
    },
    {
      "m": 217,
      "a_m": 1073674,
      "W5": "386538747817/155520",
      "positive_gap": "219560967337/155520"
    },
    {
      "m": 218,
      "a_m": 1082183,
      "W5": "743691776497/311040",
      "positive_gap": "407089576177/311040"
    },
    {
      "m": 219,
      "a_m": 1164680,
      "W5": "405768280817/155520",
      "positive_gap": "224637247217/155520"
    },
    {
      "m": 220,
      "a_m": 1248768,
      "W5": "145341257971/51840",
      "positive_gap": "80605124851/51840"
    },
    {
      "m": 221,
      "a_m": 1193155,
      "W5": "415683022177/155520",
      "positive_gap": "230123556577/155520"
    },
    {
      "m": 222,
      "a_m": 1170007,
      "W5": "404834922377/155520",
      "positive_gap": "222875433737/155520"
    },
    {
      "m": 223,
      "a_m": 1255034,
      "W5": "861831244537/311040",
      "positive_gap": "471465469177/311040"
    },
    {
      "m": 224,
      "a_m": 1378534,
      "W5": "104795533297/34560",
      "positive_gap": "57153398257/34560"
    }
  ],
  "minimum_positive_gap": {
    "m": 10,
    "a_m": 1,
    "W5": "3298081/311040",
    "positive_gap": "2987041/311040"
  }
}


==> anc/data/public_numerical/counting_diagnostics.json <==
{
  "column_count": 181,
  "columns": [
    "(chi_-4*chi_-3)(m)",
    "(chi_-8*chi_-3)(m)",
    "(chi_1*chi_12)(m)",
    "(chi_1*chi_12)(m/2)",
    "(chi_1*chi_24)(m)",
    "(chi_1*chi_8)(m)",
    "(chi_1*chi_8)(m/3)",
    "(chi_4*chi_4)(m/2)",
    "(chi_4*chi_4)(m/6)",
    "E_1[-24,1](m)",
    "E_1[-3,1](m)",
    "E_1[-3,1](m/2)",
    "E_1[-3,1](m/4)",
    "E_1[-3,1](m/8)",
    "E_1[-3,8](m)",
    "E_1[-4,1](m)",
    "E_1[-4,1](m/2)",
    "E_1[-4,1](m/3)",
    "E_1[-4,1](m/6)",
    "E_1[-8,1](m)",
    "E_1[-8,1](m/3)",
    "E_1[1,-24](m)",
    "E_1[1,-3](m)",
    "E_1[1,-3](m/2)",
    "E_1[1,-3](m/4)",
    "E_1[1,-3](m/8)",
    "E_1[1,-4](m)",
    "E_1[1,-4](m/2)",
    "E_1[1,-4](m/3)",
    "E_1[1,-4](m/6)",
    "E_1[1,-8](m)",
    "E_1[1,-8](m/3)",
    "E_2[-3,-4](m)",
    "E_2[-3,-8](m)",
    "E_2[-8,-3](m)",
    "E_2[1,12](m)",
    "E_2[1,24](m)",
    "E_2[1,8](m)",
    "E_2[1,8](m/3)",
    "E_2[12,1](m)",
    "E_2[24,1](m)",
    "E_2[8,1](m)",
    "E_2[8,1](m/3)",
    "E_3[-3,1](m)",
    "E_3[-3,1](m/2)",
    "E_3[-3,1](m/4)",
    "E_3[-4,1](m)",
    "E_3[-4,1](m/3)",
    "E_3[-8,1](m)",
    "E_3[1,-3](m)",
    "E_3[1,-3](m/2)",
    "E_3[1,-3](m/4)",
    "E_3[1,-4](m)",
    "E_3[1,-4](m/3)",
    "E_3[1,-8](m)",
    "H(12m)",
    "H(12m) [2:v%2=0,u=1|3:all]",
    "H(144m) [2:v%2=0,u=3|3:all]",
    "H(144m) [2:v%2=0,u=7|3:all]",
    "H(16m) [2:v%2=0,u=3|3:all]",
    "H(16m) [2:v%2=0,u=7|3:all]",
    "H(16m/3) [2:v%2=0,u=1|3:all]",
    "H(16m/3) [2:v%2=0,u=5|3:all]",
    "H(24m)",
    "H(2m)",
    "H(2m/3)",
    "H(36m)",
    "H(36m) [2:v%2=0,u=3|3:all]",
    "H(3m)",
    "H(3m/2)",
    "H(3m/4) [2:v%2=0,u=3|3:all]",
    "H(3m/4) [2:v%2=0,u=7|3:all]",
    "H(3m/4) [2:v%2=1,u=1|3:all]",
    "H(3m/4) [2:v%2=1,u=3|3:all]",
    "H(3m/4) [2:v%2=1,u=5|3:all]",
    "H(3m/4) [2:v%2=1,u=7|3:all]",
    "H(48m) [2:v%2=0,u=1|3:all]",
    "H(48m) [2:v%2=0,u=5|3:all]",
    "H(4m)",
    "H(4m) [2:v%2=0,u=3|3:all]",
    "H(4m/3)",
    "H(4m/3) [2:v%2=0,u=1|3:all]",
    "H(6m)",
    "H(72m)",
    "H(8m)",
    "H(8m/3)",
    "H(9m)",
    "H(9m/2)",
    "H(9m/4) [2:v%2=0,u=1|3:all]",
    "H(9m/4) [2:v%2=0,u=5|3:all]",
    "H(9m/4) [2:v%2=1,u=1|3:all]",
    "H(9m/4) [2:v%2=1,u=3|3:all]",
    "H(9m/4) [2:v%2=1,u=5|3:all]",
    "H(9m/4) [2:v%2=1,u=7|3:all]",
    "H(m)",
    "H(m/12) [2:v%2=0,u=3|3:all]",
    "H(m/12) [2:v%2=0,u=7|3:all]",
    "H(m/12) [2:v%2=1,u=1|3:all]",
    "H(m/12) [2:v%2=1,u=3|3:all]",
    "H(m/12) [2:v%2=1,u=5|3:all]",
    "H(m/12) [2:v%2=1,u=7|3:all]",
    "H(m/2)",
    "H(m/3)",
    "H(m/4) [2:v%2=0,u=1|3:all]",
    "H(m/4) [2:v%2=0,u=5|3:all]",
    "H(m/4) [2:v%2=1,u=1|3:all]",
    "H(m/4) [2:v%2=1,u=3|3:all]",
    "H(m/4) [2:v%2=1,u=5|3:all]",
    "H(m/4) [2:v%2=1,u=7|3:all]",
    "H(m/6)",
    "H_2(12m)",
    "H_2(24m)",
    "H_2(36m)",
    "H_2(3m)",
    "H_2(3m/2)",
    "H_2(3m/4)",
    "H_2(4m)",
    "H_2(4m/3)",
    "H_2(72m)",
    "H_2(8m)",
    "H_2(8m/3)",
    "H_2(9m)",
    "H_2(9m/2)",
    "H_2(m)",
    "H_2(m/12)",
    "H_2(m/2)",
    "H_2(m/3)",
    "H_2(m/4)",
    "H_2(m/6)",
    "H_3(12m)",
    "H_3(24m)",
    "H_3(36m)",
    "H_3(3m)",
    "H_3(3m/2)",
    "H_3(4m)",
    "H_3(4m/3)",
    "H_3(8m)",
    "H_3(8m/3)",
    "H_3(9m)",
    "H_3(m)",
    "H_3(m/2)",
    "H_3(m/3)",
    "H_3(m/6)",
    "H_4(12m)",
    "H_4(3m)",
    "H_4(4m)",
    "H_4(4m/3)",
    "H_4(m)",
    "H_4(m/3)",
    "I_1(m)",
    "I_15(m)",
    "I_2(m)",
    "I_3(m)",
    "I_5(m)",
    "I_6(m)",
    "I_9(m)",
    "N_3^+(m/3)",
    "T_27(m)",
    "chi_8(3m) H_2(3m)",
    "chi_8(m) H_2(m)",
    "chi_8(m/3) H_2(m/3)",
    "d_same(m/5)",
    "d_{6,1}(m)",
    "d_{6,4}(m)",
    "sigma_2(m)",
    "sigma_2(m/12)",
    "sigma_2(m/2)",
    "sigma_2(m/3)",
    "sigma_2(m/4)",
    "sigma_2(m/6)",
    "sigma_2(m/8)",
    "sigma_4(m)",
    "sigma_4(m/2)",
    "sigma_4(m/4)",
    "tau(m)",
    "tau(m/10)",
    "tau(m/12)",
    "tau(m/2)",
    "tau(m/3)",
    "tau(m/4)",
    "tau(m/6)"
  ],
  "full_rank": 181,
  "kernel_basis": [
    {
      "H(3m/4) [2:v%2=1,u=1|3:all]": "1",
      "H(m/4) [2:v%2=1,u=1|3:all]": "-2"
    },
    {
      "H(3m/4) [2:v%2=1,u=3|3:all]": "1",
      "H(m/4) [2:v%2=1,u=3|3:all]": "-3/2"
    },
    {
      "H(3m/4) [2:v%2=1,u=5|3:all]": "1",
      "H(m/4) [2:v%2=1,u=5|3:all]": "-2"
    },
    {
      "H(3m/4) [2:v%2=1,u=7|3:all]": "1"
    },
    {
      "H(9m/4) [2:v%2=0,u=5|3:all]": "1",
      "H(m/4) [2:v%2=0,u=5|3:all]": "-3"
    },
    {
      "H(9m/4) [2:v%2=1,u=1|3:all]": "1",
      "H(m/4) [2:v%2=1,u=1|3:all]": "-3"
    },
    {
      "H(9m/4) [2:v%2=1,u=3|3:all]": "1",
      "H(m/4) [2:v%2=1,u=3|3:all]": "-4"
    },
    {
      "H(9m/4) [2:v%2=1,u=5|3:all]": "1",
      "H(m/4) [2:v%2=1,u=5|3:all]": "-5"
    },
    {
      "H(9m/4) [2:v%2=1,u=7|3:all]": "1"
    },
    {
      "H(m/12) [2:v%2=0,u=7|3:all]": "1"
    },
    {
      "H(m/12) [2:v%2=1,u=1|3:all]": "1"
    },
    {
      "H(m/12) [2:v%2=1,u=3|3:all]": "1",
      "H(m/4) [2:v%2=1,u=3|3:all]": "-1/2"
    },
    {
      "H(m/12) [2:v%2=1,u=5|3:all]": "1"
    },
    {
      "H(m/12) [2:v%2=1,u=7|3:all]": "1"
    },
    {
      "H(m/4) [2:v%2=1,u=7|3:all]": "1"
    }
  ],
  "kernel_dimension": 15,
  "kernel_support": [
    "H(3m/4) [2:v%2=1,u=1|3:all]",
    "H(3m/4) [2:v%2=1,u=3|3:all]",
    "H(3m/4) [2:v%2=1,u=5|3:all]",
    "H(3m/4) [2:v%2=1,u=7|3:all]",
    "H(9m/4) [2:v%2=0,u=5|3:all]",
    "H(9m/4) [2:v%2=1,u=1|3:all]",
    "H(9m/4) [2:v%2=1,u=3|3:all]",
    "H(9m/4) [2:v%2=1,u=5|3:all]",
    "H(9m/4) [2:v%2=1,u=7|3:all]",
    "H(m/12) [2:v%2=0,u=7|3:all]",
    "H(m/12) [2:v%2=1,u=1|3:all]",
    "H(m/12) [2:v%2=1,u=3|3:all]",
    "H(m/12) [2:v%2=1,u=5|3:all]",
    "H(m/12) [2:v%2=1,u=7|3:all]",
    "H(m/4) [2:v%2=0,u=5|3:all]",
    "H(m/4) [2:v%2=1,u=1|3:all]",
    "H(m/4) [2:v%2=1,u=3|3:all]",
    "H(m/4) [2:v%2=1,u=5|3:all]",
    "H(m/4) [2:v%2=1,u=7|3:all]"
  ],
  "known_census_bound": 200,
  "known_census_rank": 166,
  "least_determination_index": 992,
  "origins": [
    "Extracted from data/counting_identifiability.json; source-record SHA-256 2603347244091d4a8b8c542e15109344701f553dc67077a27c32aa35a60fac71. Documentary origin only.",
    "Extracted from data/split_blind_spot.json; source-record SHA-256 60ddfa1554e422d9441386ec70fef1601643a067fb8e76fb2799eea442c664fd. Documentary origin only."
  ],
  "rank_checkpoints": [
    {
      "m": 200,
      "rank": 166,
      "undetermined_dimension": 15
    },
    {
      "m": 208,
      "rank": 167,
      "undetermined_dimension": 14
    },
    {
      "m": 224,
      "rank": 168,
      "undetermined_dimension": 13
    },
    {
      "m": 240,
      "rank": 169,
      "undetermined_dimension": 12
    },
    {
      "m": 992,
      "rank": 181,
      "undetermined_dimension": 0
    }
  ],
  "rank_increase_indices_after_census": [
    208,
    224,
    240,
    288,
    352,
    416,
    480,
    544,
    608,
    672,
    736,
    800,
    864,
    928,
    992
  ],
  "schema": "public-count-diagnostics/1",
  "scope": "Recorded finite exact comparisons, not an all-index proof or a new graph census.",
  "ternary_comparison": {
    "arithmetic_directions_tested": 15,
    "blind_response_matrix": [
      [
        "0",
        "0",
        "0",
        "0",
        "4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "4",
        "0",
        "0",
        "0",
        "0",
        "12",
        "0",
        "0",
        "0",
        "0",
        "0",
        "4"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "2",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "5",
        "0",
        "0",
        "0",
        "0",
        "2",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "-8",
        "0",
        "0",
        "0",
        "0",
        "-12",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "10",
        "0",
        "0",
        "0",
        "0",
        "16",
        "0",
        "0",
        "0",
        "0",
        "2",
        "4"
      ],
      [
        "-4",
        "0",
        "0",
        "0",
        "0",
        "8",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-6",
        "0",
        "0",
        "0",
        "0",
        "-3",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "4",
        "0",
        "0",
        "0",
        "0",
        "-4",
        "0",
        "0",
        "0",
        "0",
        "4",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "8",
        "0",
        "0",
        "0",
        "0",
        "20",
        "0",
        "0",
        "0",
        "0",
        "0",
        "4"
      ],
      [
        "-4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-3",
        "0",
        "0",
        "0",
        "0",
        "-6",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "8",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "12",
        "0",
        "0",
        "0",
        "0",
        "24",
        "0",
        "0",
        "0",
        "0",
        "0",
        "8"
      ]
    ],
    "component_count": 28,
    "direct_method": "bounded integral barycentric shell enumeration and wall stabilizers",
    "graph_census_ambiguity_dimension": 15,
    "graph_enumeration_bound": 200,
    "multiplier_identifiability": {
      "census_residual": [
        "-8767/7776",
        "-5017/2592",
        "-21727/7776",
        "-28855/7776",
        "-689/288",
        "-1751/324",
        "-12221/2592",
        "-17257/2592",
        "-19733/3888",
        "-4261/648",
        "-5881/1296",
        "-72919/7776",
        "-12473/2592",
        "-19565/2592",
        "-1213/144",
        "-91927/7776",
        "-12689/2592",
        "-6661/648",
        "-9233/1296",
        "-2561/288",
        "-11497/1296",
        "-9215/864",
        "-11987/1296",
        "-6035/324",
        "-52501/7776",
        "-6275/648",
        "-39173/3888",
        "-32237/2592",
        "-1631/288",
        "-41749/2592",
        "-29771/2592",
        "-42601/2592",
        "-12847/1296",
        "-10547/864",
        "-10853/1296",
        "-70601/3888",
        "-19655/2592",
        "-30517/2592",
        "-39527/2592",
        "-13585/648",
        "-20015/2592",
        "-5797/324",
        "-12679/1296",
        "-19201/1296",
        "-4091/288",
        "-24199/1296",
        "-19133/1296",
        "-229303/7776",
        "-18457/1944",
        "-15175/1296",
        "-1042/81",
        "-42137/2592",
        "-2195/288",
        "-53617/2592",
        "-20087/1296",
        "-57437/2592",
        "-33451/2592",
        "-1342/81",
        "-7697/648",
        "-3445/144",
        "-9281/864",
        "-15587/864",
        "-53207/2592",
        "-218071/7776",
        "-2909/324",
        "-19475/864",
        "-7847/648",
        "-44657/2592",
        "-2845/162",
        "-26305/1296",
        "-24173/1296",
        "-23329/648",
        "-15775/1296",
        "-1747/108",
        "-8359/486",
        "-28745/1296",
        "-149/16",
        "-34501/1296",
        "-15263/864",
        "-8065/288",
        "-131563/7776",
        "-48901/2592",
        "-5929/432",
        "-37057/1296",
        "-6979/648",
        "-42451/2592",
        "-3187/144",
        "-27071/864",
        "-31265/2592",
        "-19813/648",
        "-19375/1296",
        "-28547/1296",
        "-6121/324",
        "-12887/432",
        "-6799/324",
        "-15035/324",
        "-9395/648",
        "-20651/1296",
        "-25807/1296",
        "-170221/7776",
        "-3419/288",
        "-11821/432",
        "-18869/864",
        "-20387/648",
        "-10813/648",
        "-4981/216",
        "-9037/648",
        "-136697/3888",
        "-10877/864",
        "-31823/1296",
        "-75869/2592",
        "-96173/2592",
        "-10151/864",
        "-35063/1296",
        "-11339/648",
        "-2053/96",
        "-63179/2592",
        "-73829/2592",
        "-33911/1296",
        "-123109/2592",
        "-52463/3888",
        "-4637/216",
        "-11747/648",
        "-76283/2592",
        "-689/48",
        "-99431/2592",
        "-55075/2592",
        "-93289/2592",
        "-53465/2592",
        "-9629/432",
        "-487/27",
        "-45607/1296",
        "-9373/648",
        "-50639/2592",
        "-4651/144",
        "-36323/864",
        "-11459/864",
        "-24209/648",
        "-2057/108",
        "-35189/1296",
        "-8003/324",
        "-47615/1296",
        "-2269/81",
        "-226553/3888",
        "-1907/108",
        "-26747/1296",
        "-167707/7776",
        "-65447/2592",
        "-439/32",
        "-42067/1296",
        "-21113/864",
        "-98053/2592",
        "-60155/2592",
        "-3089/108",
        "-22615/1296",
        "-105479/2592",
        "-15665/864",
        "-74875/2592",
        "-4855/144",
        "-32449/648",
        "-20015/1296",
        "-91525/2592",
        "-7385/432",
        "-74735/2592",
        "-31913/1296",
        "-85763/2592",
        "-2431/81",
        "-17983/324",
        "-15377/972",
        "-3845/162",
        "-37907/1296",
        "-38959/1296",
        "-4111/288",
        "-117059/2592",
        "-74443/2592",
        "-54049/1296",
        "-27625/1296",
        "-8261/288",
        "-4199/216",
        "-13163/288",
        "-49243/2592",
        "-10619/432",
        "-28019/864",
        "-60631/1296",
        "-5267/324",
        "-8777/216",
        "-4705/216",
        "-45773/1296",
        "-42763/1296",
        "-1139/27",
        "-2746/81",
        "-542071/7776",
        "-7349/432",
        "-30841/1296",
        "-2084/81",
        "-61495/1944",
        "-3829/288",
        "-35621/864",
        "-27761/864",
        "-52471/1296"
      ],
      "kernel_basis": [
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-2",
          "0",
          "0",
          "0",
          "0",
          "-1",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2",
          "0",
          "-2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-1/2",
          "-3/2",
          "-1/2",
          "0",
          "0",
          "0",
          "0",
          "-3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/2",
          "9/2"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-1/2",
          "1/2",
          "-1/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/2",
          "-3/2"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "-1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "-1",
          "-1",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "minor_determinant": "17341/56623104",
      "pivot_components": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        25,
        26
      ],
      "pivot_indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24
      ],
      "prefix_bound": 200,
      "rank": 24
    },
    "multipliers": [
      "-257/144",
      "-35/24",
      "-35/24",
      "-23/144",
      "-701/1296",
      "-7/24",
      "-7/12",
      "-1/18",
      "-31/48",
      "-31/48",
      "-3/4",
      "23/144",
      "-701/1296",
      "-1/12",
      "-1/24",
      "-1/4",
      "-1/6",
      "-1/6",
      "-1/18",
      "-3/8",
      "-55/48",
      "1/12",
      "1/24",
      "-1/4",
      "-1/2",
      "-1/2",
      "-1/4",
      "-1/8"
    ],
    "pivot_indices": [
      208,
      224,
      240,
      288,
      352,
      416,
      480,
      544,
      608,
      672,
      736,
      800,
      864,
      928,
      992
    ],
    "rows": [
      {
        "component_masses": [
          "1/8",
          "0",
          "1/4",
          "1/4",
          "1/12",
          "0",
          "1/8",
          "1/4",
          "0",
          "1/4",
          "0",
          "0",
          "1/8",
          "0",
          "1/12",
          "1/4",
          "0",
          "1/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/8",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-8767/7776",
        "hurwitz_aggregate": "-8767/7776",
        "m": 1
      },
      {
        "component_masses": [
          "1/4",
          "1/4",
          "1/8",
          "1/4",
          "1/4",
          "0",
          "1/4",
          "1/4",
          "1/3",
          "1/4",
          "1/8",
          "1/4",
          "0",
          "1/4",
          "0",
          "1/4",
          "0",
          "0",
          "3/8",
          "1/4",
          "0",
          "1/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-5017/2592",
        "hurwitz_aggregate": "-5017/2592",
        "m": 2
      },
      {
        "component_masses": [
          "1/2",
          "0",
          "1/2",
          "1/2",
          "1/8",
          "1/6",
          "0",
          "0",
          "0",
          "3/4",
          "0",
          "1/4",
          "1/12",
          "1/2",
          "0",
          "1/8",
          "0",
          "1/4",
          "1/4",
          "0",
          "1/8",
          "0",
          "1/12",
          "1/4",
          "0",
          "1/4",
          "1/8",
          "0"
        ],
        "direct_aggregate": "-21727/7776",
        "hurwitz_aggregate": "-21727/7776",
        "m": 3
      },
      {
        "component_masses": [
          "5/8",
          "1/2",
          "1/4",
          "3/4",
          "1/12",
          "1/4",
          "1/8",
          "3/4",
          "1/2",
          "1/4",
          "1/4",
          "0",
          "1/8",
          "1/4",
          "1/3",
          "1/4",
          "1/2",
          "1/4",
          "0",
          "1/4",
          "0",
          "0",
          "0",
          "3/8",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-28855/7776",
        "hurwitz_aggregate": "-28855/7776",
        "m": 4
      },
      {
        "component_masses": [
          "1/2",
          "0",
          "1/2",
          "1",
          "0",
          "0",
          "1/2",
          "1/2",
          "0",
          "1/2",
          "0",
          "1/2",
          "0",
          "1/2",
          "1/2",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-689/288",
        "hurwitz_aggregate": "-689/288",
        "m": 5
      },
      {
        "component_masses": [
          "1/2",
          "2/3",
          "1/2",
          "3/4",
          "0",
          "0",
          "1/2",
          "3/8",
          "1",
          "1/2",
          "1/2",
          "1/4",
          "1/4",
          "3/4",
          "0",
          "0",
          "1/3",
          "1/4",
          "1/4",
          "1/2",
          "1/4",
          "1/4",
          "0",
          "1/4",
          "1/4",
          "1/8",
          "1/4",
          "0"
        ],
        "direct_aggregate": "-1751/324",
        "hurwitz_aggregate": "-1751/324",
        "m": 6
      },
      {
        "component_masses": [
          "1",
          "0",
          "1",
          "1/2",
          "1/2",
          "1/2",
          "1/2",
          "1/2",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "1/2",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-12221/2592",
        "hurwitz_aggregate": "-12221/2592",
        "m": 7
      },
      {
        "component_masses": [
          "5/4",
          "3/4",
          "5/8",
          "5/4",
          "1/4",
          "1/2",
          "1/4",
          "1/4",
          "5/6",
          "3/4",
          "5/8",
          "5/4",
          "0",
          "1/4",
          "1/2",
          "3/4",
          "0",
          "0",
          "3/8",
          "3/4",
          "0",
          "1/4",
          "1/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-17257/2592",
        "hurwitz_aggregate": "-17257/2592",
        "m": 8
      },
      {
        "component_masses": [
          "5/8",
          "0",
          "3/4",
          "7/4",
          "1/12",
          "0",
          "5/8",
          "1/4",
          "0",
          "7/4",
          "0",
          "1/2",
          "1/8",
          "0",
          "7/12",
          "1/4",
          "0",
          "3/4",
          "0",
          "0",
          "1/2",
          "1/2",
          "0",
          "1/8",
          "0",
          "1/2",
          "0",
          "1/6"
        ],
        "direct_aggregate": "-19733/3888",
        "hurwitz_aggregate": "-19733/3888",
        "m": 9
      },
      {
        "component_masses": [
          "1/2",
          "1",
          "1/2",
          "1/2",
          "1/2",
          "0",
          "1/2",
          "0",
          "1",
          "1",
          "1/2",
          "0",
          "1/2",
          "1/2",
          "0",
          "1/2",
          "1",
          "1/2",
          "0",
          "1",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-4261/648",
        "hurwitz_aggregate": "-4261/648",
        "m": 10
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "1/2",
          "1/2",
          "1/2",
          "1/2",
          "0",
          "1",
          "0",
          "1",
          "0",
          "3/2",
          "0",
          "1/2",
          "0",
          "1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-5881/1296",
        "hurwitz_aggregate": "-5881/1296",
        "m": 11
      },
      {
        "component_masses": [
          "3/2",
          "1",
          "1/2",
          "5/2",
          "1/8",
          "2/3",
          "1/2",
          "0",
          "3/2",
          "3/4",
          "1/2",
          "3/4",
          "1/12",
          "1/2",
          "1",
          "3/8",
          "1/2",
          "1/4",
          "3/4",
          "3/4",
          "5/8",
          "1/4",
          "1/3",
          "1/4",
          "1/2",
          "1/4",
          "1/8",
          "1/4"
        ],
        "direct_aggregate": "-72919/7776",
        "hurwitz_aggregate": "-72919/7776",
        "m": 12
      },
      {
        "component_masses": [
          "1/2",
          "0",
          "3/2",
          "2",
          "0",
          "0",
          "1/2",
          "1/2",
          "0",
          "1/2",
          "0",
          "0",
          "1/2",
          "1",
          "1",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-12473/2592",
        "hurwitz_aggregate": "-12473/2592",
        "m": 13
      },
      {
        "component_masses": [
          "1",
          "1",
          "1",
          "1/2",
          "1/2",
          "0",
          "1",
          "3/2",
          "1",
          "1/2",
          "1",
          "1",
          "0",
          "1/2",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-19565/2592",
        "hurwitz_aggregate": "-19565/2592",
        "m": 14
      },
      {
        "component_masses": [
          "2",
          "0",
          "1",
          "3/2",
          "0",
          "1",
          "1",
          "1/2",
          "0",
          "2",
          "0",
          "1",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "1/2",
          "1/2",
          "0",
          "1/2",
          "1/2",
          "1/2",
          "0",
          "0",
          "1/2",
          "1/2",
          "0"
        ],
        "direct_aggregate": "-1213/144",
        "hurwitz_aggregate": "-1213/144",
        "m": 15
      },
      {
        "component_masses": [
          "13/8",
          "3/2",
          "5/4",
          "7/4",
          "1/12",
          "3/4",
          "5/8",
          "3/4",
          "3/2",
          "5/4",
          "5/4",
          "0",
          "1/8",
          "3/4",
          "5/6",
          "1/4",
          "3/2",
          "5/4",
          "0",
          "5/4",
          "0",
          "0",
          "0",
          "3/8",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-91927/7776",
        "hurwitz_aggregate": "-91927/7776",
        "m": 16
      },
      {
        "component_masses": [
          "1",
          "0",
          "1",
          "3/2",
          "1/2",
          "0",
          "1",
          "1/2",
          "0",
          "1/2",
          "0",
          "1",
          "0",
          "0",
          "1/2",
          "3/2",
          "0",
          "0",
          "1",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-12689/2592",
        "hurwitz_aggregate": "-12689/2592",
        "m": 17
      },
      {
        "component_masses": [
          "3/4",
          "5/4",
          "5/8",
          "7/4",
          "1/4",
          "0",
          "3/4",
          "1/4",
          "7/3",
          "7/4",
          "5/8",
          "3/4",
          "0",
          "7/4",
          "0",
          "1/4",
          "1",
          "1/2",
          "3/8",
          "7/4",
          "1/2",
          "3/4",
          "0",
          "0",
          "2/3",
          "1/2",
          "1/2",
          "0"
        ],
        "direct_aggregate": "-6661/648",
        "hurwitz_aggregate": "-6661/648",
        "m": 18
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "3/2",
          "1/2",
          "1/2",
          "1/2",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "1/2",
          "1/2",
          "0",
          "1/2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-9233/1296",
        "hurwitz_aggregate": "-9233/1296",
        "m": 19
      },
      {
        "component_masses": [
          "5/2",
          "1",
          "1/2",
          "2",
          "0",
          "1",
          "1/2",
          "3/2",
          "1",
          "1/2",
          "1/2",
          "5/2",
          "0",
          "1",
          "1",
          "0",
          "0",
          "0",
          "3/2",
          "1/2",
          "0",
          "1/2",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-2561/288",
        "hurwitz_aggregate": "-2561/288",
        "m": 20
      },
      {
        "component_masses": [
          "1",
          "0",
          "1",
          "4",
          "0",
          "0",
          "1",
          "0",
          "0",
          "3",
          "0",
          "1/2",
          "1/2",
          "2",
          "2",
          "0",
          "0",
          "1/2",
          "1/2",
          "0",
          "1",
          "1/2",
          "0",
          "1/2",
          "0",
          "1",
          "1/2",
          "1/2"
        ],
        "direct_aggregate": "-11497/1296",
        "hurwitz_aggregate": "-11497/1296",
        "m": 21
      },
      {
        "component_masses": [
          "1/2",
          "2",
          "3/2",
          "1",
          "1",
          "0",
          "1/2",
          "3/2",
          "1",
          "1/2",
          "3/2",
          "0",
          "1/2",
          "1",
          "0",
          "1",
          "2",
          "3/2",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-9215/864",
        "hurwitz_aggregate": "-9215/864",
        "m": 22
      },
      {
        "component_masses": [
          "3",
          "0",
          "1",
          "1",
          "1",
          "3/2",
          "3/2",
          "1",
          "0",
          "1",
          "0",
          "3",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "1",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-11987/1296",
        "hurwitz_aggregate": "-11987/1296",
        "m": 23
      },
      {
        "component_masses": [
          "5/2",
          "5/3",
          "3/2",
          "15/4",
          "0",
          "1",
          "1/2",
          "3/8",
          "3",
          "5/2",
          "3/2",
          "5/4",
          "1/4",
          "3/4",
          "3/2",
          "0",
          "5/6",
          "3/4",
          "1/4",
          "5/2",
          "5/4",
          "1/4",
          "1/2",
          "3/4",
          "3/4",
          "5/8",
          "1/4",
          "1/2"
        ],
        "direct_aggregate": "-6035/324",
        "hurwitz_aggregate": "-6035/324",
        "m": 24
      },
      {
        "component_masses": [
          "5/8",
          "0",
          "7/4",
          "7/4",
          "7/12",
          "0",
          "5/8",
          "5/4",
          "0",
          "5/4",
          "0",
          "0",
          "5/8",
          "0",
          "7/12",
          "7/4",
          "0",
          "7/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "5/8",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-52501/7776",
        "hurwitz_aggregate": "-52501/7776",
        "m": 25
      },
      {
        "component_masses": [
          "3/2",
          "1",
          "1/2",
          "1/2",
          "1/2",
          "0",
          "3/2",
          "0",
          "2",
          "2",
          "1/2",
          "3/2",
          "0",
          "1/2",
          "0",
          "1/2",
          "0",
          "0",
          "3/2",
          "2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-6275/648",
        "hurwitz_aggregate": "-6275/648",
        "m": 26
      },
      {
        "component_masses": [
          "2",
          "0",
          "2",
          "2",
          "1/8",
          "2/3",
          "0",
          "0",
          "0",
          "9/4",
          "0",
          "7/4",
          "1/12",
          "2",
          "0",
          "1/8",
          "0",
          "7/4",
          "1/4",
          "0",
          "5/8",
          "0",
          "7/12",
          "1/4",
          "0",
          "3/4",
          "5/8",
          "0"
        ],
        "direct_aggregate": "-39173/3888",
        "hurwitz_aggregate": "-39173/3888",
        "m": 27
      },
      {
        "component_masses": [
          "2",
          "2",
          "1",
          "5/2",
          "1/2",
          "1",
          "1",
          "3/2",
          "1",
          "1/2",
          "1",
          "0",
          "0",
          "1/2",
          "1",
          "3/2",
          "2",
          "1",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-32237/2592",
        "hurwitz_aggregate": "-32237/2592",
        "m": 28
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "1/2",
          "3",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "3/2",
          "3/2",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-1631/288",
        "hurwitz_aggregate": "-1631/288",
        "m": 29
      },
      {
        "component_masses": [
          "1",
          "2",
          "2",
          "2",
          "1/2",
          "0",
          "1",
          "0",
          "3",
          "3/2",
          "2",
          "1/2",
          "1/2",
          "2",
          "0",
          "1/2",
          "1",
          "1",
          "0",
          "3/2",
          "1/2",
          "1/2",
          "0",
          "1/2",
          "1",
          "1/2",
          "1/2",
          "0"
        ],
        "direct_aggregate": "-41749/2592",
        "hurwitz_aggregate": "-41749/2592",
        "m": 30
      },
      {
        "component_masses": [
          "3",
          "0",
          "2",
          "1/2",
          "1/2",
          "3/2",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "1/2",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-29771/2592",
        "hurwitz_aggregate": "-29771/2592",
        "m": 31
      },
      {
        "component_masses": [
          "13/4",
          "7/4",
          "13/8",
          "13/4",
          "1/4",
          "3/2",
          "5/4",
          "1/4",
          "11/6",
          "7/4",
          "13/8",
          "13/4",
          "0",
          "5/4",
          "3/2",
          "3/4",
          "0",
          "0",
          "3/8",
          "7/4",
          "0",
          "5/4",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-42601/2592",
        "hurwitz_aggregate": "-42601/2592",
        "m": 32
      },
      {
        "component_masses": [
          "1",
          "0",
          "2",
          "9/2",
          "0",
          "0",
          "1",
          "1/2",
          "0",
          "2",
          "0",
          "1/2",
          "1/2",
          "0",
          "3/2",
          "0",
          "0",
          "1",
          "1",
          "0",
          "3/2",
          "1/2",
          "0",
          "1/2",
          "0",
          "1/2",
          "0",
          "1/2"
        ],
        "direct_aggregate": "-12847/1296",
        "hurwitz_aggregate": "-12847/1296",
        "m": 33
      },
      {
        "component_masses": [
          "1",
          "2",
          "1",
          "1/2",
          "1/2",
          "0",
          "1",
          "3/2",
          "2",
          "3/2",
          "1",
          "0",
          "1",
          "1/2",
          "0",
          "1/2",
          "2",
          "1",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-10547/864",
        "hurwitz_aggregate": "-10547/864",
        "m": 34
      },
      {
        "component_masses": [
          "3",
          "0",
          "1",
          "1",
          "1",
          "1",
          "0",
          "1",
          "0",
          "1",
          "0",
          "3",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-10853/1296",
        "hurwitz_aggregate": "-10853/1296",
        "m": 35
      },
      {
        "component_masses": [
          "25/8",
          "3/2",
          "3/4",
          "21/4",
          "1/12",
          "5/4",
          "5/8",
          "3/4",
          "7/2",
          "7/4",
          "3/4",
          "5/2",
          "1/8",
          "7/4",
          "7/3",
          "1/4",
          "3/2",
          "3/4",
          "0",
          "7/4",
          "3/2",
          "1/2",
          "1",
          "3/8",
          "1",
          "1/2",
          "1/2",
          "2/3"
        ],
        "direct_aggregate": "-70601/3888",
        "hurwitz_aggregate": "-70601/3888",
        "m": 36
      },
      {
        "component_masses": [
          "1/2",
          "0",
          "5/2",
          "4",
          "0",
          "0",
          "1/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "1/2",
          "2",
          "2",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-19655/2592",
        "hurwitz_aggregate": "-19655/2592",
        "m": 37
      },
      {
        "component_masses": [
          "3/2",
          "2",
          "3/2",
          "1",
          "1",
          "0",
          "3/2",
          "3/2",
          "1",
          "1/2",
          "3/2",
          "3/2",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "3/2",
          "1/2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-30517/2592",
        "hurwitz_aggregate": "-30517/2592",
        "m": 38
      },
      {
        "component_masses": [
          "4",
          "0",
          "1",
          "2",
          "1/2",
          "2",
          "2",
          "0",
          "0",
          "9/2",
          "0",
          "2",
          "0",
          "2",
          "0",
          "1/2",
          "0",
          "1/2",
          "1/2",
          "0",
          "1/2",
          "1",
          "1",
          "0",
          "0",
          "3/2",
          "1/2",
          "0"
        ],
        "direct_aggregate": "-39527/2592",
        "hurwitz_aggregate": "-39527/2592",
        "m": 39
      },
      {
        "component_masses": [
          "5/2",
          "3",
          "5/2",
          "5/2",
          "1/2",
          "1",
          "1/2",
          "0",
          "2",
          "2",
          "5/2",
          "0",
          "1/2",
          "1/2",
          "1",
          "3/2",
          "3",
          "5/2",
          "0",
          "2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-13585/648",
        "hurwitz_aggregate": "-13585/648",
        "m": 40
      },
      {
        "component_masses": [
          "2",
          "0",
          "1",
          "3/2",
          "1/2",
          "0",
          "2",
          "3/2",
          "0",
          "3/2",
          "0",
          "2",
          "0",
          "0",
          "1/2",
          "3/2",
          "0",
          "0",
          "1",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-20015/2592",
        "hurwitz_aggregate": "-20015/2592",
        "m": 41
      },
      {
        "component_masses": [
          "1",
          "2",
          "1",
          "3",
          "0",
          "0",
          "1",
          "0",
          "4",
          "4",
          "1",
          "1/2",
          "1/2",
          "3",
          "0",
          "0",
          "1",
          "1/2",
          "3/2",
          "4",
          "1",
          "1/2",
          "0",
          "1/2",
          "1",
          "1",
          "1",
          "0"
        ],
        "direct_aggregate": "-5797/324",
        "hurwitz_aggregate": "-5797/324",
        "m": 42
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "5/2",
          "3/2",
          "3/2",
          "1/2",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "1/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-12679/1296",
        "hurwitz_aggregate": "-12679/1296",
        "m": 43
      },
      {
        "component_masses": [
          "9/2",
          "1",
          "1/2",
          "5/2",
          "1/2",
          "2",
          "3/2",
          "3",
          "2",
          "1",
          "1/2",
          "9/2",
          "0",
          "1/2",
          "1",
          "3/2",
          "0",
          "0",
          "3/2",
          "1",
          "0",
          "3/2",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-19201/1296",
        "hurwitz_aggregate": "-19201/1296",
        "m": 44
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "5/2",
          "7",
          "0",
          "0",
          "3/2",
          "1/2",
          "0",
          "7/2",
          "0",
          "3/2",
          "0",
          "7/2",
          "7/2",
          "0",
          "0",
          "2",
          "1/2",
          "0",
          "2",
          "3/2",
          "0",
          "0",
          "0",
          "1",
          "1",
          "1"
        ],
        "direct_aggregate": "-4091/288",
        "hurwitz_aggregate": "-4091/288",
        "m": 45
      },
      {
        "component_masses": [
          "1",
          "3",
          "3",
          "1",
          "1",
          "0",
          "1",
          "3",
          "2",
          "1",
          "3",
          "0",
          "1",
          "1",
          "0",
          "1",
          "3",
          "3",
          "0",
          "1",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-24199/1296",
        "hurwitz_aggregate": "-24199/1296",
        "m": 46
      },
      {
        "component_masses": [
          "5",
          "0",
          "2",
          "1",
          "1",
          "5/2",
          "5/2",
          "1",
          "0",
          "1",
          "0",
          "5",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "2",
          "0",
          "0",
          "5/2",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-19133/1296",
        "hurwitz_aggregate": "-19133/1296",
        "m": 47
      },
      {
        "component_masses": [
          "7/2",
          "3",
          "5/2",
          "13/2",
          "1/8",
          "5/3",
          "3/2",
          "0",
          "9/2",
          "15/4",
          "5/2",
          "7/4",
          "1/12",
          "5/2",
          "3",
          "3/8",
          "3/2",
          "5/4",
          "3/4",
          "15/4",
          "13/8",
          "3/4",
          "5/6",
          "1/4",
          "3/2",
          "5/4",
          "5/8",
          "3/4"
        ],
        "direct_aggregate": "-229303/7776",
        "hurwitz_aggregate": "-229303/7776",
        "m": 48
      },
      {
        "component_masses": [
          "9/8",
          "0",
          "9/4",
          "7/4",
          "7/12",
          "0",
          "9/8",
          "7/4",
          "0",
          "7/4",
          "0",
          "0",
          "9/8",
          "0",
          "7/12",
          "7/4",
          "0",
          "9/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "9/8",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-18457/1944",
        "hurwitz_aggregate": "-18457/1944",
        "m": 49
      },
      {
        "component_masses": [
          "7/4",
          "5/4",
          "5/8",
          "5/4",
          "5/4",
          "0",
          "7/4",
          "7/4",
          "7/3",
          "7/4",
          "5/8",
          "7/4",
          "0",
          "5/4",
          "0",
          "5/4",
          "0",
          "0",
          "15/8",
          "7/4",
          "0",
          "7/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-15175/1296",
        "hurwitz_aggregate": "-15175/1296",
        "m": 50
      },
      {
        "component_masses": [
          "3",
          "0",
          "1",
          "3",
          "0",
          "1",
          "0",
          "1",
          "0",
          "4",
          "0",
          "3/2",
          "1/2",
          "3",
          "0",
          "0",
          "0",
          "1/2",
          "1/2",
          "0",
          "1",
          "0",
          "1/2",
          "3/2",
          "0",
          "1",
          "1",
          "0"
        ],
        "direct_aggregate": "-1042/81",
        "hurwitz_aggregate": "-1042/81",
        "m": 51
      },
      {
        "component_masses": [
          "5/2",
          "3",
          "3/2",
          "4",
          "0",
          "1",
          "1/2",
          "3/2",
          "1",
          "1/2",
          "3/2",
          "0",
          "1/2",
          "2",
          "2",
          "0",
          "3",
          "3/2",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-42137/2592",
        "hurwitz_aggregate": "-42137/2592",
        "m": 52
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "3/2",
          "5",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "5/2",
          "5/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-2195/288",
        "hurwitz_aggregate": "-2195/288",
        "m": 53
      },
      {
        "component_masses": [
          "2",
          "8/3",
          "2",
          "9/4",
          "0",
          "0",
          "2",
          "3/8",
          "4",
          "2",
          "2",
          "7/4",
          "1/4",
          "9/4",
          "0",
          "0",
          "7/3",
          "7/4",
          "1/4",
          "2",
          "3/4",
          "7/4",
          "0",
          "1/4",
          "5/4",
          "5/8",
          "3/4",
          "0"
        ],
        "direct_aggregate": "-53617/2592",
        "hurwitz_aggregate": "-53617/2592",
        "m": 54
      },
      {
        "component_masses": [
          "4",
          "0",
          "3",
          "1",
          "1",
          "2",
          "2",
          "1",
          "0",
          "1",
          "0",
          "0",
          "0",
          "1",
          "0",
          "1",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-20087/1296",
        "hurwitz_aggregate": "-20087/1296",
        "m": 55
      },
      {
        "component_masses": [
          "5",
          "2",
          "2",
          "5/2",
          "1/2",
          "2",
          "1",
          "3/2",
          "3",
          "5/2",
          "2",
          "5",
          "0",
          "1/2",
          "1",
          "3/2",
          "0",
          "0",
          "0",
          "5/2",
          "0",
          "1",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-57437/2592",
        "hurwitz_aggregate": "-57437/2592",
        "m": 56
      },
      {
        "component_masses": [
          "1",
          "0",
          "2",
          "6",
          "1/2",
          "0",
          "1",
          "0",
          "0",
          "9/2",
          "0",
          "1/2",
          "1/2",
          "0",
          "2",
          "3/2",
          "0",
          "1",
          "1",
          "0",
          "3/2",
          "1/2",
          "0",
          "1/2",
          "0",
          "3/2",
          "0",
          "1/2"
        ],
        "direct_aggregate": "-33451/2592",
        "hurwitz_aggregate": "-33451/2592",
        "m": 57
      },
      {
        "component_masses": [
          "1/2",
          "3",
          "3/2",
          "3/2",
          "3/2",
          "0",
          "1/2",
          "0",
          "3",
          "3",
          "3/2",
          "0",
          "1/2",
          "3/2",
          "0",
          "3/2",
          "3",
          "3/2",
          "0",
          "3",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-1342/81",
        "hurwitz_aggregate": "-1342/81",
        "m": 58
      },
      {
        "component_masses": [
          "9/2",
          "0",
          "3/2",
          "1/2",
          "1/2",
          "3/2",
          "0",
          "2",
          "0",
          "2",
          "0",
          "9/2",
          "0",
          "1/2",
          "0",
          "1/2",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-7697/648",
        "hurwitz_aggregate": "-7697/648",
        "m": 59
      },
      {
        "component_masses": [
          "4",
          "2",
          "1",
          "15/2",
          "0",
          "2",
          "2",
          "3/2",
          "4",
          "2",
          "1",
          "2",
          "0",
          "3/2",
          "3",
          "0",
          "1",
          "1/2",
          "3/2",
          "2",
          "5/2",
          "1",
          "1",
          "0",
          "1",
          "1/2",
          "1/2",
          "1"
        ],
        "direct_aggregate": "-3445/144",
        "hurwitz_aggregate": "-3445/144",
        "m": 60
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "5/2",
          "4",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "3/2",
          "2",
          "2",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-9281/864",
        "hurwitz_aggregate": "-9281/864",
        "m": 61
      },
      {
        "component_masses": [
          "2",
          "3",
          "3",
          "3/2",
          "3/2",
          "0",
          "2",
          "3/2",
          "1",
          "1/2",
          "3",
          "2",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-15587/864",
        "hurwitz_aggregate": "-15587/864",
        "m": 62
      },
      {
        "component_masses": [
          "5",
          "0",
          "3",
          "7/2",
          "1/2",
          "5/2",
          "5/2",
          "1/2",
          "0",
          "7/2",
          "0",
          "4",
          "0",
          "7/2",
          "0",
          "1/2",
          "0",
          "3",
          "0",
          "0",
          "1",
          "2",
          "2",
          "0",
          "0",
          "1",
          "1",
          "0"
        ],
        "direct_aggregate": "-53207/2592",
        "hurwitz_aggregate": "-53207/2592",
        "m": 63
      },
      {
        "component_masses": [
          "29/8",
          "7/2",
          "13/4",
          "15/4",
          "1/12",
          "7/4",
          "13/8",
          "3/4",
          "7/2",
          "13/4",
          "13/4",
          "0",
          "1/8",
          "7/4",
          "11/6",
          "1/4",
          "7/2",
          "13/4",
          "0",
          "13/4",
          "0",
          "0",
          "0",
          "3/8",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-218071/7776",
        "hurwitz_aggregate": "-218071/7776",
        "m": 64
      },
      {
        "component_masses": [
          "2",
          "0",
          "1",
          "3",
          "1",
          "0",
          "2",
          "2",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "1",
          "3",
          "0",
          "0",
          "1",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-2909/324",
        "hurwitz_aggregate": "-2909/324",
        "m": 65
      },
      {
        "component_masses": [
          "2",
          "2",
          "1",
          "2",
          "1/2",
          "0",
          "2",
          "0",
          "6",
          "9/2",
          "1",
          "1",
          "1",
          "2",
          "0",
          "1/2",
          "1",
          "1/2",
          "3/2",
          "9/2",
          "1/2",
          "1",
          "0",
          "1",
          "2",
          "3/2",
          "1/2",
          "0"
        ],
        "direct_aggregate": "-19475/864",
        "hurwitz_aggregate": "-19475/864",
        "m": 66
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "7/2",
          "3/2",
          "3/2",
          "1/2",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "1/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "7/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-7847/648",
        "hurwitz_aggregate": "-7847/648",
        "m": 67
      },
      {
        "component_masses": [
          "5",
          "2",
          "1",
          "9/2",
          "1/2",
          "2",
          "1",
          "3/2",
          "1",
          "1/2",
          "1",
          "5",
          "0",
          "3/2",
          "2",
          "3/2",
          "0",
          "0",
          "3",
          "1/2",
          "0",
          "1",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-44657/2592",
        "hurwitz_aggregate": "-44657/2592",
        "m": 68
      },
      {
        "component_masses": [
          "2",
          "0",
          "2",
          "9",
          "0",
          "0",
          "2",
          "1",
          "0",
          "4",
          "0",
          "1",
          "1",
          "9/2",
          "9/2",
          "0",
          "0",
          "1",
          "1",
          "0",
          "3",
          "1",
          "0",
          "1",
          "0",
          "1",
          "3/2",
          "3/2"
        ],
        "direct_aggregate": "-2845/162",
        "hurwitz_aggregate": "-2845/162",
        "m": 69
      },
      {
        "component_masses": [
          "1",
          "4",
          "3",
          "1",
          "1",
          "0",
          "1",
          "3",
          "2",
          "1",
          "3",
          "0",
          "1",
          "1",
          "0",
          "1",
          "4",
          "3",
          "0",
          "1",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-26305/1296",
        "hurwitz_aggregate": "-26305/1296",
        "m": 70
      },
      {
        "component_masses": [
          "7",
          "0",
          "1",
          "1",
          "1",
          "7/2",
          "7/2",
          "3",
          "0",
          "3",
          "0",
          "7",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "1",
          "0",
          "0",
          "7/2",
          "7/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-24173/1296",
        "hurwitz_aggregate": "-24173/1296",
        "m": 71
      },
      {
        "component_masses": [
          "15/4",
          "15/4",
          "25/8",
          "35/4",
          "1/4",
          "3/2",
          "3/4",
          "1/4",
          "35/6",
          "21/4",
          "25/8",
          "15/4",
          "0",
          "7/4",
          "7/2",
          "3/4",
          "3",
          "5/2",
          "3/8",
          "21/4",
          "5/2",
          "3/4",
          "3/2",
          "0",
          "5/3",
          "3/2",
          "1/2",
          "1"
        ],
        "direct_aggregate": "-23329/648",
        "hurwitz_aggregate": "-23329/648",
        "m": 72
      },
      {
        "component_masses": [
          "1",
          "0",
          "4",
          "3",
          "1",
          "0",
          "1",
          "1",
          "0",
          "1",
          "0",
          "0",
          "1",
          "0",
          "1",
          "3",
          "0",
          "4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-15775/1296",
        "hurwitz_aggregate": "-15775/1296",
        "m": 73
      },
      {
        "component_masses": [
          "5/2",
          "1",
          "1/2",
          "3/2",
          "3/2",
          "0",
          "5/2",
          "0",
          "4",
          "4",
          "1/2",
          "5/2",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "3/2",
          "4",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-1747/108",
        "hurwitz_aggregate": "-1747/108",
        "m": 74
      },
      {
        "component_masses": [
          "7/2",
          "0",
          "5/2",
          "5/2",
          "5/8",
          "7/6",
          "0",
          "0",
          "0",
          "21/4",
          "0",
          "7/4",
          "7/12",
          "5/2",
          "0",
          "5/8",
          "0",
          "5/4",
          "5/4",
          "0",
          "5/8",
          "0",
          "7/12",
          "7/4",
          "0",
          "7/4",
          "5/8",
          "0"
        ],
        "direct_aggregate": "-8359/486",
        "hurwitz_aggregate": "-8359/486",
        "m": 75
      },
      {
        "component_masses": [
          "9/2",
          "3",
          "3/2",
          "5/2",
          "1/2",
          "2",
          "3/2",
          "3",
          "2",
          "1",
          "3/2",
          "0",
          "1/2",
          "1/2",
          "1",
          "3/2",
          "3",
          "3/2",
          "0",
          "1",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-28745/1296",
        "hurwitz_aggregate": "-28745/1296",
        "m": 76
      },
      {
        "component_masses": [
          "2",
          "0",
          "2",
          "6",
          "0",
          "0",
          "2",
          "1",
          "0",
          "1",
          "0",
          "2",
          "0",
          "3",
          "3",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-149/16",
        "hurwitz_aggregate": "-149/16",
        "m": 77
      },
      {
        "component_masses": [
          "1",
          "4",
          "4",
          "9/2",
          "0",
          "0",
          "1",
          "3/2",
          "4",
          "2",
          "4",
          "1/2",
          "1/2",
          "9/2",
          "0",
          "0",
          "2",
          "2",
          "0",
          "2",
          "3/2",
          "1/2",
          "0",
          "1/2",
          "1",
          "1/2",
          "3/2",
          "0"
        ],
        "direct_aggregate": "-34501/1296",
        "hurwitz_aggregate": "-34501/1296",
        "m": 78
      },
      {
        "component_masses": [
          "5",
          "0",
          "2",
          "3/2",
          "3/2",
          "5/2",
          "5/2",
          "5/2",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-15263/864",
        "hurwitz_aggregate": "-15263/864",
        "m": 79
      },
      {
        "component_masses": [
          "13/2",
          "3",
          "5/2",
          "4",
          "0",
          "3",
          "5/2",
          "3/2",
          "3",
          "5/2",
          "5/2",
          "13/2",
          "0",
          "2",
          "2",
          "0",
          "0",
          "0",
          "3/2",
          "5/2",
          "0",
          "5/2",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-8065/288",
        "hurwitz_aggregate": "-8065/288",
        "m": 80
      },
      {
        "component_masses": [
          "17/8",
          "0",
          "9/4",
          "25/4",
          "1/12",
          "0",
          "17/8",
          "1/4",
          "0",
          "25/4",
          "0",
          "2",
          "1/8",
          "0",
          "25/12",
          "1/4",
          "0",
          "9/4",
          "0",
          "0",
          "2",
          "2",
          "0",
          "1/8",
          "0",
          "2",
          "0",
          "2/3"
        ],
        "direct_aggregate": "-131563/7776",
        "hurwitz_aggregate": "-131563/7776",
        "m": 81
      },
      {
        "component_masses": [
          "1",
          "4",
          "2",
          "3/2",
          "3/2",
          "0",
          "1",
          "3/2",
          "2",
          "3/2",
          "2",
          "0",
          "1",
          "3/2",
          "0",
          "3/2",
          "4",
          "2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-48901/2592",
        "hurwitz_aggregate": "-48901/2592",
        "m": 82
      },
      {
        "component_masses": [
          "9/2",
          "0",
          "5/2",
          "3/2",
          "3/2",
          "3/2",
          "0",
          "1",
          "0",
          "1",
          "0",
          "9/2",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-5929/432",
        "hurwitz_aggregate": "-5929/432",
        "m": 83
      },
      {
        "component_masses": [
          "5",
          "2",
          "1",
          "8",
          "0",
          "2",
          "1",
          "0",
          "6",
          "3",
          "1",
          "5/2",
          "1/2",
          "4",
          "4",
          "0",
          "1",
          "1/2",
          "3/2",
          "3",
          "2",
          "1/2",
          "1",
          "3/2",
          "2",
          "1",
          "1",
          "1"
        ],
        "direct_aggregate": "-37057/1296",
        "hurwitz_aggregate": "-37057/1296",
        "m": 84
      },
      {
        "component_masses": [
          "1",
          "0",
          "3",
          "6",
          "0",
          "0",
          "1",
          "2",
          "0",
          "2",
          "0",
          "0",
          "1",
          "3",
          "3",
          "0",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-6979/648",
        "hurwitz_aggregate": "-6979/648",
        "m": 85
      },
      {
        "component_masses": [
          "5/2",
          "2",
          "3/2",
          "1",
          "1",
          "0",
          "5/2",
          "9/2",
          "3",
          "3/2",
          "3/2",
          "5/2",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-42451/2592",
        "hurwitz_aggregate": "-42451/2592",
        "m": 86
      },
      {
        "component_masses": [
          "6",
          "0",
          "3",
          "9/2",
          "0",
          "3",
          "3",
          "1/2",
          "0",
          "2",
          "0",
          "3",
          "0",
          "9/2",
          "0",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "3/2",
          "3/2",
          "0",
          "0",
          "1/2",
          "3/2",
          "0"
        ],
        "direct_aggregate": "-3187/144",
        "hurwitz_aggregate": "-3187/144",
        "m": 87
      },
      {
        "component_masses": [
          "5/2",
          "5",
          "9/2",
          "5",
          "1",
          "1",
          "1/2",
          "3/2",
          "3",
          "5/2",
          "9/2",
          "0",
          "1/2",
          "1",
          "2",
          "3",
          "5",
          "9/2",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-27071/864",
        "hurwitz_aggregate": "-27071/864",
        "m": 88
      },
      {
        "component_masses": [
          "3",
          "0",
          "2",
          "3/2",
          "1/2",
          "0",
          "3",
          "5/2",
          "0",
          "5/2",
          "0",
          "3",
          "0",
          "0",
          "1/2",
          "3/2",
          "0",
          "0",
          "2",
          "0",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-31265/2592",
        "hurwitz_aggregate": "-31265/2592",
        "m": 89
      },
      {
        "component_masses": [
          "5/2",
          "3",
          "3/2",
          "7/2",
          "1/2",
          "0",
          "5/2",
          "0",
          "7",
          "7",
          "3/2",
          "2",
          "1/2",
          "7/2",
          "0",
          "1/2",
          "3",
          "3/2",
          "0",
          "7",
          "1",
          "2",
          "0",
          "1/2",
          "2",
          "2",
          "1",
          "0"
        ],
        "direct_aggregate": "-19813/648",
        "hurwitz_aggregate": "-19813/648",
        "m": 90
      },
      {
        "component_masses": [
          "3",
          "0",
          "3",
          "1",
          "1",
          "1",
          "0",
          "3",
          "0",
          "3",
          "0",
          "0",
          "1",
          "1",
          "0",
          "1",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-19375/1296",
        "hurwitz_aggregate": "-19375/1296",
        "m": 91
      },
      {
        "component_masses": [
          "6",
          "2",
          "1",
          "5",
          "1",
          "3",
          "3",
          "3",
          "2",
          "1",
          "1",
          "6",
          "0",
          "1",
          "2",
          "3",
          "0",
          "0",
          "3",
          "1",
          "0",
          "3",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-28547/1296",
        "hurwitz_aggregate": "-28547/1296",
        "m": 92
      },
      {
        "component_masses": [
          "1",
          "0",
          "3",
          "12",
          "0",
          "0",
          "1",
          "0",
          "0",
          "6",
          "0",
          "1/2",
          "1/2",
          "6",
          "6",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "3",
          "1/2",
          "0",
          "1/2",
          "0",
          "2",
          "3/2",
          "3/2"
        ],
        "direct_aggregate": "-6121/324",
        "hurwitz_aggregate": "-6121/324",
        "m": 93
      },
      {
        "component_masses": [
          "2",
          "5",
          "5",
          "1",
          "1",
          "0",
          "2",
          "3",
          "2",
          "1",
          "5",
          "0",
          "2",
          "1",
          "0",
          "1",
          "5",
          "5",
          "0",
          "1",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-12887/432",
        "hurwitz_aggregate": "-12887/432",
        "m": 94
      },
      {
        "component_masses": [
          "8",
          "0",
          "1",
          "2",
          "2",
          "4",
          "4",
          "2",
          "0",
          "2",
          "0",
          "8",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "1",
          "0",
          "0",
          "4",
          "4",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-6799/324",
        "hurwitz_aggregate": "-6799/324",
        "m": 95
      },
      {
        "component_masses": [
          "13/2",
          "11/3",
          "7/2",
          "39/4",
          "0",
          "3",
          "5/2",
          "3/8",
          "7",
          "13/2",
          "7/2",
          "13/4",
          "1/4",
          "15/4",
          "9/2",
          "0",
          "11/6",
          "7/4",
          "1/4",
          "13/2",
          "13/4",
          "5/4",
          "3/2",
          "3/4",
          "7/4",
          "13/8",
          "5/4",
          "3/2"
        ],
        "direct_aggregate": "-15035/324",
        "hurwitz_aggregate": "-15035/324",
        "m": 96
      },
      {
        "component_masses": [
          "1",
          "0",
          "5",
          "3",
          "1",
          "0",
          "1",
          "2",
          "0",
          "2",
          "0",
          "0",
          "1",
          "0",
          "1",
          "3",
          "0",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-9395/648",
        "hurwitz_aggregate": "-9395/648",
        "m": 97
      },
      {
        "component_masses": [
          "9/4",
          "9/4",
          "9/8",
          "7/4",
          "7/4",
          "0",
          "9/4",
          "7/4",
          "7/3",
          "7/4",
          "9/8",
          "9/4",
          "0",
          "7/4",
          "0",
          "7/4",
          "0",
          "0",
          "27/8",
          "7/4",
          "0",
          "9/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-20651/1296",
        "hurwitz_aggregate": "-20651/1296",
        "m": 98
      },
      {
        "component_masses": [
          "9/2",
          "0",
          "5/2",
          "7/2",
          "1/2",
          "3/2",
          "0",
          "1",
          "0",
          "7",
          "0",
          "9/2",
          "0",
          "7/2",
          "0",
          "1/2",
          "0",
          "2",
          "1/2",
          "0",
          "1",
          "0",
          "3/2",
          "0",
          "0",
          "2",
          "1",
          "0"
        ],
        "direct_aggregate": "-25807/1296",
        "hurwitz_aggregate": "-25807/1296",
        "m": 99
      },
      {
        "component_masses": [
          "25/8",
          "7/2",
          "7/4",
          "21/4",
          "7/12",
          "5/4",
          "5/8",
          "15/4",
          "5/2",
          "5/4",
          "7/4",
          "0",
          "5/8",
          "7/4",
          "7/3",
          "7/4",
          "7/2",
          "7/4",
          "0",
          "5/4",
          "0",
          "0",
          "0",
          "15/8",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-170221/7776",
        "hurwitz_aggregate": "-170221/7776",
        "m": 100
      },
      {
        "component_masses": [
          "7/2",
          "0",
          "3/2",
          "5",
          "0",
          "0",
          "7/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "7/2",
          "0",
          "5/2",
          "5/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "7/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-3419/288",
        "hurwitz_aggregate": "-3419/288",
        "m": 101
      },
      {
        "component_masses": [
          "1",
          "4",
          "3",
          "4",
          "1",
          "0",
          "1",
          "0",
          "6",
          "3",
          "3",
          "1/2",
          "1/2",
          "4",
          "0",
          "1",
          "2",
          "3/2",
          "3/2",
          "3",
          "1",
          "1/2",
          "0",
          "1/2",
          "2",
          "1",
          "1",
          "0"
        ],
        "direct_aggregate": "-11821/432",
        "hurwitz_aggregate": "-11821/432",
        "m": 102
      },
      {
        "component_masses": [
          "5",
          "0",
          "5",
          "3/2",
          "3/2",
          "5/2",
          "5/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-18869/864",
        "hurwitz_aggregate": "-18869/864",
        "m": 103
      },
      {
        "component_masses": [
          "15/2",
          "3",
          "5/2",
          "5/2",
          "1/2",
          "3",
          "3/2",
          "0",
          "4",
          "4",
          "5/2",
          "15/2",
          "0",
          "1/2",
          "1",
          "3/2",
          "0",
          "0",
          "3/2",
          "4",
          "0",
          "3/2",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-20387/648",
        "hurwitz_aggregate": "-20387/648",
        "m": 104
      },
      {
        "component_masses": [
          "2",
          "0",
          "2",
          "9",
          "0",
          "0",
          "2",
          "1",
          "0",
          "4",
          "0",
          "1",
          "1",
          "0",
          "3",
          "0",
          "0",
          "1",
          "1",
          "0",
          "3",
          "1",
          "0",
          "1",
          "0",
          "1",
          "0",
          "1"
        ],
        "direct_aggregate": "-10813/648",
        "hurwitz_aggregate": "-10813/648",
        "m": 105
      },
      {
        "component_masses": [
          "3/2",
          "3",
          "3/2",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "5",
          "5",
          "3/2",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "3",
          "3/2",
          "0",
          "5",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-4981/216",
        "hurwitz_aggregate": "-4981/216",
        "m": 106
      },
      {
        "component_masses": [
          "9/2",
          "0",
          "3/2",
          "5/2",
          "5/2",
          "3/2",
          "0",
          "2",
          "0",
          "2",
          "0",
          "9/2",
          "0",
          "5/2",
          "0",
          "5/2",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-9037/648",
        "hurwitz_aggregate": "-9037/648",
        "m": 107
      },
      {
        "component_masses": [
          "6",
          "4",
          "2",
          "10",
          "1/8",
          "8/3",
          "2",
          "0",
          "9/2",
          "9/4",
          "2",
          "21/4",
          "1/12",
          "2",
          "4",
          "3/8",
          "7/2",
          "7/4",
          "3/4",
          "9/4",
          "25/8",
          "7/4",
          "7/3",
          "1/4",
          "3/2",
          "3/4",
          "5/8",
          "5/4"
        ],
        "direct_aggregate": "-136697/3888",
        "hurwitz_aggregate": "-136697/3888",
        "m": 108
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "5/2",
          "6",
          "0",
          "0",
          "3/2",
          "7/2",
          "0",
          "7/2",
          "0",
          "0",
          "3/2",
          "3",
          "3",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-10877/864",
        "hurwitz_aggregate": "-10877/864",
        "m": 109
      },
      {
        "component_masses": [
          "3",
          "4",
          "4",
          "1",
          "1",
          "0",
          "3",
          "3",
          "2",
          "1",
          "4",
          "3",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "0",
          "1",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-31823/1296",
        "hurwitz_aggregate": "-31823/1296",
        "m": 110
      },
      {
        "component_masses": [
          "8",
          "0",
          "3",
          "2",
          "1/2",
          "4",
          "4",
          "0",
          "0",
          "15/2",
          "0",
          "4",
          "0",
          "2",
          "0",
          "1/2",
          "0",
          "3/2",
          "3/2",
          "0",
          "1/2",
          "2",
          "2",
          "0",
          "0",
          "5/2",
          "1/2",
          "0"
        ],
        "direct_aggregate": "-75869/2592",
        "hurwitz_aggregate": "-75869/2592",
        "m": 111
      },
      {
        "component_masses": [
          "4",
          "6",
          "5",
          "13/2",
          "1/2",
          "2",
          "2",
          "3/2",
          "3",
          "5/2",
          "5",
          "0",
          "0",
          "5/2",
          "3",
          "3/2",
          "6",
          "5",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-96173/2592",
        "hurwitz_aggregate": "-96173/2592",
        "m": 112
      },
      {
        "component_masses": [
          "2",
          "0",
          "2",
          "9/2",
          "3/2",
          "0",
          "2",
          "5/2",
          "0",
          "5/2",
          "0",
          "2",
          "0",
          "0",
          "3/2",
          "9/2",
          "0",
          "0",
          "2",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-10151/864",
        "hurwitz_aggregate": "-10151/864",
        "m": 113
      },
      {
        "component_masses": [
          "2",
          "2",
          "1",
          "9/2",
          "0",
          "0",
          "2",
          "3/2",
          "8",
          "6",
          "1",
          "1",
          "1",
          "9/2",
          "0",
          "0",
          "1",
          "1/2",
          "3/2",
          "6",
          "3/2",
          "1",
          "0",
          "1",
          "2",
          "3/2",
          "3/2",
          "0"
        ],
        "direct_aggregate": "-35063/1296",
        "hurwitz_aggregate": "-35063/1296",
        "m": 114
      },
      {
        "component_masses": [
          "3",
          "0",
          "5",
          "1",
          "1",
          "1",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "1",
          "1",
          "0",
          "1",
          "0",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-11339/648",
        "hurwitz_aggregate": "-11339/648",
        "m": 115
      },
      {
        "component_masses": [
          "15/2",
          "1",
          "1/2",
          "6",
          "0",
          "3",
          "3/2",
          "9/2",
          "3",
          "3/2",
          "1/2",
          "15/2",
          "0",
          "3",
          "3",
          "0",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-2053/96",
        "hurwitz_aggregate": "-2053/96",
        "m": 116
      },
      {
        "component_masses": [
          "5/2",
          "0",
          "9/2",
          "14",
          "0",
          "0",
          "5/2",
          "1/2",
          "0",
          "7/2",
          "0",
          "2",
          "1/2",
          "7",
          "7",
          "0",
          "0",
          "9/2",
          "0",
          "0",
          "4",
          "2",
          "0",
          "1/2",
          "0",
          "1",
          "2",
          "2"
        ],
        "direct_aggregate": "-63179/2592",
        "hurwitz_aggregate": "-63179/2592",
        "m": 117
      },
      {
        "component_masses": [
          "3/2",
          "6",
          "9/2",
          "2",
          "2",
          "0",
          "3/2",
          "3/2",
          "1",
          "1/2",
          "9/2",
          "0",
          "3/2",
          "2",
          "0",
          "2",
          "6",
          "9/2",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-73829/2592",
        "hurwitz_aggregate": "-73829/2592",
        "m": 118
      },
      {
        "component_masses": [
          "10",
          "0",
          "2",
          "1",
          "1",
          "5",
          "5",
          "3",
          "0",
          "3",
          "0",
          "10",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "2",
          "0",
          "0",
          "5",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-33911/1296",
        "hurwitz_aggregate": "-33911/1296",
        "m": 119
      },
      {
        "component_masses": [
          "5",
          "4",
          "4",
          "10",
          "1/2",
          "2",
          "1",
          "0",
          "9",
          "15/2",
          "4",
          "5/2",
          "1/2",
          "2",
          "4",
          "3/2",
          "2",
          "2",
          "0",
          "15/2",
          "5/2",
          "1/2",
          "1",
          "3/2",
          "3",
          "5/2",
          "1/2",
          "1"
        ],
        "direct_aggregate": "-123109/2592",
        "hurwitz_aggregate": "-123109/2592",
        "m": 120
      },
      {
        "component_masses": [
          "13/8",
          "0",
          "11/4",
          "13/4",
          "13/12",
          "0",
          "13/8",
          "11/4",
          "0",
          "11/4",
          "0",
          "0",
          "13/8",
          "0",
          "13/12",
          "13/4",
          "0",
          "11/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "13/8",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-52463/3888",
        "hurwitz_aggregate": "-52463/3888",
        "m": 121
      },
      {
        "component_masses": [
          "5/2",
          "3",
          "3/2",
          "3/2",
          "3/2",
          "0",
          "5/2",
          "0",
          "4",
          "4",
          "3/2",
          "5/2",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "9/2",
          "4",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-4637/216",
        "hurwitz_aggregate": "-4637/216",
        "m": 122
      },
      {
        "component_masses": [
          "3",
          "0",
          "3",
          "6",
          "0",
          "1",
          "0",
          "1",
          "0",
          "4",
          "0",
          "3/2",
          "1/2",
          "6",
          "0",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "2",
          "0",
          "1/2",
          "3/2",
          "0",
          "1",
          "2",
          "0"
        ],
        "direct_aggregate": "-11747/648",
        "hurwitz_aggregate": "-11747/648",
        "m": 123
      },
      {
        "component_masses": [
          "6",
          "4",
          "2",
          "5/2",
          "1/2",
          "3",
          "3",
          "9/2",
          "3",
          "3/2",
          "2",
          "0",
          "0",
          "1/2",
          "1",
          "3/2",
          "4",
          "2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-76283/2592",
        "hurwitz_aggregate": "-76283/2592",
        "m": 124
      },
      {
        "component_masses": [
          "3",
          "0",
          "3",
          "6",
          "0",
          "0",
          "3",
          "3",
          "0",
          "3",
          "0",
          "3",
          "0",
          "3",
          "3",
          "0",
          "0",
          "0",
          "3",
          "0",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-689/48",
        "hurwitz_aggregate": "-689/48",
        "m": 125
      },
      {
        "component_masses": [
          "3",
          "5",
          "5",
          "7/2",
          "1/2",
          "0",
          "3",
          "3/2",
          "7",
          "7/2",
          "5",
          "3",
          "0",
          "7/2",
          "0",
          "1/2",
          "4",
          "4",
          "0",
          "7/2",
          "1",
          "3",
          "0",
          "0",
          "2",
          "1",
          "1",
          "0"
        ],
        "direct_aggregate": "-99431/2592",
        "hurwitz_aggregate": "-99431/2592",
        "m": 126
      },
      {
        "component_masses": [
          "5",
          "0",
          "4",
          "5/2",
          "5/2",
          "5/2",
          "5/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "5/2",
          "0",
          "5/2",
          "0",
          "4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-55075/2592",
        "hurwitz_aggregate": "-55075/2592",
        "m": 127
      },
      {
        "component_masses": [
          "29/4",
          "15/4",
          "29/8",
          "29/4",
          "1/4",
          "7/2",
          "13/4",
          "1/4",
          "23/6",
          "15/4",
          "29/8",
          "29/4",
          "0",
          "13/4",
          "7/2",
          "3/4",
          "0",
          "0",
          "3/8",
          "15/4",
          "0",
          "13/4",
          "7/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-93289/2592",
        "hurwitz_aggregate": "-93289/2592",
        "m": 128
      },
      {
        "component_masses": [
          "3",
          "0",
          "2",
          "6",
          "1/2",
          "0",
          "3",
          "0",
          "0",
          "15/2",
          "0",
          "3/2",
          "3/2",
          "0",
          "2",
          "3/2",
          "0",
          "1",
          "1",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "5/2",
          "0",
          "1/2"
        ],
        "direct_aggregate": "-53465/2592",
        "hurwitz_aggregate": "-53465/2592",
        "m": 129
      },
      {
        "component_masses": [
          "1",
          "4",
          "2",
          "2",
          "2",
          "0",
          "1",
          "3",
          "4",
          "3",
          "2",
          "0",
          "1",
          "2",
          "0",
          "2",
          "4",
          "2",
          "0",
          "3",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-9629/432",
        "hurwitz_aggregate": "-9629/432",
        "m": 130
      },
      {
        "component_masses": [
          "15/2",
          "0",
          "3/2",
          "3/2",
          "3/2",
          "5/2",
          "0",
          "2",
          "0",
          "2",
          "0",
          "15/2",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-487/27",
        "hurwitz_aggregate": "-487/27",
        "m": 131
      },
      {
        "component_masses": [
          "5",
          "4",
          "2",
          "27/2",
          "0",
          "2",
          "1",
          "3/2",
          "4",
          "2",
          "2",
          "5/2",
          "1/2",
          "9/2",
          "6",
          "0",
          "2",
          "1",
          "3",
          "2",
          "9/2",
          "1/2",
          "1",
          "3/2",
          "1",
          "1/2",
          "3/2",
          "2"
        ],
        "direct_aggregate": "-45607/1296",
        "hurwitz_aggregate": "-45607/1296",
        "m": 132
      },
      {
        "component_masses": [
          "1",
          "0",
          "5",
          "8",
          "0",
          "0",
          "1",
          "2",
          "0",
          "2",
          "0",
          "0",
          "1",
          "4",
          "4",
          "0",
          "0",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-9373/648",
        "hurwitz_aggregate": "-9373/648",
        "m": 133
      },
      {
        "component_masses": [
          "7/2",
          "2",
          "3/2",
          "2",
          "2",
          "0",
          "7/2",
          "9/2",
          "3",
          "3/2",
          "3/2",
          "7/2",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "7/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-50639/2592",
        "hurwitz_aggregate": "-50639/2592",
        "m": 134
      },
      {
        "component_masses": [
          "8",
          "0",
          "4",
          "9/2",
          "0",
          "4",
          "4",
          "1/2",
          "0",
          "8",
          "0",
          "7",
          "0",
          "9/2",
          "0",
          "0",
          "0",
          "7/2",
          "1/2",
          "0",
          "3/2",
          "7/2",
          "7/2",
          "0",
          "0",
          "5/2",
          "3/2",
          "0"
        ],
        "direct_aggregate": "-4651/144",
        "hurwitz_aggregate": "-4651/144",
        "m": 135
      },
      {
        "component_masses": [
          "5",
          "6",
          "5",
          "5/2",
          "1/2",
          "2",
          "1",
          "3/2",
          "5",
          "9/2",
          "5",
          "0",
          "1",
          "1/2",
          "1",
          "3/2",
          "6",
          "5",
          "0",
          "9/2",
          "0",
          "0",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-36323/864",
        "hurwitz_aggregate": "-36323/864",
        "m": 136
      },
      {
        "component_masses": [
          "2",
          "0",
          "3",
          "9/2",
          "3/2",
          "0",
          "2",
          "5/2",
          "0",
          "5/2",
          "0",
          "2",
          "0",
          "0",
          "3/2",
          "9/2",
          "0",
          "0",
          "3",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-11459/864",
        "hurwitz_aggregate": "-11459/864",
        "m": 137
      },
      {
        "component_masses": [
          "2",
          "4",
          "2",
          "4",
          "1",
          "0",
          "2",
          "0",
          "9",
          "9",
          "2",
          "1",
          "1",
          "4",
          "0",
          "1",
          "2",
          "1",
          "3",
          "9",
          "1",
          "1",
          "0",
          "1",
          "3",
          "3",
          "1",
          "0"
        ],
        "direct_aggregate": "-24209/648",
        "hurwitz_aggregate": "-24209/648",
        "m": 138
      },
      {
        "component_masses": [
          "9/2",
          "0",
          "7/2",
          "3/2",
          "3/2",
          "3/2",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "7/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "9/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-2057/108",
        "hurwitz_aggregate": "-2057/108",
        "m": 139
      },
      {
        "component_masses": [
          "9",
          "2",
          "1",
          "5",
          "1",
          "4",
          "3",
          "3",
          "2",
          "1",
          "1",
          "9",
          "0",
          "1",
          "2",
          "3",
          "0",
          "0",
          "3",
          "1",
          "0",
          "3",
          "4",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-35189/1296",
        "hurwitz_aggregate": "-35189/1296",
        "m": 140
      },
      {
        "component_masses": [
          "2",
          "0",
          "2",
          "15",
          "0",
          "0",
          "2",
          "2",
          "0",
          "8",
          "0",
          "1",
          "1",
          "15/2",
          "15/2",
          "0",
          "0",
          "1",
          "1",
          "0",
          "5",
          "1",
          "0",
          "1",
          "0",
          "2",
          "5/2",
          "5/2"
        ],
        "direct_aggregate": "-8003/324",
        "hurwitz_aggregate": "-8003/324",
        "m": 141
      },
      {
        "component_masses": [
          "1",
          "7",
          "7",
          "3",
          "3",
          "0",
          "1",
          "3",
          "2",
          "1",
          "7",
          "0",
          "1",
          "3",
          "0",
          "3",
          "7",
          "7",
          "0",
          "1",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-47615/1296",
        "hurwitz_aggregate": "-47615/1296",
        "m": 142
      },
      {
        "component_masses": [
          "10",
          "0",
          "3",
          "2",
          "2",
          "5",
          "5",
          "2",
          "0",
          "2",
          "0",
          "10",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "3",
          "0",
          "0",
          "5",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-2269/81",
        "hurwitz_aggregate": "-2269/81",
        "m": 143
      },
      {
        "component_masses": [
          "65/8",
          "9/2",
          "15/4",
          "49/4",
          "1/12",
          "15/4",
          "25/8",
          "3/4",
          "21/2",
          "35/4",
          "15/4",
          "13/2",
          "1/8",
          "21/4",
          "35/6",
          "1/4",
          "9/2",
          "15/4",
          "0",
          "35/4",
          "7/2",
          "5/2",
          "3",
          "3/8",
          "3",
          "5/2",
          "3/2",
          "5/3"
        ],
        "direct_aggregate": "-226553/3888",
        "hurwitz_aggregate": "-226553/3888",
        "m": 144
      },
      {
        "component_masses": [
          "2",
          "0",
          "5",
          "3",
          "1",
          "0",
          "2",
          "2",
          "0",
          "2",
          "0",
          "0",
          "2",
          "0",
          "1",
          "3",
          "0",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-1907/108",
        "hurwitz_aggregate": "-1907/108",
        "m": 145
      },
      {
        "component_masses": [
          "4",
          "2",
          "1",
          "1",
          "1",
          "0",
          "4",
          "3",
          "4",
          "3",
          "1",
          "4",
          "0",
          "1",
          "0",
          "1",
          "0",
          "0",
          "3",
          "3",
          "0",
          "4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-26747/1296",
        "hurwitz_aggregate": "-26747/1296",
        "m": 146
      },
      {
        "component_masses": [
          "7/2",
          "0",
          "7/2",
          "9/2",
          "9/8",
          "7/6",
          "0",
          "0",
          "0",
          "27/4",
          "0",
          "7/4",
          "7/12",
          "9/2",
          "0",
          "9/8",
          "0",
          "7/4",
          "7/4",
          "0",
          "9/8",
          "0",
          "7/12",
          "7/4",
          "0",
          "9/4",
          "9/8",
          "0"
        ],
        "direct_aggregate": "-167707/7776",
        "hurwitz_aggregate": "-167707/7776",
        "m": 147
      },
      {
        "component_masses": [
          "5/2",
          "5",
          "5/2",
          "8",
          "0",
          "1",
          "1/2",
          "9/2",
          "3",
          "3/2",
          "5/2",
          "0",
          "1/2",
          "4",
          "4",
          "0",
          "5",
          "5/2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-65447/2592",
        "hurwitz_aggregate": "-65447/2592",
        "m": 148
      },
      {
        "component_masses": [
          "7/2",
          "0",
          "3/2",
          "7",
          "0",
          "0",
          "7/2",
          "7/2",
          "0",
          "7/2",
          "0",
          "7/2",
          "0",
          "7/2",
          "7/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "7/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-439/32",
        "hurwitz_aggregate": "-439/32",
        "m": 149
      },
      {
        "component_masses": [
          "5/2",
          "14/3",
          "7/2",
          "21/4",
          "0",
          "0",
          "5/2",
          "15/8",
          "5",
          "5/2",
          "7/2",
          "5/4",
          "5/4",
          "21/4",
          "0",
          "0",
          "7/3",
          "7/4",
          "7/4",
          "5/2",
          "7/4",
          "5/4",
          "0",
          "5/4",
          "5/4",
          "5/8",
          "7/4",
          "0"
        ],
        "direct_aggregate": "-42067/1296",
        "hurwitz_aggregate": "-42067/1296",
        "m": 150
      },
      {
        "component_masses": [
          "7",
          "0",
          "3",
          "3/2",
          "3/2",
          "7/2",
          "7/2",
          "7/2",
          "0",
          "7/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-21113/864",
        "hurwitz_aggregate": "-21113/864",
        "m": 151
      },
      {
        "component_masses": [
          "15/2",
          "5",
          "9/2",
          "5",
          "1",
          "3",
          "3/2",
          "3/2",
          "3",
          "5/2",
          "9/2",
          "15/2",
          "0",
          "1",
          "2",
          "3",
          "0",
          "0",
          "3/2",
          "5/2",
          "0",
          "3/2",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-98053/2592",
        "hurwitz_aggregate": "-98053/2592",
        "m": 152
      },
      {
        "component_masses": [
          "3",
          "0",
          "5",
          "21/2",
          "1/2",
          "0",
          "3",
          "1/2",
          "0",
          "7/2",
          "0",
          "3",
          "0",
          "0",
          "7/2",
          "3/2",
          "0",
          "4",
          "1",
          "0",
          "3",
          "3",
          "0",
          "0",
          "0",
          "1",
          "0",
          "1"
        ],
        "direct_aggregate": "-60155/2592",
        "hurwitz_aggregate": "-60155/2592",
        "m": 153
      },
      {
        "component_masses": [
          "2",
          "4",
          "2",
          "1",
          "1",
          "0",
          "2",
          "0",
          "6",
          "6",
          "2",
          "0",
          "2",
          "1",
          "0",
          "1",
          "4",
          "2",
          "0",
          "6",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-3089/108",
        "hurwitz_aggregate": "-3089/108",
        "m": 154
      },
      {
        "component_masses": [
          "6",
          "0",
          "2",
          "2",
          "2",
          "2",
          "0",
          "3",
          "0",
          "3",
          "0",
          "6",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-22615/1296",
        "hurwitz_aggregate": "-22615/1296",
        "m": 155
      },
      {
        "component_masses": [
          "8",
          "2",
          "1",
          "10",
          "1/2",
          "4",
          "4",
          "0",
          "9",
          "9/2",
          "1",
          "4",
          "0",
          "2",
          "4",
          "3/2",
          "1",
          "1/2",
          "3/2",
          "9/2",
          "5/2",
          "2",
          "2",
          "0",
          "3",
          "3/2",
          "1/2",
          "1"
        ],
        "direct_aggregate": "-105479/2592",
        "hurwitz_aggregate": "-105479/2592",
        "m": 156
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "13/2",
          "8",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "3/2",
          "4",
          "4",
          "0",
          "0",
          "13/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-15665/864",
        "hurwitz_aggregate": "-15665/864",
        "m": 157
      },
      {
        "component_masses": [
          "2",
          "5",
          "5",
          "5/2",
          "5/2",
          "0",
          "2",
          "9/2",
          "3",
          "3/2",
          "5",
          "2",
          "0",
          "5/2",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-74875/2592",
        "hurwitz_aggregate": "-74875/2592",
        "m": 158
      },
      {
        "component_masses": [
          "10",
          "0",
          "3",
          "9/2",
          "0",
          "5",
          "5",
          "3/2",
          "0",
          "6",
          "0",
          "5",
          "0",
          "9/2",
          "0",
          "0",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "5/2",
          "5/2",
          "0",
          "0",
          "3/2",
          "3/2",
          "0"
        ],
        "direct_aggregate": "-4855/144",
        "hurwitz_aggregate": "-4855/144",
        "m": 159
      },
      {
        "component_masses": [
          "13/2",
          "7",
          "13/2",
          "13/2",
          "1/2",
          "3",
          "5/2",
          "0",
          "4",
          "4",
          "13/2",
          "0",
          "1/2",
          "5/2",
          "3",
          "3/2",
          "7",
          "13/2",
          "0",
          "4",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-32449/648",
        "hurwitz_aggregate": "-32449/648",
        "m": 160
      },
      {
        "component_masses": [
          "4",
          "0",
          "2",
          "3",
          "1",
          "0",
          "4",
          "3",
          "0",
          "3",
          "0",
          "4",
          "0",
          "0",
          "1",
          "3",
          "0",
          "0",
          "2",
          "0",
          "0",
          "4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-20015/1296",
        "hurwitz_aggregate": "-20015/1296",
        "m": 161
      },
      {
        "component_masses": [
          "9/4",
          "17/4",
          "17/8",
          "25/4",
          "1/4",
          "0",
          "9/4",
          "1/4",
          "25/3",
          "25/4",
          "17/8",
          "9/4",
          "0",
          "25/4",
          "0",
          "1/4",
          "4",
          "2",
          "3/8",
          "25/4",
          "2",
          "9/4",
          "0",
          "0",
          "8/3",
          "2",
          "2",
          "0"
        ],
        "direct_aggregate": "-91525/2592",
        "hurwitz_aggregate": "-91525/2592",
        "m": 162
      },
      {
        "component_masses": [
          "3/2",
          "0",
          "11/2",
          "5/2",
          "5/2",
          "1/2",
          "0",
          "3",
          "0",
          "3",
          "0",
          "0",
          "1/2",
          "5/2",
          "0",
          "5/2",
          "0",
          "11/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-7385/432",
        "hurwitz_aggregate": "-7385/432",
        "m": 163
      },
      {
        "component_masses": [
          "10",
          "2",
          "1",
          "9/2",
          "1/2",
          "4",
          "2",
          "9/2",
          "3",
          "3/2",
          "1",
          "10",
          "0",
          "3/2",
          "2",
          "3/2",
          "0",
          "0",
          "3",
          "3/2",
          "0",
          "2",
          "4",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-74735/2592",
        "hurwitz_aggregate": "-74735/2592",
        "m": 164
      },
      {
        "component_masses": [
          "2",
          "0",
          "2",
          "16",
          "0",
          "0",
          "2",
          "0",
          "0",
          "9",
          "0",
          "1",
          "1",
          "8",
          "8",
          "0",
          "0",
          "1",
          "1",
          "0",
          "4",
          "1",
          "0",
          "1",
          "0",
          "3",
          "2",
          "2"
        ],
        "direct_aggregate": "-31913/1296",
        "hurwitz_aggregate": "-31913/1296",
        "m": 165
      },
      {
        "component_masses": [
          "5/2",
          "6",
          "9/2",
          "1",
          "1",
          "0",
          "5/2",
          "9/2",
          "3",
          "3/2",
          "9/2",
          "0",
          "5/2",
          "1",
          "0",
          "1",
          "6",
          "9/2",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-85763/2592",
        "hurwitz_aggregate": "-85763/2592",
        "m": 166
      },
      {
        "component_masses": [
          "11",
          "0",
          "3",
          "2",
          "2",
          "11/2",
          "11/2",
          "2",
          "0",
          "2",
          "0",
          "11",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "3",
          "0",
          "0",
          "11/2",
          "11/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-2431/81",
        "hurwitz_aggregate": "-2431/81",
        "m": 167
      },
      {
        "component_masses": [
          "5",
          "6",
          "5",
          "15",
          "0",
          "2",
          "1",
          "0",
          "8",
          "8",
          "5",
          "5/2",
          "1/2",
          "3",
          "6",
          "0",
          "3",
          "5/2",
          "3/2",
          "8",
          "5",
          "1/2",
          "1",
          "3/2",
          "2",
          "2",
          "1",
          "2"
        ],
        "direct_aggregate": "-17983/324",
        "hurwitz_aggregate": "-17983/324",
        "m": 168
      },
      {
        "component_masses": [
          "13/8",
          "0",
          "15/4",
          "13/4",
          "13/12",
          "0",
          "13/8",
          "15/4",
          "0",
          "15/4",
          "0",
          "0",
          "13/8",
          "0",
          "13/12",
          "13/4",
          "0",
          "15/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "13/8",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-15377/972",
        "hurwitz_aggregate": "-15377/972",
        "m": 169
      },
      {
        "component_masses": [
          "3",
          "2",
          "1",
          "2",
          "2",
          "0",
          "3",
          "0",
          "6",
          "6",
          "1",
          "3",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "3",
          "6",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-3845/162",
        "hurwitz_aggregate": "-3845/162",
        "m": 170
      },
      {
        "component_masses": [
          "15/2",
          "0",
          "9/2",
          "7/2",
          "1/2",
          "5/2",
          "0",
          "1",
          "0",
          "7",
          "0",
          "6",
          "1/2",
          "7/2",
          "0",
          "1/2",
          "0",
          "9/2",
          "0",
          "0",
          "1",
          "0",
          "2",
          "3/2",
          "0",
          "2",
          "1",
          "0"
        ],
        "direct_aggregate": "-37907/1296",
        "hurwitz_aggregate": "-37907/1296",
        "m": 171
      },
      {
        "component_masses": [
          "9/2",
          "5",
          "5/2",
          "15/2",
          "3/2",
          "2",
          "3/2",
          "3",
          "2",
          "1",
          "5/2",
          "0",
          "1/2",
          "3/2",
          "3",
          "9/2",
          "5",
          "5/2",
          "0",
          "1",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-38959/1296",
        "hurwitz_aggregate": "-38959/1296",
        "m": 172
      },
      {
        "component_masses": [
          "7/2",
          "0",
          "5/2",
          "9",
          "0",
          "0",
          "7/2",
          "3/2",
          "0",
          "3/2",
          "0",
          "7/2",
          "0",
          "9/2",
          "9/2",
          "0",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "7/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-4111/288",
        "hurwitz_aggregate": "-4111/288",
        "m": 173
      },
      {
        "component_masses": [
          "3",
          "6",
          "6",
          "2",
          "1/2",
          "0",
          "3",
          "0",
          "9",
          "9/2",
          "6",
          "3/2",
          "3/2",
          "2",
          "0",
          "1/2",
          "3",
          "3",
          "0",
          "9/2",
          "1/2",
          "3/2",
          "0",
          "3/2",
          "3",
          "3/2",
          "1/2",
          "0"
        ],
        "direct_aggregate": "-117059/2592",
        "hurwitz_aggregate": "-117059/2592",
        "m": 174
      },
      {
        "component_masses": [
          "7",
          "0",
          "5",
          "5/2",
          "5/2",
          "7/2",
          "7/2",
          "7/2",
          "0",
          "7/2",
          "0",
          "0",
          "0",
          "5/2",
          "0",
          "5/2",
          "0",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-74443/2592",
        "hurwitz_aggregate": "-74443/2592",
        "m": 175
      },
      {
        "component_masses": [
          "21/2",
          "3",
          "5/2",
          "13/2",
          "1/2",
          "5",
          "9/2",
          "3",
          "6",
          "5",
          "5/2",
          "21/2",
          "0",
          "5/2",
          "3",
          "3/2",
          "0",
          "0",
          "3/2",
          "5",
          "0",
          "9/2",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-54049/1296",
        "hurwitz_aggregate": "-54049/1296",
        "m": 176
      },
      {
        "component_masses": [
          "1",
          "0",
          "4",
          "27/2",
          "0",
          "0",
          "1",
          "3/2",
          "0",
          "6",
          "0",
          "1/2",
          "1/2",
          "0",
          "9/2",
          "0",
          "0",
          "2",
          "2",
          "0",
          "9/2",
          "1/2",
          "0",
          "1/2",
          "0",
          "3/2",
          "0",
          "3/2"
        ],
        "direct_aggregate": "-27625/1296",
        "hurwitz_aggregate": "-27625/1296",
        "m": 177
      },
      {
        "component_masses": [
          "2",
          "6",
          "3",
          "5/2",
          "5/2",
          "0",
          "2",
          "3/2",
          "2",
          "3/2",
          "3",
          "0",
          "2",
          "5/2",
          "0",
          "5/2",
          "6",
          "3",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-8261/288",
        "hurwitz_aggregate": "-8261/288",
        "m": 178
      },
      {
        "component_masses": [
          "15/2",
          "0",
          "3/2",
          "3/2",
          "3/2",
          "5/2",
          "0",
          "4",
          "0",
          "4",
          "0",
          "15/2",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-4199/216",
        "hurwitz_aggregate": "-4199/216",
        "m": 179
      },
      {
        "component_masses": [
          "15/2",
          "5",
          "5/2",
          "14",
          "0",
          "3",
          "3/2",
          "3/2",
          "7",
          "7/2",
          "5/2",
          "15/2",
          "0",
          "7",
          "7",
          "0",
          "4",
          "2",
          "3/2",
          "7/2",
          "4",
          "3/2",
          "3",
          "0",
          "2",
          "1",
          "2",
          "2"
        ],
        "direct_aggregate": "-13163/288",
        "hurwitz_aggregate": "-13163/288",
        "m": 180
      },
      {
        "component_masses": [
          "5/2",
          "0",
          "9/2",
          "6",
          "0",
          "0",
          "5/2",
          "7/2",
          "0",
          "7/2",
          "0",
          "0",
          "5/2",
          "3",
          "3",
          "0",
          "0",
          "9/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-49243/2592",
        "hurwitz_aggregate": "-49243/2592",
        "m": 181
      },
      {
        "component_masses": [
          "3",
          "4",
          "3",
          "3",
          "3",
          "0",
          "3",
          "3",
          "2",
          "1",
          "3",
          "3",
          "0",
          "3",
          "0",
          "3",
          "0",
          "0",
          "3",
          "1",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-10619/432",
        "hurwitz_aggregate": "-10619/432",
        "m": 182
      },
      {
        "component_masses": [
          "8",
          "0",
          "3",
          "6",
          "3/2",
          "4",
          "4",
          "0",
          "0",
          "15/2",
          "0",
          "4",
          "0",
          "6",
          "0",
          "3/2",
          "0",
          "3/2",
          "3/2",
          "0",
          "3/2",
          "2",
          "2",
          "0",
          "0",
          "5/2",
          "3/2",
          "0"
        ],
        "direct_aggregate": "-28019/864",
        "hurwitz_aggregate": "-28019/864",
        "m": 183
      },
      {
        "component_masses": [
          "5",
          "6",
          "6",
          "5",
          "1",
          "2",
          "1",
          "3",
          "6",
          "5",
          "6",
          "0",
          "1",
          "1",
          "2",
          "3",
          "6",
          "6",
          "0",
          "5",
          "0",
          "0",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-60631/1296",
        "hurwitz_aggregate": "-60631/1296",
        "m": 184
      },
      {
        "component_masses": [
          "4",
          "0",
          "3",
          "3",
          "1",
          "0",
          "4",
          "2",
          "0",
          "2",
          "0",
          "4",
          "0",
          "0",
          "1",
          "3",
          "0",
          "0",
          "3",
          "0",
          "0",
          "4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-5267/324",
        "hurwitz_aggregate": "-5267/324",
        "m": 185
      },
      {
        "component_masses": [
          "3",
          "2",
          "1",
          "6",
          "0",
          "0",
          "3",
          "0",
          "12",
          "12",
          "1",
          "3/2",
          "3/2",
          "6",
          "0",
          "0",
          "1",
          "1/2",
          "3/2",
          "12",
          "2",
          "3/2",
          "0",
          "3/2",
          "3",
          "3",
          "2",
          "0"
        ],
        "direct_aggregate": "-8777/216",
        "hurwitz_aggregate": "-8777/216",
        "m": 186
      },
      {
        "component_masses": [
          "3",
          "0",
          "7",
          "2",
          "2",
          "1",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "1",
          "2",
          "0",
          "2",
          "0",
          "7",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-4705/216",
        "hurwitz_aggregate": "-4705/216",
        "m": 187
      },
      {
        "component_masses": [
          "10",
          "4",
          "2",
          "5",
          "1",
          "5",
          "5",
          "3",
          "2",
          "1",
          "2",
          "10",
          "0",
          "1",
          "2",
          "3",
          "0",
          "0",
          "6",
          "1",
          "0",
          "5",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-45773/1296",
        "hurwitz_aggregate": "-45773/1296",
        "m": 188
      },
      {
        "component_masses": [
          "4",
          "0",
          "4",
          "16",
          "0",
          "0",
          "4",
          "0",
          "0",
          "9",
          "0",
          "7/2",
          "1/2",
          "8",
          "8",
          "0",
          "0",
          "7/2",
          "1/2",
          "0",
          "5",
          "7/2",
          "0",
          "1/2",
          "0",
          "3",
          "5/2",
          "5/2"
        ],
        "direct_aggregate": "-42763/1296",
        "hurwitz_aggregate": "-42763/1296",
        "m": 189
      },
      {
        "component_masses": [
          "1",
          "8",
          "8",
          "2",
          "2",
          "0",
          "1",
          "6",
          "4",
          "2",
          "8",
          "0",
          "1",
          "2",
          "0",
          "2",
          "8",
          "8",
          "0",
          "2",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-1139/27",
        "hurwitz_aggregate": "-1139/27",
        "m": 190
      },
      {
        "component_masses": [
          "13",
          "0",
          "2",
          "2",
          "2",
          "13/2",
          "13/2",
          "4",
          "0",
          "4",
          "0",
          "13",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "2",
          "0",
          "0",
          "13/2",
          "13/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-2746/81",
        "hurwitz_aggregate": "-2746/81",
        "m": 191
      },
      {
        "component_masses": [
          "15/2",
          "7",
          "13/2",
          "29/2",
          "1/8",
          "11/3",
          "7/2",
          "0",
          "21/2",
          "39/4",
          "13/2",
          "15/4",
          "1/12",
          "13/2",
          "7",
          "3/8",
          "7/2",
          "13/4",
          "3/4",
          "39/4",
          "29/8",
          "7/4",
          "11/6",
          "1/4",
          "7/2",
          "13/4",
          "13/8",
          "7/4"
        ],
        "direct_aggregate": "-542071/7776",
        "hurwitz_aggregate": "-542071/7776",
        "m": 192
      },
      {
        "component_masses": [
          "1",
          "0",
          "5",
          "6",
          "2",
          "0",
          "1",
          "3",
          "0",
          "3",
          "0",
          "0",
          "1",
          "0",
          "2",
          "6",
          "0",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-7349/432",
        "hurwitz_aggregate": "-7349/432",
        "m": 193
      },
      {
        "component_masses": [
          "5",
          "2",
          "1",
          "2",
          "2",
          "0",
          "5",
          "3",
          "4",
          "3",
          "1",
          "5",
          "0",
          "2",
          "0",
          "2",
          "0",
          "0",
          "3",
          "3",
          "0",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-30841/1296",
        "hurwitz_aggregate": "-30841/1296",
        "m": 194
      },
      {
        "component_masses": [
          "6",
          "0",
          "4",
          "6",
          "0",
          "2",
          "0",
          "1",
          "0",
          "4",
          "0",
          "3",
          "1",
          "6",
          "0",
          "0",
          "0",
          "2",
          "2",
          "0",
          "2",
          "0",
          "1",
          "3",
          "0",
          "1",
          "2",
          "0"
        ],
        "direct_aggregate": "-2084/81",
        "hurwitz_aggregate": "-2084/81",
        "m": 195
      },
      {
        "component_masses": [
          "45/8",
          "9/2",
          "9/4",
          "21/4",
          "7/12",
          "9/4",
          "9/8",
          "21/4",
          "7/2",
          "7/4",
          "9/4",
          "0",
          "9/8",
          "7/4",
          "7/3",
          "7/4",
          "9/2",
          "9/4",
          "0",
          "7/4",
          "0",
          "0",
          "0",
          "27/8",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-61495/1944",
        "hurwitz_aggregate": "-61495/1944",
        "m": 196
      },
      {
        "component_masses": [
          "5/2",
          "0",
          "5/2",
          "11",
          "0",
          "0",
          "5/2",
          "5/2",
          "0",
          "5/2",
          "0",
          "5/2",
          "0",
          "11/2",
          "11/2",
          "0",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-3829/288",
        "hurwitz_aggregate": "-3829/288",
        "m": 197
      },
      {
        "component_masses": [
          "5/2",
          "6",
          "9/2",
          "7",
          "1",
          "0",
          "5/2",
          "3/2",
          "7",
          "7/2",
          "9/2",
          "2",
          "1/2",
          "7",
          "0",
          "1",
          "6",
          "9/2",
          "0",
          "7/2",
          "2",
          "2",
          "0",
          "1/2",
          "2",
          "1",
          "2",
          "0"
        ],
        "direct_aggregate": "-35621/864",
        "hurwitz_aggregate": "-35621/864",
        "m": 198
      },
      {
        "component_masses": [
          "9",
          "0",
          "5",
          "3/2",
          "3/2",
          "9/2",
          "9/2",
          "7/2",
          "0",
          "7/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "3/2",
          "0",
          "5",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-27761/864",
        "hurwitz_aggregate": "-27761/864",
        "m": 199
      },
      {
        "component_masses": [
          "35/4",
          "15/4",
          "25/8",
          "25/4",
          "5/4",
          "7/2",
          "7/4",
          "7/4",
          "35/6",
          "21/4",
          "25/8",
          "35/4",
          "0",
          "5/4",
          "5/2",
          "15/4",
          "0",
          "0",
          "15/8",
          "21/4",
          "0",
          "7/4",
          "7/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-52471/1296",
        "hurwitz_aggregate": "-52471/1296",
        "m": 200
      },
      {
        "component_masses": [
          "13/2",
          "9",
          "15/2",
          "8",
          "0",
          "3",
          "5/2",
          "3/2",
          "3",
          "5/2",
          "15/2",
          "0",
          "1/2",
          "4",
          "4",
          "0",
          "9",
          "15/2",
          "0",
          "5/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-138329/2592",
        "hurwitz_aggregate": "-138329/2592",
        "m": 208
      },
      {
        "component_masses": [
          "13",
          "4",
          "4",
          "13/2",
          "1/2",
          "6",
          "5",
          "3/2",
          "7",
          "13/2",
          "4",
          "13",
          "0",
          "5/2",
          "3",
          "3/2",
          "0",
          "0",
          "0",
          "13/2",
          "0",
          "5",
          "6",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-137501/2592",
        "hurwitz_aggregate": "-137501/2592",
        "m": 224
      },
      {
        "component_masses": [
          "8",
          "6",
          "5",
          "39/2",
          "0",
          "4",
          "4",
          "3/2",
          "12",
          "10",
          "5",
          "4",
          "0",
          "15/2",
          "9",
          "0",
          "3",
          "5/2",
          "3/2",
          "10",
          "13/2",
          "2",
          "2",
          "0",
          "3",
          "5/2",
          "5/2",
          "3"
        ],
        "direct_aggregate": "-10229/144",
        "hurwitz_aggregate": "-10229/144",
        "m": 240
      },
      {
        "component_masses": [
          "39/4",
          "35/4",
          "65/8",
          "91/4",
          "1/4",
          "9/2",
          "15/4",
          "1/4",
          "77/6",
          "49/4",
          "65/8",
          "39/4",
          "0",
          "35/4",
          "21/2",
          "3/4",
          "7",
          "13/2",
          "3/8",
          "49/4",
          "13/2",
          "15/4",
          "9/2",
          "0",
          "11/3",
          "7/2",
          "5/2",
          "3"
        ],
        "direct_aggregate": "-58177/648",
        "hurwitz_aggregate": "-58177/648",
        "m": 288
      },
      {
        "component_masses": [
          "13/2",
          "11",
          "21/2",
          "13",
          "1",
          "3",
          "5/2",
          "3/2",
          "7",
          "13/2",
          "21/2",
          "0",
          "1/2",
          "5",
          "6",
          "3",
          "11",
          "21/2",
          "0",
          "13/2",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-62783/864",
        "hurwitz_aggregate": "-62783/864",
        "m": 352
      },
      {
        "component_masses": [
          "39/2",
          "7",
          "13/2",
          "13/2",
          "1/2",
          "9",
          "15/2",
          "0",
          "8",
          "8",
          "13/2",
          "39/2",
          "0",
          "5/2",
          "3",
          "3/2",
          "0",
          "0",
          "3/2",
          "8",
          "0",
          "15/2",
          "9",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-50339/648",
        "hurwitz_aggregate": "-50339/648",
        "m": 416
      },
      {
        "component_masses": [
          "13",
          "8",
          "8",
          "26",
          "1/2",
          "6",
          "5",
          "0",
          "21",
          "39/2",
          "8",
          "13/2",
          "1/2",
          "10",
          "12",
          "3/2",
          "4",
          "4",
          "0",
          "39/2",
          "13/2",
          "5/2",
          "3",
          "3/2",
          "7",
          "13/2",
          "5/2",
          "3"
        ],
        "direct_aggregate": "-291877/2592",
        "hurwitz_aggregate": "-291877/2592",
        "m": 480
      },
      {
        "component_masses": [
          "13",
          "14",
          "13",
          "13/2",
          "1/2",
          "6",
          "5",
          "3/2",
          "11",
          "21/2",
          "13",
          "0",
          "1",
          "5/2",
          "3",
          "3/2",
          "14",
          "13",
          "0",
          "21/2",
          "0",
          "0",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-88739/864",
        "hurwitz_aggregate": "-88739/864",
        "m": 544
      },
      {
        "component_masses": [
          "39/2",
          "11",
          "21/2",
          "13",
          "1",
          "9",
          "15/2",
          "3/2",
          "7",
          "13/2",
          "21/2",
          "39/2",
          "0",
          "5",
          "6",
          "3",
          "0",
          "0",
          "3/2",
          "13/2",
          "0",
          "15/2",
          "9",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-239173/2592",
        "hurwitz_aggregate": "-239173/2592",
        "m": 608
      },
      {
        "component_masses": [
          "13",
          "14",
          "13",
          "39",
          "0",
          "6",
          "5",
          "0",
          "16",
          "16",
          "13",
          "13/2",
          "1/2",
          "15",
          "18",
          "0",
          "7",
          "13/2",
          "3/2",
          "16",
          "13",
          "5/2",
          "3",
          "3/2",
          "4",
          "4",
          "5",
          "6"
        ],
        "direct_aggregate": "-43543/324",
        "hurwitz_aggregate": "-43543/324",
        "m": 672
      },
      {
        "component_masses": [
          "13",
          "12",
          "12",
          "13",
          "1",
          "6",
          "5",
          "3",
          "14",
          "13",
          "12",
          "0",
          "1",
          "5",
          "6",
          "3",
          "12",
          "12",
          "0",
          "13",
          "0",
          "0",
          "0",
          "3",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-134359/1296",
        "hurwitz_aggregate": "-134359/1296",
        "m": 736
      },
      {
        "component_masses": [
          "91/4",
          "35/4",
          "65/8",
          "65/4",
          "5/4",
          "21/2",
          "35/4",
          "7/4",
          "77/6",
          "49/4",
          "65/8",
          "91/4",
          "0",
          "25/4",
          "15/2",
          "15/4",
          "0",
          "0",
          "15/8",
          "49/4",
          "0",
          "35/4",
          "21/2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-130519/1296",
        "hurwitz_aggregate": "-130519/1296",
        "m": 800
      },
      {
        "component_masses": [
          "26",
          "44/3",
          "14",
          "117/4",
          "0",
          "12",
          "10",
          "3/8",
          "28",
          "26",
          "14",
          "91/4",
          "1/4",
          "45/4",
          "27/2",
          "0",
          "77/6",
          "49/4",
          "1/4",
          "26",
          "39/4",
          "35/4",
          "21/2",
          "3/4",
          "35/4",
          "65/8",
          "15/4",
          "9/2"
        ],
        "direct_aggregate": "-465745/2592",
        "hurwitz_aggregate": "-465745/2592",
        "m": 864
      },
      {
        "component_masses": [
          "13/2",
          "21",
          "39/2",
          "39/2",
          "3/2",
          "3",
          "5/2",
          "0",
          "12",
          "12",
          "39/2",
          "0",
          "1/2",
          "15/2",
          "9",
          "9/2",
          "21",
          "39/2",
          "0",
          "12",
          "0",
          "0",
          "0",
          "3/2",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-19613/162",
        "hurwitz_aggregate": "-19613/162",
        "m": 928
      },
      {
        "component_masses": [
          "26",
          "12",
          "12",
          "39/2",
          "3/2",
          "12",
          "10",
          "3/2",
          "7",
          "13/2",
          "12",
          "26",
          "0",
          "15/2",
          "9",
          "9/2",
          "0",
          "0",
          "0",
          "13/2",
          "0",
          "10",
          "12",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "direct_aggregate": "-96371/864",
        "hurwitz_aggregate": "-96371/864",
        "m": 992
      }
    ],
    "shared_premises": "28 ternary chambers, their full groups and structural multipliers"
  }
}


==> anc/data/public_numerical/counting_examples.json <==
{
  "index_convention": "m is half the number of vertices",
  "origin": "Extracted from data/counting_examples.json; source-record SHA-256 c48b55bbfc5c950597035e526bff844c5de40f1f05f326835520ffbbe8c3cae1. Documentary origin only.",
  "rows": [
    {
      "BB_m": 0,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 0,
      "antipodal": "0",
      "iso": 0,
      "m": 1,
      "order10": "0",
      "order12": "0",
      "split": "0",
      "vertices": 2
    },
    {
      "BB_m": 0,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 0,
      "antipodal": "0",
      "iso": 0,
      "m": 2,
      "order10": "0",
      "order12": "0",
      "split": "0",
      "vertices": 4
    },
    {
      "BB_m": 0,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 0,
      "antipodal": "0",
      "iso": 0,
      "m": 3,
      "order10": "0",
      "order12": "0",
      "split": "0",
      "vertices": 6
    },
    {
      "BB_m": 0,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 0,
      "antipodal": "0",
      "iso": 0,
      "m": 4,
      "order10": "0",
      "order12": "0",
      "split": "0",
      "vertices": 8
    },
    {
      "BB_m": 0,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 0,
      "antipodal": "0",
      "iso": 0,
      "m": 5,
      "order10": "0",
      "order12": "0",
      "split": "0",
      "vertices": 10
    },
    {
      "BB_m": 0,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 0,
      "antipodal": "0",
      "iso": 0,
      "m": 6,
      "order10": "0",
      "order12": "0",
      "split": "0",
      "vertices": 12
    },
    {
      "BB_m": 0,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 0,
      "antipodal": "0",
      "iso": 0,
      "m": 7,
      "order10": "0",
      "order12": "0",
      "split": "0",
      "vertices": 14
    },
    {
      "BB_m": 0,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 0,
      "antipodal": "0",
      "iso": 0,
      "m": 8,
      "order10": "0",
      "order12": "0",
      "split": "0",
      "vertices": 16
    },
    {
      "BB_m": 0,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 0,
      "antipodal": "0",
      "iso": 0,
      "m": 9,
      "order10": "0",
      "order12": "0",
      "split": "0",
      "vertices": 18
    },
    {
      "BB_m": 1,
      "Q2": "1/3",
      "Q3": "0",
      "Q4": "0",
      "a_m": 1,
      "antipodal": "1/60",
      "iso": 1,
      "m": 10,
      "order10": "2/5",
      "order12": "0",
      "split": "1/4",
      "vertices": 20
    },
    {
      "BB_m": 0,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 0,
      "antipodal": "0",
      "iso": 0,
      "m": 11,
      "order10": "0",
      "order12": "0",
      "split": "0",
      "vertices": 22
    },
    {
      "BB_m": 1,
      "Q2": "0",
      "Q3": "1/6",
      "Q4": "0",
      "a_m": 1,
      "antipodal": "0",
      "iso": 1,
      "m": 12,
      "order10": "0",
      "order12": "1/3",
      "split": "1/2",
      "vertices": 24
    },
    {
      "BB_m": 1,
      "Q2": "0",
      "Q3": "0",
      "Q4": "1/3",
      "a_m": 1,
      "antipodal": "0",
      "iso": 1,
      "m": 13,
      "order10": "0",
      "order12": "0",
      "split": "2/3",
      "vertices": 26
    },
    {
      "BB_m": 3,
      "Q2": "0",
      "Q3": "1/2",
      "Q4": "0",
      "a_m": 1,
      "antipodal": "0",
      "iso": 2,
      "m": 14,
      "order10": "0",
      "order12": "0",
      "split": "1/2",
      "vertices": 28
    },
    {
      "BB_m": 3,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 3,
      "antipodal": "0",
      "iso": 3,
      "m": 15,
      "order10": "2/5",
      "order12": "0",
      "split": "13/5",
      "vertices": 30
    },
    {
      "BB_m": 10,
      "Q2": "1/3",
      "Q3": "0",
      "Q4": "1/3",
      "a_m": 2,
      "antipodal": "1/6",
      "iso": 6,
      "m": 16,
      "order10": "0",
      "order12": "0",
      "split": "7/6",
      "vertices": 32
    },
    {
      "BB_m": 9,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 3,
      "antipodal": "0",
      "iso": 6,
      "m": 17,
      "order10": "0",
      "order12": "0",
      "split": "3",
      "vertices": 34
    },
    {
      "BB_m": 23,
      "Q2": "1/6",
      "Q3": "1",
      "Q4": "1/2",
      "a_m": 7,
      "antipodal": "1/12",
      "iso": 15,
      "m": 18,
      "order10": "0",
      "order12": "0",
      "split": "21/4",
      "vertices": 36
    },
    {
      "BB_m": 30,
      "Q2": "0",
      "Q3": "0",
      "Q4": "1/3",
      "a_m": 4,
      "antipodal": "0",
      "iso": 17,
      "m": 19,
      "order10": "0",
      "order12": "0",
      "split": "11/3",
      "vertices": 38
    },
    {
      "BB_m": 66,
      "Q2": "0",
      "Q3": "1/2",
      "Q4": "0",
      "a_m": 14,
      "antipodal": "9/20",
      "iso": 40,
      "m": 20,
      "order10": "4/5",
      "order12": "0",
      "split": "49/4",
      "vertices": 40
    },
    {
      "BB_m": 80,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 10,
      "antipodal": "0",
      "iso": 45,
      "m": 21,
      "order10": "0",
      "order12": "0",
      "split": "10",
      "vertices": 42
    },
    {
      "BB_m": 162,
      "Q2": "1",
      "Q3": "1",
      "Q4": "2/3",
      "a_m": 16,
      "antipodal": "1/2",
      "iso": 89,
      "m": 22,
      "order10": "0",
      "order12": "0",
      "split": "77/6",
      "vertices": 44
    },
    {
      "BB_m": 209,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 23,
      "antipodal": "0",
      "iso": 116,
      "m": 23,
      "order10": "0",
      "order12": "0",
      "split": "23",
      "vertices": 46
    },
    {
      "BB_m": 374,
      "Q2": "0",
      "Q3": "1/3",
      "Q4": "0",
      "a_m": 24,
      "antipodal": "1",
      "iso": 199,
      "m": 24,
      "order10": "0",
      "order12": "2/3",
      "split": "22",
      "vertices": 48
    },
    {
      "BB_m": 507,
      "Q2": "0",
      "Q3": "0",
      "Q4": "1/3",
      "a_m": 35,
      "antipodal": "0",
      "iso": 271,
      "m": 25,
      "order10": "4/5",
      "order12": "0",
      "split": "508/15",
      "vertices": 50
    },
    {
      "BB_m": 835,
      "Q2": "0",
      "Q3": "5/2",
      "Q4": "0",
      "a_m": 39,
      "antipodal": "1",
      "iso": 437,
      "m": 26,
      "order10": "0",
      "order12": "0",
      "split": "71/2",
      "vertices": 52
    },
    {
      "BB_m": 1113,
      "Q2": "0",
      "Q3": "0",
      "Q4": "1/3",
      "a_m": 47,
      "antipodal": "0",
      "iso": 580,
      "m": 27,
      "order10": "0",
      "order12": "0",
      "split": "140/3",
      "vertices": 54
    },
    {
      "BB_m": 1778,
      "Q2": "2/3",
      "Q3": "1",
      "Q4": "0",
      "a_m": 70,
      "antipodal": "31/12",
      "iso": 924,
      "m": 28,
      "order10": "0",
      "order12": "0",
      "split": "263/4",
      "vertices": 56
    },
    {
      "BB_m": 2344,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 66,
      "antipodal": "0",
      "iso": 1205,
      "m": 29,
      "order10": "0",
      "order12": "0",
      "split": "66",
      "vertices": 58
    },
    {
      "BB_m": 3532,
      "Q2": "2/3",
      "Q3": "4",
      "Q4": "1/3",
      "a_m": 92,
      "antipodal": "38/15",
      "iso": 1812,
      "m": 30,
      "order10": "4/5",
      "order12": "0",
      "split": "251/3",
      "vertices": 60
    },
    {
      "BB_m": 4670,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4/3",
      "a_m": 100,
      "antipodal": "0",
      "iso": 2385,
      "m": 31,
      "order10": "0",
      "order12": "0",
      "split": "296/3",
      "vertices": 62
    },
    {
      "BB_m": 6796,
      "Q2": "0",
      "Q3": "1/2",
      "Q4": "0",
      "a_m": 134,
      "antipodal": "17/4",
      "iso": 3465,
      "m": 32,
      "order10": "0",
      "order12": "0",
      "split": "517/4",
      "vertices": 64
    },
    {
      "BB_m": 8825,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 131,
      "antipodal": "0",
      "iso": 4478,
      "m": 33,
      "order10": "0",
      "order12": "0",
      "split": "131",
      "vertices": 66
    },
    {
      "BB_m": 12501,
      "Q2": "5/3",
      "Q3": "7/2",
      "Q4": "1",
      "a_m": 163,
      "antipodal": "29/6",
      "iso": 6332,
      "m": 34,
      "order10": "0",
      "order12": "0",
      "split": "152",
      "vertices": 68
    },
    {
      "BB_m": 16091,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 207,
      "antipodal": "0",
      "iso": 8149,
      "m": 35,
      "order10": "4/5",
      "order12": "0",
      "split": "1031/5",
      "vertices": 70
    },
    {
      "BB_m": 22142,
      "Q2": "0",
      "Q3": "7/3",
      "Q4": "0",
      "a_m": 238,
      "antipodal": "31/4",
      "iso": 11190,
      "m": 36,
      "order10": "0",
      "order12": "2/3",
      "split": "909/4",
      "vertices": 72
    },
    {
      "BB_m": 28232,
      "Q2": "0",
      "Q3": "0",
      "Q4": "5/3",
      "a_m": 260,
      "antipodal": "0",
      "iso": 14246,
      "m": 37,
      "order10": "0",
      "order12": "0",
      "split": "775/3",
      "vertices": 74
    },
    {
      "BB_m": 38016,
      "Q2": "0",
      "Q3": "6",
      "Q4": "0",
      "a_m": 286,
      "antipodal": "15/2",
      "iso": 19151,
      "m": 38,
      "order10": "0",
      "order12": "0",
      "split": "545/2",
      "vertices": 76
    },
    {
      "BB_m": 47868,
      "Q2": "0",
      "Q3": "0",
      "Q4": "1",
      "a_m": 350,
      "antipodal": "0",
      "iso": 24109,
      "m": 39,
      "order10": "0",
      "order12": "0",
      "split": "349",
      "vertices": 78
    },
    {
      "BB_m": 63416,
      "Q2": "1",
      "Q3": "1",
      "Q4": "2/3",
      "a_m": 432,
      "antipodal": "271/20",
      "iso": 31924,
      "m": 40,
      "order10": "2",
      "order12": "0",
      "split": "24827/60",
      "vertices": 80
    },
    {
      "BB_m": 79023,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 413,
      "antipodal": "0",
      "iso": 39718,
      "m": 41,
      "order10": "0",
      "order12": "0",
      "split": "413",
      "vertices": 82
    },
    {
      "BB_m": 102684,
      "Q2": "2/3",
      "Q3": "8",
      "Q4": "2/3",
      "a_m": 500,
      "antipodal": "77/6",
      "iso": 51592,
      "m": 42,
      "order10": "0",
      "order12": "0",
      "split": "2867/6",
      "vertices": 84
    },
    {
      "BB_m": 126973,
      "Q2": "0",
      "Q3": "0",
      "Q4": "1",
      "a_m": 549,
      "antipodal": "0",
      "iso": 63761,
      "m": 43,
      "order10": "0",
      "order12": "0",
      "split": "548",
      "vertices": 86
    },
    {
      "BB_m": 162793,
      "Q2": "0",
      "Q3": "3",
      "Q4": "0",
      "a_m": 683,
      "antipodal": "77/4",
      "iso": 81738,
      "m": 44,
      "order10": "0",
      "order12": "0",
      "split": "2643/4",
      "vertices": 88
    },
    {
      "BB_m": 199128,
      "Q2": "0",
      "Q3": "0",
      "Q4": "1/3",
      "a_m": 708,
      "antipodal": "0",
      "iso": 99918,
      "m": 45,
      "order10": "4/5",
      "order12": "0",
      "split": "10603/15",
      "vertices": 90
    },
    {
      "BB_m": 252082,
      "Q2": "7/3",
      "Q3": "15/2",
      "Q4": "7/3",
      "a_m": 736,
      "antipodal": "245/12",
      "iso": 126409,
      "m": 46,
      "order10": "0",
      "order12": "0",
      "split": "8441/12",
      "vertices": 92
    },
    {
      "BB_m": 306061,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 925,
      "antipodal": "0",
      "iso": 153493,
      "m": 47,
      "order10": "0",
      "order12": "0",
      "split": "925",
      "vertices": 94
    },
    {
      "BB_m": 382627,
      "Q2": "2/3",
      "Q3": "2",
      "Q4": "2/3",
      "a_m": 1051,
      "antipodal": "349/12",
      "iso": 191839,
      "m": 48,
      "order10": "0",
      "order12": "1",
      "split": "12211/12",
      "vertices": 96
    },
    {
      "BB_m": 461020,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4/3",
      "a_m": 1014,
      "antipodal": "0",
      "iso": 231017,
      "m": 49,
      "order10": "0",
      "order12": "0",
      "split": "3038/3",
      "vertices": 98
    },
    {
      "BB_m": 570603,
      "Q2": "0",
      "Q3": "12",
      "Q4": "0",
      "a_m": 1225,
      "antipodal": "287/10",
      "iso": 285914,
      "m": 50,
      "order10": "4/5",
      "order12": "0",
      "split": "2367/2",
      "vertices": 100
    },
    {
      "BB_m": 682017,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 1299,
      "antipodal": "0",
      "iso": 341658,
      "m": 51,
      "order10": "0",
      "order12": "0",
      "split": "1299",
      "vertices": 102
    },
    {
      "BB_m": 836457,
      "Q2": "4/3",
      "Q3": "9/2",
      "Q4": "1/3",
      "a_m": 1569,
      "antipodal": "515/12",
      "iso": 419013,
      "m": 52,
      "order10": "0",
      "order12": "0",
      "split": "18239/12",
      "vertices": 104
    },
    {
      "BB_m": 993461,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 1597,
      "antipodal": "0",
      "iso": 497529,
      "m": 53,
      "order10": "0",
      "order12": "0",
      "split": "1597",
      "vertices": 106
    },
    {
      "BB_m": 1206782,
      "Q2": "1",
      "Q3": "14",
      "Q4": "2",
      "a_m": 1652,
      "antipodal": "167/4",
      "iso": 604217,
      "m": 54,
      "order10": "0",
      "order12": "0",
      "split": "6373/4",
      "vertices": 108
    },
    {
      "BB_m": 1424663,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4/3",
      "a_m": 1975,
      "antipodal": "0",
      "iso": 713319,
      "m": 55,
      "order10": "4/5",
      "order12": "0",
      "split": "29593/15",
      "vertices": 110
    },
    {
      "BB_m": 1718034,
      "Q2": "0",
      "Q3": "5/2",
      "Q4": "0",
      "a_m": 2288,
      "antipodal": "113/2",
      "iso": 860161,
      "m": 56,
      "order10": "0",
      "order12": "0",
      "split": "2229",
      "vertices": 112
    },
    {
      "BB_m": 2014713,
      "Q2": "0",
      "Q3": "0",
      "Q4": "1",
      "a_m": 2175,
      "antipodal": "0",
      "iso": 1008444,
      "m": 57,
      "order10": "0",
      "order12": "0",
      "split": "2174",
      "vertices": 114
    },
    {
      "BB_m": 2411814,
      "Q2": "3",
      "Q3": "13",
      "Q4": "10/3",
      "a_m": 2424,
      "antipodal": "235/4",
      "iso": 1207119,
      "m": 58,
      "order10": "0",
      "order12": "0",
      "split": "28151/12",
      "vertices": 116
    },
    {
      "BB_m": 2814401,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 2705,
      "antipodal": "0",
      "iso": 1408553,
      "m": 59,
      "order10": "0",
      "order12": "0",
      "split": "2705",
      "vertices": 118
    },
    {
      "BB_m": 3345147,
      "Q2": "0",
      "Q3": "47/6",
      "Q4": "0",
      "a_m": 3195,
      "antipodal": "799/10",
      "iso": 1674171,
      "m": 60,
      "order10": "2",
      "order12": "2/3",
      "split": "15523/5",
      "vertices": 120
    },
    {
      "BB_m": 3882755,
      "Q2": "0",
      "Q3": "0",
      "Q4": "5/3",
      "a_m": 3103,
      "antipodal": "0",
      "iso": 1942929,
      "m": 61,
      "order10": "0",
      "order12": "0",
      "split": "9304/3",
      "vertices": 122
    },
    {
      "BB_m": 4588131,
      "Q2": "0",
      "Q3": "35/2",
      "Q4": "0",
      "a_m": 3311,
      "antipodal": "151/2",
      "iso": 2295721,
      "m": 62,
      "order10": "0",
      "order12": "0",
      "split": "3218",
      "vertices": 124
    },
    {
      "BB_m": 5297876,
      "Q2": "0",
      "Q3": "0",
      "Q4": "1",
      "a_m": 3856,
      "antipodal": "0",
      "iso": 2650866,
      "m": 63,
      "order10": "0",
      "order12": "0",
      "split": "3855",
      "vertices": 126
    },
    {
      "BB_m": 6224194,
      "Q2": "2",
      "Q3": "5/2",
      "Q4": "2",
      "a_m": 4278,
      "antipodal": "423/4",
      "iso": 3114236,
      "m": 64,
      "order10": "0",
      "order12": "0",
      "split": "16663/4",
      "vertices": 128
    },
    {
      "BB_m": 7157006,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 4268,
      "antipodal": "0",
      "iso": 3580637,
      "m": 65,
      "order10": "4/5",
      "order12": "0",
      "split": "21336/5",
      "vertices": 130
    },
    {
      "BB_m": 8359652,
      "Q2": "2",
      "Q3": "43/2",
      "Q4": "5/3",
      "a_m": 4490,
      "antipodal": "415/4",
      "iso": 4182071,
      "m": 66,
      "order10": "0",
      "order12": "0",
      "split": "52333/12",
      "vertices": 132
    },
    {
      "BB_m": 9570462,
      "Q2": "0",
      "Q3": "0",
      "Q4": "7/3",
      "a_m": 4968,
      "antipodal": "0",
      "iso": 4787715,
      "m": 67,
      "order10": "0",
      "order12": "0",
      "split": "14897/3",
      "vertices": 134
    },
    {
      "BB_m": 11128035,
      "Q2": "0",
      "Q3": "8",
      "Q4": "0",
      "a_m": 5863,
      "antipodal": "533/4",
      "iso": 5566949,
      "m": 68,
      "order10": "0",
      "order12": "0",
      "split": "22887/4",
      "vertices": 136
    },
    {
      "BB_m": 12683755,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 5641,
      "antipodal": "0",
      "iso": 6344698,
      "m": 69,
      "order10": "0",
      "order12": "0",
      "split": "5641",
      "vertices": 138
    },
    {
      "BB_m": 14676481,
      "Q2": "10/3",
      "Q3": "22",
      "Q4": "10/3",
      "a_m": 5927,
      "antipodal": "2053/15",
      "iso": 7341204,
      "m": 70,
      "order10": "4/5",
      "order12": "0",
      "split": "17282/3",
      "vertices": 140
    },
    {
      "BB_m": 16671248,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 6818,
      "antipodal": "0",
      "iso": 8339033,
      "m": 71,
      "order10": "0",
      "order12": "0",
      "split": "6818",
      "vertices": 142
    },
    {
      "BB_m": 19201153,
      "Q2": "1/2",
      "Q3": "17/3",
      "Q4": "5/6",
      "a_m": 7669,
      "antipodal": "697/4",
      "iso": 9604411,
      "m": 72,
      "order10": "0",
      "order12": "4/3",
      "split": "89837/12",
      "vertices": 144
    },
    {
      "BB_m": 21728036,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8/3",
      "a_m": 7226,
      "antipodal": "0",
      "iso": 10867631,
      "m": 73,
      "order10": "0",
      "order12": "0",
      "split": "21670/3",
      "vertices": 146
    },
    {
      "BB_m": 24930330,
      "Q2": "0",
      "Q3": "51/2",
      "Q4": "0",
      "a_m": 7854,
      "antipodal": "333/2",
      "iso": 12469092,
      "m": 74,
      "order10": "0",
      "order12": "0",
      "split": "7662",
      "vertices": 148
    },
    {
      "BB_m": 28109625,
      "Q2": "0",
      "Q3": "0",
      "Q4": "1",
      "a_m": 8723,
      "antipodal": "0",
      "iso": 14059174,
      "m": 75,
      "order10": "8/5",
      "order12": "0",
      "split": "43602/5",
      "vertices": 150
    },
    {
      "BB_m": 32122355,
      "Q2": "2",
      "Q3": "21/2",
      "Q4": "1/3",
      "a_m": 9695,
      "antipodal": "222",
      "iso": 16066025,
      "m": 76,
      "order10": "0",
      "order12": "0",
      "split": "56761/6",
      "vertices": 152
    },
    {
      "BB_m": 36112223,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 9735,
      "antipodal": "0",
      "iso": 18060979,
      "m": 77,
      "order10": "0",
      "order12": "0",
      "split": "9735",
      "vertices": 154
    },
    {
      "BB_m": 41107620,
      "Q2": "4/3",
      "Q3": "31",
      "Q4": "2",
      "a_m": 9914,
      "antipodal": "2597/12",
      "iso": 20558767,
      "m": 78,
      "order10": "0",
      "order12": "0",
      "split": "38653/4",
      "vertices": 156
    },
    {
      "BB_m": 46064096,
      "Q2": "0",
      "Q3": "0",
      "Q4": "10/3",
      "a_m": 11092,
      "antipodal": "0",
      "iso": 23037594,
      "m": 79,
      "order10": "0",
      "order12": "0",
      "split": "33266/3",
      "vertices": 158
    },
    {
      "BB_m": 52272782,
      "Q2": "0",
      "Q3": "13/2",
      "Q4": "0",
      "a_m": 12896,
      "antipodal": "5413/20",
      "iso": 26142839,
      "m": 80,
      "order10": "12/5",
      "order12": "0",
      "split": "252329/20",
      "vertices": 160
    },
    {
      "BB_m": 58393248,
      "Q2": "0",
      "Q3": "0",
      "Q4": "5/3",
      "a_m": 11838,
      "antipodal": "0",
      "iso": 29202543,
      "m": 81,
      "order10": "0",
      "order12": "0",
      "split": "35509/3",
      "vertices": 162
    },
    {
      "BB_m": 66032535,
      "Q2": "13/3",
      "Q3": "57/2",
      "Q4": "13/3",
      "a_m": 12611,
      "antipodal": "1621/6",
      "iso": 33022573,
      "m": 82,
      "order10": "0",
      "order12": "0",
      "split": "36911/3",
      "vertices": 164
    },
    {
      "BB_m": 73582782,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 14084,
      "antipodal": "0",
      "iso": 36798433,
      "m": 83,
      "order10": "0",
      "order12": "0",
      "split": "14084",
      "vertices": 166
    },
    {
      "BB_m": 82940953,
      "Q2": "4/3",
      "Q3": "89/6",
      "Q4": "0",
      "a_m": 15735,
      "antipodal": "4073/12",
      "iso": 41478344,
      "m": 84,
      "order10": "0",
      "order12": "2/3",
      "split": "61515/4",
      "vertices": 168
    },
    {
      "BB_m": 92160881,
      "Q2": "0",
      "Q3": "0",
      "Q4": "2",
      "a_m": 15433,
      "antipodal": "0",
      "iso": 46088157,
      "m": 85,
      "order10": "4/5",
      "order12": "0",
      "split": "77151/5",
      "vertices": 170
    },
    {
      "BB_m": 103602394,
      "Q2": "0",
      "Q3": "35",
      "Q4": "0",
      "a_m": 15668,
      "antipodal": "322",
      "iso": 51809031,
      "m": 86,
      "order10": "0",
      "order12": "0",
      "split": "15311",
      "vertices": 172
    },
    {
      "BB_m": 114816693,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4/3",
      "a_m": 17835,
      "antipodal": "0",
      "iso": 57417264,
      "m": 87,
      "order10": "0",
      "order12": "0",
      "split": "53501/3",
      "vertices": 174
    },
    {
      "BB_m": 128686912,
      "Q2": "3",
      "Q3": "7",
      "Q4": "8/3",
      "a_m": 19626,
      "antipodal": "414",
      "iso": 64353269,
      "m": 88,
      "order10": "0",
      "order12": "0",
      "split": "57598/3",
      "vertices": 176
    },
    {
      "BB_m": 142308166,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 18738,
      "antipodal": "0",
      "iso": 71163452,
      "m": 89,
      "order10": "0",
      "order12": "0",
      "split": "18738",
      "vertices": 178
    },
    {
      "BB_m": 159057604,
      "Q2": "5/3",
      "Q3": "45",
      "Q4": "7/3",
      "a_m": 19898,
      "antipodal": "24383/60",
      "iso": 79538751,
      "m": 90,
      "order10": "6/5",
      "order12": "0",
      "split": "233297/12",
      "vertices": 180
    },
    {
      "BB_m": 175455386,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4",
      "a_m": 21236,
      "antipodal": "0",
      "iso": 87738311,
      "m": 91,
      "order10": "0",
      "order12": "0",
      "split": "21232",
      "vertices": 182
    },
    {
      "BB_m": 195657995,
      "Q2": "0",
      "Q3": "31/2",
      "Q4": "0",
      "a_m": 24371,
      "antipodal": "1955/4",
      "iso": 97841183,
      "m": 92,
      "order10": "0",
      "order12": "0",
      "split": "95467/4",
      "vertices": 184
    },
    {
      "BB_m": 215335951,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8/3",
      "a_m": 23483,
      "antipodal": "0",
      "iso": 107679717,
      "m": 93,
      "order10": "0",
      "order12": "0",
      "split": "70441/3",
      "vertices": 186
    },
    {
      "BB_m": 239498752,
      "Q2": "5",
      "Q3": "77/2",
      "Q4": "5",
      "a_m": 23398,
      "antipodal": "1947/4",
      "iso": 119761075,
      "m": 94,
      "order10": "0",
      "order12": "0",
      "split": "91451/4",
      "vertices": 188
    },
    {
      "BB_m": 263096297,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 27191,
      "antipodal": "0",
      "iso": 131561744,
      "m": 95,
      "order10": "4/5",
      "order12": "0",
      "split": "135951/5",
      "vertices": 190
    },
    {
      "BB_m": 291923618,
      "Q2": "2/3",
      "Q3": "55/6",
      "Q4": "2/3",
      "a_m": 29730,
      "antipodal": "7177/12",
      "iso": 145976674,
      "m": 96,
      "order10": "0",
      "order12": "4/3",
      "split": "349441/12",
      "vertices": 192
    },
    {
      "BB_m": 319971240,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4",
      "a_m": 27684,
      "antipodal": "0",
      "iso": 159999462,
      "m": 97,
      "order10": "0",
      "order12": "0",
      "split": "27680",
      "vertices": 194
    },
    {
      "BB_m": 354321904,
      "Q2": "0",
      "Q3": "93/2",
      "Q4": "0",
      "a_m": 29470,
      "antipodal": "567",
      "iso": 177175687,
      "m": 98,
      "order10": "0",
      "order12": "0",
      "split": "57713/2",
      "vertices": 196
    },
    {
      "BB_m": 387597455,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4/3",
      "a_m": 31861,
      "antipodal": "0",
      "iso": 193814658,
      "m": 99,
      "order10": "0",
      "order12": "0",
      "split": "95579/3",
      "vertices": 198
    },
    {
      "BB_m": 428220000,
      "Q2": "2",
      "Q3": "41/2",
      "Q4": "1/3",
      "a_m": 35484,
      "antipodal": "3572/5",
      "iso": 214127742,
      "m": 100,
      "order10": "12/5",
      "order12": "0",
      "split": "1042331/30",
      "vertices": 200
    },
    {
      "BB_m": 467658270,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 34656,
      "antipodal": "0",
      "iso": 233846463,
      "m": 101,
      "order10": "0",
      "order12": "0",
      "split": "34656",
      "vertices": 202
    },
    {
      "BB_m": 515596902,
      "Q2": "10/3",
      "Q3": "54",
      "Q4": "10/3",
      "a_m": 34876,
      "antipodal": "2075/3",
      "iso": 257815889,
      "m": 102,
      "order10": "0",
      "order12": "0",
      "split": "102371/3",
      "vertices": 204
    },
    {
      "BB_m": 561974100,
      "Q2": "0",
      "Q3": "0",
      "Q4": "14/3",
      "a_m": 38550,
      "antipodal": "0",
      "iso": 281006325,
      "m": 103,
      "order10": "0",
      "order12": "0",
      "split": "115636/3",
      "vertices": 206
    },
    {
      "BB_m": 618503629,
      "Q2": "0",
      "Q3": "23/2",
      "Q4": "0",
      "a_m": 43423,
      "antipodal": "1643/2",
      "iso": 309273526,
      "m": 104,
      "order10": "0",
      "order12": "0",
      "split": "42590",
      "vertices": 208
    },
    {
      "BB_m": 672960919,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 40741,
      "antipodal": "0",
      "iso": 336500830,
      "m": 105,
      "order10": "8/5",
      "order12": "0",
      "split": "203697/5",
      "vertices": 210
    },
    {
      "BB_m": 739119987,
      "Q2": "17/3",
      "Q3": "50",
      "Q4": "6",
      "a_m": 41441,
      "antipodal": "9757/12",
      "iso": 369580714,
      "m": 106,
      "order10": "0",
      "order12": "0",
      "split": "162265/4",
      "vertices": 212
    },
    {
      "BB_m": 803025838,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 46072,
      "antipodal": "0",
      "iso": 401535955,
      "m": 107,
      "order10": "0",
      "order12": "0",
      "split": "46072",
      "vertices": 214
    },
    {
      "BB_m": 880381442,
      "Q2": "2/3",
      "Q3": "51/2",
      "Q4": "1/3",
      "a_m": 50970,
      "antipodal": "11809/12",
      "iso": 440216206,
      "m": 108,
      "order10": "0",
      "order12": "1",
      "split": "599501/12",
      "vertices": 216
    },
    {
      "BB_m": 954791893,
      "Q2": "0",
      "Q3": "0",
      "Q4": "13/3",
      "a_m": 48459,
      "antipodal": "0",
      "iso": 477420176,
      "m": 109,
      "order10": "0",
      "order12": "0",
      "split": "145364/3",
      "vertices": 218
    },
    {
      "BB_m": 1045149256,
      "Q2": "0",
      "Q3": "63",
      "Q4": "0",
      "a_m": 49872,
      "antipodal": "9367/10",
      "iso": 522599564,
      "m": 110,
      "order10": "4/5",
      "order12": "0",
      "split": "97743/2",
      "vertices": 220
    },
    {
      "BB_m": 1131745304,
      "Q2": "0",
      "Q3": "0",
      "Q4": "11/3",
      "a_m": 55058,
      "antipodal": "0",
      "iso": 565900181,
      "m": 111,
      "order10": "0",
      "order12": "0",
      "split": "165163/3",
      "vertices": 222
    },
    {
      "BB_m": 1236558914,
      "Q2": "4",
      "Q3": "11",
      "Q4": "10/3",
      "a_m": 60282,
      "antipodal": "4577/4",
      "iso": 618309598,
      "m": 112,
      "order10": "0",
      "order12": "0",
      "split": "709433/12",
      "vertices": 224
    },
    {
      "BB_m": 1337268127,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 57269,
      "antipodal": "0",
      "iso": 668662698,
      "m": 113,
      "order10": "0",
      "order12": "0",
      "split": "57269",
      "vertices": 226
    },
    {
      "BB_m": 1458771168,
      "Q2": "2",
      "Q3": "69",
      "Q4": "2",
      "a_m": 58592,
      "antipodal": "4441/4",
      "iso": 729414880,
      "m": 114,
      "order10": "0",
      "order12": "0",
      "split": "229635/4",
      "vertices": 228
    },
    {
      "BB_m": 1575048577,
      "Q2": "0",
      "Q3": "0",
      "Q4": "10/3",
      "a_m": 63561,
      "antipodal": "0",
      "iso": 787556069,
      "m": 115,
      "order10": "4/5",
      "order12": "0",
      "split": "953353/15",
      "vertices": 230
    },
    {
      "BB_m": 1715797098,
      "Q2": "0",
      "Q3": "51/2",
      "Q4": "0",
      "a_m": 70934,
      "antipodal": "5207/4",
      "iso": 857934016,
      "m": 116,
      "order10": "0",
      "order12": "0",
      "split": "278427/4",
      "vertices": 232
    },
    {
      "BB_m": 1850016768,
      "Q2": "0",
      "Q3": "0",
      "Q4": "3",
      "a_m": 68228,
      "antipodal": "0",
      "iso": 925042498,
      "m": 117,
      "order10": "0",
      "order12": "0",
      "split": "68225",
      "vertices": 234
    },
    {
      "BB_m": 2011965672,
      "Q2": "19/3",
      "Q3": "63",
      "Q4": "20/3",
      "a_m": 67380,
      "antipodal": "7687/6",
      "iso": 1006016526,
      "m": 118,
      "order10": "0",
      "order12": "0",
      "split": "396137/6",
      "vertices": 236
    },
    {
      "BB_m": 2166827672,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 75960,
      "antipodal": "0",
      "iso": 1083451816,
      "m": 119,
      "order10": "0",
      "order12": "0",
      "split": "75960",
      "vertices": 238
    },
    {
      "BB_m": 2353180355,
      "Q2": "2",
      "Q3": "59/3",
      "Q4": "5/3",
      "a_m": 84139,
      "antipodal": "15391/10",
      "iso": 1176632247,
      "m": 120,
      "order10": "4",
      "order12": "4/3",
      "split": "2477137/30",
      "vertices": 240
    },
    {
      "BB_m": 2530571274,
      "Q2": "0",
      "Q3": "0",
      "Q4": "11/3",
      "a_m": 76668,
      "antipodal": "0",
      "iso": 1265323971,
      "m": 121,
      "order10": "0",
      "order12": "0",
      "split": "229993/3",
      "vertices": 242
    },
    {
      "BB_m": 2744801058,
      "Q2": "0",
      "Q3": "145/2",
      "Q4": "0",
      "a_m": 80506,
      "antipodal": "1446",
      "iso": 1372440782,
      "m": 122,
      "order10": "0",
      "order12": "0",
      "split": "157975/2",
      "vertices": 244
    },
    {
      "BB_m": 2948134826,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4/3",
      "a_m": 87280,
      "antipodal": "0",
      "iso": 1474111053,
      "m": 123,
      "order10": "0",
      "order12": "0",
      "split": "261836/3",
      "vertices": 246
    },
    {
      "BB_m": 3192869772,
      "Q2": "10/3",
      "Q3": "30",
      "Q4": "4/3",
      "a_m": 94692,
      "antipodal": "20987/12",
      "iso": 1596482232,
      "m": 124,
      "order10": "0",
      "order12": "0",
      "split": "1114901/12",
      "vertices": 248
    },
    {
      "BB_m": 3425774760,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 93378,
      "antipodal": "0",
      "iso": 1712934069,
      "m": 125,
      "order10": "4/5",
      "order12": "0",
      "split": "466886/5",
      "vertices": 250
    },
    {
      "BB_m": 3705433966,
      "Q2": "3",
      "Q3": "173/2",
      "Q4": "14/3",
      "a_m": 91784,
      "antipodal": "1697",
      "iso": 1852762875,
      "m": 126,
      "order10": "0",
      "order12": "0",
      "split": "539957/6",
      "vertices": 252
    },
    {
      "BB_m": 3970400266,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16/3",
      "a_m": 100878,
      "antipodal": "0",
      "iso": 1985250572,
      "m": 127,
      "order10": "0",
      "order12": "0",
      "split": "302618/3",
      "vertices": 254
    },
    {
      "BB_m": 4289774460,
      "Q2": "0",
      "Q3": "15",
      "Q4": "0",
      "a_m": 112850,
      "antipodal": "3937/2",
      "iso": 2144943655,
      "m": 128,
      "order10": "0",
      "order12": "0",
      "split": "221733/2",
      "vertices": 256
    },
    {
      "BB_m": 4591482273,
      "Q2": "0",
      "Q3": "0",
      "Q4": "7/3",
      "a_m": 104279,
      "antipodal": "0",
      "iso": 2295793276,
      "m": 129,
      "order10": "0",
      "order12": "0",
      "split": "312830/3",
      "vertices": 258
    },
    {
      "BB_m": 4953928565,
      "Q2": "6",
      "Q3": "83",
      "Q4": "20/3",
      "a_m": 106551,
      "antipodal": "9681/5",
      "iso": 2477017558,
      "m": 130,
      "order10": "4/5",
      "order12": "0",
      "split": "313555/3",
      "vertices": 260
    },
    {
      "BB_m": 5297277909,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 116163,
      "antipodal": "0",
      "iso": 2648697036,
      "m": 131,
      "order10": "0",
      "order12": "0",
      "split": "116163",
      "vertices": 262
    },
    {
      "BB_m": 5708945811,
      "Q2": "2/3",
      "Q3": "233/6",
      "Q4": "0",
      "a_m": 127889,
      "antipodal": "13685/6",
      "iso": 2854536850,
      "m": 132,
      "order10": "0",
      "order12": "2/3",
      "split": "125568",
      "vertices": 264
    },
    {
      "BB_m": 6097098730,
      "Q2": "0",
      "Q3": "0",
      "Q4": "22/3",
      "a_m": 121070,
      "antipodal": "0",
      "iso": 3048609900,
      "m": 133,
      "order10": "0",
      "order12": "0",
      "split": "363188/3",
      "vertices": 266
    },
    {
      "BB_m": 6564284155,
      "Q2": "0",
      "Q3": "88",
      "Q4": "0",
      "a_m": 121727,
      "antipodal": "4301/2",
      "iso": 3282202941,
      "m": 134,
      "order10": "0",
      "order12": "0",
      "split": "238977/2",
      "vertices": 268
    },
    {
      "BB_m": 7003726743,
      "Q2": "0",
      "Q3": "0",
      "Q4": "2",
      "a_m": 135777,
      "antipodal": "0",
      "iso": 3501931260,
      "m": 135,
      "order10": "6/5",
      "order12": "0",
      "split": "678869/5",
      "vertices": 270
    },
    {
      "BB_m": 7530784730,
      "Q2": "5",
      "Q3": "39/2",
      "Q4": "13/3",
      "a_m": 145952,
      "antipodal": "2571",
      "iso": 3765465341,
      "m": 136,
      "order10": "0",
      "order12": "0",
      "split": "860113/6",
      "vertices": 272
    },
    {
      "BB_m": 8027877473,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 138383,
      "antipodal": "0",
      "iso": 4014007928,
      "m": 137,
      "order10": "0",
      "order12": "0",
      "split": "138383",
      "vertices": 274
    },
    {
      "BB_m": 8623164190,
      "Q2": "14/3",
      "Q3": "203/2",
      "Q4": "16/3",
      "a_m": 140562,
      "antipodal": "29881/12",
      "iso": 4311652376,
      "m": 138,
      "order10": "0",
      "order12": "0",
      "split": "1655525/12",
      "vertices": 276
    },
    {
      "BB_m": 9181941021,
      "Q2": "0",
      "Q3": "0",
      "Q4": "5",
      "a_m": 149921,
      "antipodal": "0",
      "iso": 4591045471,
      "m": 139,
      "order10": "0",
      "order12": "0",
      "split": "149916",
      "vertices": 278
    },
    {
      "BB_m": 9853806446,
      "Q2": "0",
      "Q3": "41",
      "Q4": "0",
      "a_m": 168308,
      "antipodal": "28699/10",
      "iso": 4926987377,
      "m": 140,
      "order10": "12/5",
      "order12": "0",
      "split": "1653947/10",
      "vertices": 280
    },
    {
      "BB_m": 10482937182,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4/3",
      "a_m": 159358,
      "antipodal": "0",
      "iso": 5241548270,
      "m": 141,
      "order10": "0",
      "order12": "0",
      "split": "478070/3",
      "vertices": 282
    },
    {
      "BB_m": 11236734954,
      "Q2": "23/3",
      "Q3": "187/2",
      "Q4": "9",
      "a_m": 156620,
      "antipodal": "33493/12",
      "iso": 5618445787,
      "m": 142,
      "order10": "0",
      "order12": "0",
      "split": "614875/4",
      "vertices": 284
    },
    {
      "BB_m": 11944678343,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 175327,
      "antipodal": "0",
      "iso": 5972426835,
      "m": 143,
      "order10": "0",
      "order12": "0",
      "split": "175327",
      "vertices": 286
    },
    {
      "BB_m": 12791770724,
      "Q2": "5/3",
      "Q3": "24",
      "Q4": "5/3",
      "a_m": 191538,
      "antipodal": "39361/12",
      "iso": 6395981131,
      "m": 144,
      "order10": "0",
      "order12": "2",
      "split": "2258743/12",
      "vertices": 288
    },
    {
      "BB_m": 13583361145,
      "Q2": "0",
      "Q3": "0",
      "Q4": "10/3",
      "a_m": 177019,
      "antipodal": "0",
      "iso": 6791769082,
      "m": 145,
      "order10": "4/5",
      "order12": "0",
      "split": "2655223/15",
      "vertices": 290
    },
    {
      "BB_m": 14534386155,
      "Q2": "0",
      "Q3": "105",
      "Q4": "0",
      "a_m": 181051,
      "antipodal": "6171/2",
      "iso": 7267283603,
      "m": 146,
      "order10": "0",
      "order12": "0",
      "split": "355721/2",
      "vertices": 292
    },
    {
      "BB_m": 15421369613,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4",
      "a_m": 196369,
      "antipodal": "0",
      "iso": 7710782991,
      "m": 147,
      "order10": "0",
      "order12": "0",
      "split": "196365",
      "vertices": 294
    },
    {
      "BB_m": 16483227350,
      "Q2": "4",
      "Q3": "87/2",
      "Q4": "5/3",
      "a_m": 212062,
      "antipodal": "14589/4",
      "iso": 8241719706,
      "m": 148,
      "order10": "0",
      "order12": "0",
      "split": "2500387/12",
      "vertices": 296
    },
    {
      "BB_m": 17476267675,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 205355,
      "antipodal": "0",
      "iso": 8738236515,
      "m": 149,
      "order10": "0",
      "order12": "0",
      "split": "205355",
      "vertices": 298
    },
    {
      "BB_m": 18663927061,
      "Q2": "2",
      "Q3": "129",
      "Q4": "2",
      "a_m": 204561,
      "antipodal": "70893/20",
      "iso": 9332065811,
      "m": 150,
      "order10": "8/5",
      "order12": "0",
      "split": "803527/4",
      "vertices": 300
    },
    {
      "BB_m": 19768989050,
      "Q2": "0",
      "Q3": "0",
      "Q4": "22/3",
      "a_m": 220484,
      "antipodal": "0",
      "iso": 9884604767,
      "m": 151,
      "order10": "0",
      "order12": "0",
      "split": "661430/3",
      "vertices": 302
    },
    {
      "BB_m": 21096191945,
      "Q2": "0",
      "Q3": "27",
      "Q4": "0",
      "a_m": 245557,
      "antipodal": "8055/2",
      "iso": 10548218751,
      "m": 152,
      "order10": "0",
      "order12": "0",
      "split": "483005/2",
      "vertices": 304
    },
    {
      "BB_m": 22328857779,
      "Q2": "0",
      "Q3": "0",
      "Q4": "7/3",
      "a_m": 227745,
      "antipodal": "0",
      "iso": 11164542762,
      "m": 153,
      "order10": "0",
      "order12": "0",
      "split": "683228/3",
      "vertices": 306
    },
    {
      "BB_m": 23803804599,
      "Q2": "26/3",
      "Q3": "114",
      "Q4": "10",
      "a_m": 226849,
      "antipodal": "11758/3",
      "iso": 11902015724,
      "m": 154,
      "order10": "0",
      "order12": "0",
      "split": "222797",
      "vertices": 308
    },
    {
      "BB_m": 25177747311,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 250413,
      "antipodal": "0",
      "iso": 12588998862,
      "m": 155,
      "order10": "4/5",
      "order12": "0",
      "split": "1252061/5",
      "vertices": 310
    },
    {
      "BB_m": 26820388881,
      "Q2": "8/3",
      "Q3": "163/3",
      "Q4": "1",
      "a_m": 272083,
      "antipodal": "13699/3",
      "iso": 13410330482,
      "m": 156,
      "order10": "0",
      "order12": "2/3",
      "split": "267458",
      "vertices": 312
    },
    {
      "BB_m": 28342433015,
      "Q2": "0",
      "Q3": "0",
      "Q4": "7",
      "a_m": 256579,
      "antipodal": "0",
      "iso": 14171344797,
      "m": 157,
      "order10": "0",
      "order12": "0",
      "split": "256572",
      "vertices": 314
    },
    {
      "BB_m": 30170072140,
      "Q2": "0",
      "Q3": "247/2",
      "Q4": "0",
      "a_m": 257002,
      "antipodal": "8593/2",
      "iso": 15085164571,
      "m": 158,
      "order10": "0",
      "order12": "0",
      "split": "252582",
      "vertices": 316
    },
    {
      "BB_m": 31860956489,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8/3",
      "a_m": 282119,
      "antipodal": "0",
      "iso": 15930619304,
      "m": 159,
      "order10": "0",
      "order12": "0",
      "split": "846349/3",
      "vertices": 318
    },
    {
      "BB_m": 33883714816,
      "Q2": "13/3",
      "Q3": "26",
      "Q4": "4",
      "a_m": 306098,
      "antipodal": "60743/12",
      "iso": 16942010457,
      "m": 160,
      "order10": "18/5",
      "order12": "0",
      "split": "6019963/20",
      "vertices": 320
    },
    {
      "BB_m": 35760178173,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 286593,
      "antipodal": "0",
      "iso": 17880232383,
      "m": 161,
      "order10": "0",
      "order12": "0",
      "split": "286593",
      "vertices": 322
    },
    {
      "BB_m": 38003821487,
      "Q2": "23/6",
      "Q3": "144",
      "Q4": "13/2",
      "a_m": 289587,
      "antipodal": "29221/6",
      "iso": 19002055537,
      "m": 162,
      "order10": "0",
      "order12": "0",
      "split": "569125/2",
      "vertices": 324
    },
    {
      "BB_m": 40074384246,
      "Q2": "0",
      "Q3": "0",
      "Q4": "7",
      "a_m": 308570,
      "antipodal": "0",
      "iso": 20037346408,
      "m": 163,
      "order10": "0",
      "order12": "0",
      "split": "308563",
      "vertices": 326
    },
    {
      "BB_m": 42560801885,
      "Q2": "0",
      "Q3": "53",
      "Q4": "0",
      "a_m": 340895,
      "antipodal": "22051/4",
      "iso": 21280571390,
      "m": 164,
      "order10": "0",
      "order12": "0",
      "split": "1341317/4",
      "vertices": 328
    },
    {
      "BB_m": 44852179762,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8/3",
      "a_m": 326468,
      "antipodal": "0",
      "iso": 22426253115,
      "m": 165,
      "order10": "8/5",
      "order12": "0",
      "split": "4896956/15",
      "vertices": 330
    },
    {
      "BB_m": 47592925209,
      "Q2": "9",
      "Q3": "130",
      "Q4": "10",
      "a_m": 315547,
      "antipodal": "10709/2",
      "iso": 23796620378,
      "m": 166,
      "order10": "0",
      "order12": "0",
      "split": "620087/2",
      "vertices": 332
    },
    {
      "BB_m": 50126102754,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 352058,
      "antipodal": "0",
      "iso": 25063227406,
      "m": 167,
      "order10": "0",
      "order12": "0",
      "split": "352058",
      "vertices": 334
    },
    {
      "BB_m": 53155439383,
      "Q2": "2",
      "Q3": "113/3",
      "Q4": "2",
      "a_m": 384785,
      "antipodal": "6211",
      "iso": 26577912084,
      "m": 168,
      "order10": "0",
      "order12": "4/3",
      "split": "378531",
      "vertices": 336
    },
    {
      "BB_m": 55939718941,
      "Q2": "0",
      "Q3": "0",
      "Q4": "23/3",
      "a_m": 350711,
      "antipodal": "0",
      "iso": 27970034826,
      "m": 169,
      "order10": "0",
      "order12": "0",
      "split": "1052110/3",
      "vertices": 338
    },
    {
      "BB_m": 59284163396,
      "Q2": "0",
      "Q3": "152",
      "Q4": "0",
      "a_m": 361062,
      "antipodal": "29281/5",
      "iso": 29642262229,
      "m": 170,
      "order10": "4/5",
      "order12": "0",
      "split": "355053",
      "vertices": 340
    },
    {
      "BB_m": 62354562777,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4",
      "a_m": 387215,
      "antipodal": "0",
      "iso": 31177474996,
      "m": 171,
      "order10": "0",
      "order12": "0",
      "split": "387211",
      "vertices": 342
    },
    {
      "BB_m": 66028033946,
      "Q2": "14/3",
      "Q3": "119/2",
      "Q4": "1",
      "a_m": 416690,
      "antipodal": "20356/3",
      "iso": 33014225318,
      "m": 172,
      "order10": "0",
      "order12": "0",
      "split": "819679/2",
      "vertices": 344
    },
    {
      "BB_m": 69410105709,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 402865,
      "antipodal": "0",
      "iso": 34705254287,
      "m": 173,
      "order10": "0",
      "order12": "0",
      "split": "402865",
      "vertices": 346
    },
    {
      "BB_m": 73456137608,
      "Q2": "6",
      "Q3": "164",
      "Q4": "7",
      "a_m": 395252,
      "antipodal": "6559",
      "iso": 36728266430,
      "m": 174,
      "order10": "0",
      "order12": "0",
      "split": "388516",
      "vertices": 348
    },
    {
      "BB_m": 77160823316,
      "Q2": "0",
      "Q3": "0",
      "Q4": "22/3",
      "a_m": 430202,
      "antipodal": "0",
      "iso": 38580626759,
      "m": 175,
      "order10": "8/5",
      "order12": "0",
      "split": "6452896/15",
      "vertices": 350
    },
    {
      "BB_m": 81612318561,
      "Q2": "0",
      "Q3": "33",
      "Q4": "0",
      "a_m": 472761,
      "antipodal": "29597/4",
      "iso": 40806395661,
      "m": 176,
      "order10": "0",
      "order12": "0",
      "split": "1861315/4",
      "vertices": 352
    },
    {
      "BB_m": 85683960523,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8/3",
      "a_m": 438983,
      "antipodal": "0",
      "iso": 42842199753,
      "m": 177,
      "order10": "0",
      "order12": "0",
      "split": "1316941/3",
      "vertices": 354
    },
    {
      "BB_m": 90556797909,
      "Q2": "29/3",
      "Q3": "301/2",
      "Q4": "31/3",
      "a_m": 435263,
      "antipodal": "42929/6",
      "iso": 45278616586,
      "m": 178,
      "order10": "0",
      "order12": "0",
      "split": "1283813/3",
      "vertices": 356
    },
    {
      "BB_m": 95026883784,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 474330,
      "antipodal": "0",
      "iso": 47513679057,
      "m": 179,
      "order10": "0",
      "order12": "0",
      "split": "474330",
      "vertices": 358
    },
    {
      "BB_m": 100377559914,
      "Q2": "2/3",
      "Q3": "469/6",
      "Q4": "1/3",
      "a_m": 519822,
      "antipodal": "496361/60",
      "iso": 50189039868,
      "m": 180,
      "order10": "16/5",
      "order12": "4/3",
      "split": "30687937/60",
      "vertices": 360
    },
    {
      "BB_m": 105257194470,
      "Q2": "0",
      "Q3": "0",
      "Q4": "7",
      "a_m": 484426,
      "antipodal": "0",
      "iso": 52628839448,
      "m": 181,
      "order10": "0",
      "order12": "0",
      "split": "484419",
      "vertices": 362
    },
    {
      "BB_m": 111124529629,
      "Q2": "0",
      "Q3": "168",
      "Q4": "0",
      "a_m": 484143,
      "antipodal": "7750",
      "iso": 55562506886,
      "m": 182,
      "order10": "0",
      "order12": "0",
      "split": "476225",
      "vertices": 364
    },
    {
      "BB_m": 116472010663,
      "Q2": "0",
      "Q3": "0",
      "Q4": "5",
      "a_m": 530239,
      "antipodal": "0",
      "iso": 58236270451,
      "m": 183,
      "order10": "0",
      "order12": "0",
      "split": "530234",
      "vertices": 366
    },
    {
      "BB_m": 122874832878,
      "Q2": "7",
      "Q3": "77/2",
      "Q4": "7",
      "a_m": 568698,
      "antipodal": "35891/4",
      "iso": 61437700788,
      "m": 184,
      "order10": "0",
      "order12": "0",
      "split": "2238691/4",
      "vertices": 368
    },
    {
      "BB_m": 128726803405,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 537951,
      "antipodal": "0",
      "iso": 64363670678,
      "m": 185,
      "order10": "4/5",
      "order12": "0",
      "split": "2689751/5",
      "vertices": 370
    },
    {
      "BB_m": 135735763019,
      "Q2": "10/3",
      "Q3": "190",
      "Q4": "10/3",
      "a_m": 535411,
      "antipodal": "25943/3",
      "iso": 67868149215,
      "m": 186,
      "order10": "0",
      "order12": "0",
      "split": "1579700/3",
      "vertices": 372
    },
    {
      "BB_m": 142104866311,
      "Q2": "0",
      "Q3": "0",
      "Q4": "6",
      "a_m": 570571,
      "antipodal": "0",
      "iso": 71052718441,
      "m": 187,
      "order10": "0",
      "order12": "0",
      "split": "570565",
      "vertices": 374
    },
    {
      "BB_m": 149768451649,
      "Q2": "0",
      "Q3": "141/2",
      "Q4": "0",
      "a_m": 628325,
      "antipodal": "38765/4",
      "iso": 74884539987,
      "m": 188,
      "order10": "0",
      "order12": "0",
      "split": "2474253/4",
      "vertices": 376
    },
    {
      "BB_m": 156727483454,
      "Q2": "0",
      "Q3": "0",
      "Q4": "14/3",
      "a_m": 596088,
      "antipodal": "0",
      "iso": 78364039771,
      "m": 189,
      "order10": "0",
      "order12": "0",
      "split": "1788250/3",
      "vertices": 378
    },
    {
      "BB_m": 165065400161,
      "Q2": "26/3",
      "Q3": "183",
      "Q4": "34/3",
      "a_m": 580957,
      "antipodal": "282211/30",
      "iso": 82532990559,
      "m": 190,
      "order10": "4/5",
      "order12": "0",
      "split": "3428077/6",
      "vertices": 380
    },
    {
      "BB_m": 172658723068,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 638914,
      "antipodal": "0",
      "iso": 86329680991,
      "m": 191,
      "order10": "0",
      "order12": "0",
      "split": "638914",
      "vertices": 382
    },
    {
      "BB_m": 181761605787,
      "Q2": "4",
      "Q3": "245/6",
      "Q4": "4",
      "a_m": 698447,
      "antipodal": "21563/2",
      "iso": 90881152117,
      "m": 192,
      "order10": "0",
      "order12": "5/3",
      "split": "687615",
      "vertices": 384
    },
    {
      "BB_m": 190001957648,
      "Q2": "0",
      "Q3": "0",
      "Q4": "26/3",
      "a_m": 637482,
      "antipodal": "0",
      "iso": 95001297565,
      "m": 193,
      "order10": "0",
      "order12": "0",
      "split": "1912420/3",
      "vertices": 386
    },
    {
      "BB_m": 199925650318,
      "Q2": "0",
      "Q3": "188",
      "Q4": "0",
      "a_m": 645292,
      "antipodal": "10102",
      "iso": 99963147805,
      "m": 194,
      "order10": "0",
      "order12": "0",
      "split": "635002",
      "vertices": 388
    },
    {
      "BB_m": 208906495800,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4/3",
      "a_m": 700184,
      "antipodal": "0",
      "iso": 104453597992,
      "m": 195,
      "order10": "8/5",
      "order12": "0",
      "split": "10502716/15",
      "vertices": 390
    },
    {
      "BB_m": 219673875162,
      "Q2": "6",
      "Q3": "79",
      "Q4": "4/3",
      "a_m": 744880,
      "antipodal": "46461/4",
      "iso": 109837310021,
      "m": 196,
      "order10": "0",
      "order12": "0",
      "split": "8798141/12",
      "vertices": 392
    },
    {
      "BB_m": 229445258636,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 718610,
      "antipodal": "0",
      "iso": 114722988623,
      "m": 197,
      "order10": "0",
      "order12": "0",
      "split": "718610",
      "vertices": 394
    },
    {
      "BB_m": 241169817560,
      "Q2": "5",
      "Q3": "220",
      "Q4": "20/3",
      "a_m": 704726,
      "antipodal": "22421/2",
      "iso": 120585261143,
      "m": 198,
      "order10": "0",
      "order12": "0",
      "split": "4159703/6",
      "vertices": 396
    },
    {
      "BB_m": 251745893960,
      "Q2": "0",
      "Q3": "0",
      "Q4": "10",
      "a_m": 757216,
      "antipodal": "0",
      "iso": 125873325588,
      "m": 199,
      "order10": "0",
      "order12": "0",
      "split": "757206",
      "vertices": 398
    },
    {
      "BB_m": 264495159034,
      "Q2": "0",
      "Q3": "53",
      "Q4": "0",
      "a_m": 839622,
      "antipodal": "125651/10",
      "iso": 132247999328,
      "m": 200,
      "order10": "4",
      "order12": "0",
      "split": "8269999/10",
      "vertices": 400
    },
    {
      "BB_m": 275990967164,
      "Q2": "0",
      "Q3": "0",
      "Q4": "5",
      "a_m": 773288,
      "antipodal": "0",
      "iso": 137995870226,
      "m": 201,
      "order10": "0",
      "order12": "0",
      "split": "773283",
      "vertices": 402
    },
    {
      "BB_m": 289786972279,
      "Q2": "11",
      "Q3": "196",
      "Q4": "14",
      "a_m": 763371,
      "antipodal": "48303/4",
      "iso": 144893867825,
      "m": 202,
      "order10": "0",
      "order12": "0",
      "split": "3004297/4",
      "vertices": 404
    },
    {
      "BB_m": 302264331704,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 831862,
      "antipodal": "0",
      "iso": 151132581783,
      "m": 203,
      "order10": "0",
      "order12": "0",
      "split": "831862",
      "vertices": 406
    },
    {
      "BB_m": 317251312344,
      "Q2": "4/3",
      "Q3": "569/6",
      "Q4": "0",
      "a_m": 902500,
      "antipodal": "165593/12",
      "iso": 158626107422,
      "m": 204,
      "order10": "0",
      "order12": "2/3",
      "split": "3554415/4",
      "vertices": 408
    },
    {
      "BB_m": 330721021946,
      "Q2": "0",
      "Q3": "0",
      "Q4": "6",
      "a_m": 848588,
      "antipodal": "0",
      "iso": 165360935267,
      "m": 205,
      "order10": "4/5",
      "order12": "0",
      "split": "4242906/5",
      "vertices": 410
    },
    {
      "BB_m": 346974514333,
      "Q2": "0",
      "Q3": "425/2",
      "Q4": "0",
      "a_m": 837125,
      "antipodal": "12954",
      "iso": 173487675729,
      "m": 206,
      "order10": "0",
      "order12": "0",
      "split": "1647917/2",
      "vertices": 412
    },
    {
      "BB_m": 361582858897,
      "Q2": "0",
      "Q3": "0",
      "Q4": "10/3",
      "a_m": 916197,
      "antipodal": "0",
      "iso": 180791887547,
      "m": 207,
      "order10": "0",
      "order12": "0",
      "split": "2748581/3",
      "vertices": 414
    },
    {
      "BB_m": 379130537781,
      "Q2": "22/3",
      "Q3": "89/2",
      "Q4": "19/3",
      "a_m": 983001,
      "antipodal": "178271/12",
      "iso": 189565760391,
      "m": 208,
      "order10": "0",
      "order12": "0",
      "split": "11617043/12",
      "vertices": 416
    },
    {
      "BB_m": 394945209772,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 919792,
      "antipodal": "0",
      "iso": 197473064782,
      "m": 209,
      "order10": "0",
      "order12": "0",
      "split": "919792",
      "vertices": 418
    },
    {
      "BB_m": 413963115038,
      "Q2": "20/3",
      "Q3": "258",
      "Q4": "8",
      "a_m": 923220,
      "antipodal": "215141/15",
      "iso": 206982019129,
      "m": 210,
      "order10": "8/5",
      "order12": "0",
      "split": "908603",
      "vertices": 420
    },
    {
      "BB_m": 430995338830,
      "Q2": "0",
      "Q3": "0",
      "Q4": "25/3",
      "a_m": 973992,
      "antipodal": "0",
      "iso": 215498156411,
      "m": 211,
      "order10": "0",
      "order12": "0",
      "split": "2921951/3",
      "vertices": 422
    },
    {
      "BB_m": 451573598267,
      "Q2": "0",
      "Q3": "181/2",
      "Q4": "0",
      "a_m": 1069821,
      "antipodal": "63553/4",
      "iso": 225787334044,
      "m": 212,
      "order10": "0",
      "order12": "0",
      "split": "4215369/4",
      "vertices": 424
    },
    {
      "BB_m": 470004316745,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8/3",
      "a_m": 1016237,
      "antipodal": "0",
      "iso": 235002666491,
      "m": 213,
      "order10": "0",
      "order12": "0",
      "split": "3048703/3",
      "vertices": 426
    },
    {
      "BB_m": 492167135358,
      "Q2": "35/3",
      "Q3": "221",
      "Q4": "44/3",
      "a_m": 978488,
      "antipodal": "91931/6",
      "iso": 246084056923,
      "m": 214,
      "order10": "0",
      "order12": "0",
      "split": "5777513/6",
      "vertices": 428
    },
    {
      "BB_m": 512076617346,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 1085024,
      "antipodal": "0",
      "iso": 256038851185,
      "m": 215,
      "order10": "4/5",
      "order12": "0",
      "split": "5425116/5",
      "vertices": 430
    },
    {
      "BB_m": 536045802352,
      "Q2": "3",
      "Q3": "65",
      "Q4": "4",
      "a_m": 1176128,
      "antipodal": "69941/4",
      "iso": 268023489240,
      "m": 216,
      "order10": "0",
      "order12": "2",
      "split": "4634275/4",
      "vertices": 432
    },
    {
      "BB_m": 557437269502,
      "Q2": "0",
      "Q3": "0",
      "Q4": "10",
      "a_m": 1073674,
      "antipodal": "0",
      "iso": 278719171588,
      "m": 217,
      "order10": "0",
      "order12": "0",
      "split": "1073664",
      "vertices": 434
    },
    {
      "BB_m": 583314131493,
      "Q2": "0",
      "Q3": "477/2",
      "Q4": "0",
      "a_m": 1082183,
      "antipodal": "16371",
      "iso": 291657606838,
      "m": 218,
      "order10": "0",
      "order12": "0",
      "split": "2131147/2",
      "vertices": 436
    },
    {
      "BB_m": 606415877576,
      "Q2": "0",
      "Q3": "0",
      "Q4": "6",
      "a_m": 1164680,
      "antipodal": "0",
      "iso": 303208521128,
      "m": 219,
      "order10": "0",
      "order12": "0",
      "split": "1164674",
      "vertices": 438
    },
    {
      "BB_m": 634228276090,
      "Q2": "4",
      "Q3": "106",
      "Q4": "4/3",
      "a_m": 1248768,
      "antipodal": "187049/10",
      "iso": 317114762429,
      "m": 220,
      "order10": "12/5",
      "order12": "0",
      "split": "36898481/30",
      "vertices": 440
    },
    {
      "BB_m": 659124617329,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 1193155,
      "antipodal": "0",
      "iso": 329562905242,
      "m": 221,
      "order10": "0",
      "order12": "0",
      "split": "1193155",
      "vertices": 442
    },
    {
      "BB_m": 689139935337,
      "Q2": "4",
      "Q3": "273",
      "Q4": "14/3",
      "a_m": 1170007,
      "antipodal": "71885/4",
      "iso": 344570552672,
      "m": 222,
      "order10": "0",
      "order12": "0",
      "split": "13821049/12",
      "vertices": 444
    },
    {
      "BB_m": 715837176566,
      "Q2": "0",
      "Q3": "0",
      "Q4": "34/3",
      "a_m": 1255034,
      "antipodal": "0",
      "iso": 357919215800,
      "m": 223,
      "order10": "0",
      "order12": "0",
      "split": "3765068/3",
      "vertices": 446
    },
    {
      "BB_m": 748175381074,
      "Q2": "0",
      "Q3": "103/2",
      "Q4": "0",
      "a_m": 1378534,
      "antipodal": "19971",
      "iso": 374088379804,
      "m": 224,
      "order10": "0",
      "order12": "0",
      "split": "2717023/2",
      "vertices": 448
    },
    {
      "BB_m": 776948486379,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4",
      "a_m": 1283205,
      "antipodal": "0",
      "iso": 388474884792,
      "m": 225,
      "order10": "12/5",
      "order12": "0",
      "split": "6415993/5",
      "vertices": 450
    },
    {
      "BB_m": 811628244513,
      "Q2": "37/3",
      "Q3": "495/2",
      "Q4": "43/3",
      "a_m": 1251397,
      "antipodal": "115093/6",
      "iso": 405814747955,
      "m": 226,
      "order10": "0",
      "order12": "0",
      "split": "3695822/3",
      "vertices": 452
    },
    {
      "BB_m": 842576033399,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 1362845,
      "antipodal": "0",
      "iso": 421288698122,
      "m": 227,
      "order10": "0",
      "order12": "0",
      "split": "1362845",
      "vertices": 454
    },
    {
      "BB_m": 879937292734,
      "Q2": "4",
      "Q3": "713/6",
      "Q4": "1",
      "a_m": 1478228,
      "antipodal": "87127/4",
      "iso": 439969385481,
      "m": 228,
      "order10": "0",
      "order12": "2/3",
      "split": "5825287/4",
      "vertices": 456
    },
    {
      "BB_m": 913051529616,
      "Q2": "0",
      "Q3": "0",
      "Q4": "29/3",
      "a_m": 1377078,
      "antipodal": "0",
      "iso": 456526453347,
      "m": 229,
      "order10": "0",
      "order12": "0",
      "split": "4131205/3",
      "vertices": 458
    },
    {
      "BB_m": 953220618128,
      "Q2": "0",
      "Q3": "280",
      "Q4": "0",
      "a_m": 1369426,
      "antipodal": "102436/5",
      "iso": 476610993777,
      "m": 230,
      "order10": "4/5",
      "order12": "0",
      "split": "1348658",
      "vertices": 460
    },
    {
      "BB_m": 988845656314,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4",
      "a_m": 1485440,
      "antipodal": "0",
      "iso": 494423570877,
      "m": 231,
      "order10": "0",
      "order12": "0",
      "split": "1485436",
      "vertices": 462
    },
    {
      "BB_m": 1031843829953,
      "Q2": "9",
      "Q3": "64",
      "Q4": "28/3",
      "a_m": 1591137,
      "antipodal": "92907/4",
      "iso": 515922710545,
      "m": 232,
      "order10": "0",
      "order12": "0",
      "split": "18813935/12",
      "vertices": 464
    },
    {
      "BB_m": 1070084349347,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 1490855,
      "antipodal": "0",
      "iso": 535042920101,
      "m": 233,
      "order10": "0",
      "order12": "0",
      "split": "1490855",
      "vertices": 466
    },
    {
      "BB_m": 1116317142790,
      "Q2": "17/3",
      "Q3": "615/2",
      "Q4": "9",
      "a_m": 1479086,
      "antipodal": "66988/3",
      "iso": 558159310938,
      "m": 234,
      "order10": "0",
      "order12": "0",
      "split": "2912869/2",
      "vertices": 468
    },
    {
      "BB_m": 1157162499936,
      "Q2": "0",
      "Q3": "0",
      "Q4": "22/3",
      "a_m": 1574720,
      "antipodal": "0",
      "iso": 578582037328,
      "m": 235,
      "order10": "4/5",
      "order12": "0",
      "split": "23620678/15",
      "vertices": 470
    },
    {
      "BB_m": 1206777982062,
      "Q2": "0",
      "Q3": "113",
      "Q4": "0",
      "a_m": 1714494,
      "antipodal": "98673/4",
      "iso": 603389848278,
      "m": 236,
      "order10": "0",
      "order12": "0",
      "split": "6758851/4",
      "vertices": 472
    },
    {
      "BB_m": 1250638164178,
      "Q2": "0",
      "Q3": "0",
      "Q4": "20/3",
      "a_m": 1628680,
      "antipodal": "0",
      "iso": 625319896429,
      "m": 237,
      "order10": "0",
      "order12": "0",
      "split": "4886020/3",
      "vertices": 474
    },
    {
      "BB_m": 1303646940182,
      "Q2": "14",
      "Q3": "281",
      "Q4": "50/3",
      "a_m": 1567442,
      "antipodal": "23736",
      "iso": 651824253812,
      "m": 238,
      "order10": "0",
      "order12": "0",
      "split": "4630183/3",
      "vertices": 476
    },
    {
      "BB_m": 1350643933561,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 1719493,
      "antipodal": "0",
      "iso": 675322826527,
      "m": 239,
      "order10": "0",
      "order12": "0",
      "split": "1719493",
      "vertices": 478
    },
    {
      "BB_m": 1407550962407,
      "Q2": "4/3",
      "Q3": "151/2",
      "Q4": "4/3",
      "a_m": 1880415,
      "antipodal": "405082/15",
      "iso": 703776421411,
      "m": 240,
      "order10": "26/5",
      "order12": "2",
      "split": "11119945/6",
      "vertices": 480
    },
    {
      "BB_m": 1457647737260,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28/3",
      "a_m": 1704054,
      "antipodal": "0",
      "iso": 728824720657,
      "m": 241,
      "order10": "0",
      "order12": "0",
      "split": "5112134/3",
      "vertices": 482
    },
    {
      "BB_m": 1518601329465,
      "Q2": "0",
      "Q3": "597/2",
      "Q4": "0",
      "a_m": 1713021,
      "antipodal": "25190",
      "iso": 759301521243,
      "m": 242,
      "order10": "0",
      "order12": "0",
      "split": "3375065/2",
      "vertices": 484
    },
    {
      "BB_m": 1572317576340,
      "Q2": "0",
      "Q3": "0",
      "Q4": "6",
      "a_m": 1844104,
      "antipodal": "0",
      "iso": 786159710222,
      "m": 243,
      "order10": "0",
      "order12": "0",
      "split": "1844098",
      "vertices": 486
    },
    {
      "BB_m": 1637330737951,
      "Q2": "20/3",
      "Q3": "245/2",
      "Q4": "5/3",
      "a_m": 1961623,
      "antipodal": "341779/12",
      "iso": 818666349787,
      "m": 244,
      "order10": "0",
      "order12": "0",
      "split": "23196127/12",
      "vertices": 488
    },
    {
      "BB_m": 1694781540077,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 1888865,
      "antipodal": "0",
      "iso": 847391714471,
      "m": 245,
      "order10": "4/5",
      "order12": "0",
      "split": "9444321/5",
      "vertices": 490
    },
    {
      "BB_m": 1764450121149,
      "Q2": "26/3",
      "Q3": "334",
      "Q4": "10",
      "a_m": 1834933,
      "antipodal": "82288/3",
      "iso": 882225978041,
      "m": 246,
      "order10": "0",
      "order12": "0",
      "split": "1807151",
      "vertices": 492
    },
    {
      "BB_m": 1825591844381,
      "Q2": "0",
      "Q3": "0",
      "Q4": "40/3",
      "a_m": 1967547,
      "antipodal": "0",
      "iso": 912796905964,
      "m": 247,
      "order10": "0",
      "order12": "0",
      "split": "5902601/3",
      "vertices": 494
    },
    {
      "BB_m": 1900099703830,
      "Q2": "0",
      "Q3": "155/2",
      "Q4": "0",
      "a_m": 2159096,
      "antipodal": "30289",
      "iso": 950050931463,
      "m": 248,
      "order10": "0",
      "order12": "0",
      "split": "4257459/2",
      "vertices": 496
    },
    {
      "BB_m": 1965545103704,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8/3",
      "a_m": 1997270,
      "antipodal": "0",
      "iso": 982773550487,
      "m": 249,
      "order10": "0",
      "order12": "0",
      "split": "5991802/3",
      "vertices": 498
    },
    {
      "BB_m": 2044875092641,
      "Q2": "34/3",
      "Q3": "322",
      "Q4": "12",
      "a_m": 1960167,
      "antipodal": "873749/30",
      "iso": 1022438526404,
      "m": 250,
      "order10": "6/5",
      "order12": "0",
      "split": "3861391/2",
      "vertices": 500
    },
    {
      "BB_m": 2114757076285,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 2116323,
      "antipodal": "0",
      "iso": 1057379596304,
      "m": 251,
      "order10": "0",
      "order12": "0",
      "split": "2116323",
      "vertices": 502
    },
    {
      "BB_m": 2199646654356,
      "Q2": "10/3",
      "Q3": "449/3",
      "Q4": "1",
      "a_m": 2297498,
      "antipodal": "393719/12",
      "iso": 1099824475927,
      "m": 252,
      "order10": "0",
      "order12": "4/3",
      "split": "9058131/4",
      "vertices": 504
    },
    {
      "BB_m": 2273890329953,
      "Q2": "0",
      "Q3": "0",
      "Q4": "34/3",
      "a_m": 2138911,
      "antipodal": "0",
      "iso": 1136946234432,
      "m": 253,
      "order10": "0",
      "order12": "0",
      "split": "6416699/3",
      "vertices": 506
    },
    {
      "BB_m": 2364514371009,
      "Q2": "0",
      "Q3": "651/2",
      "Q4": "0",
      "a_m": 2105119,
      "antipodal": "61467/2",
      "iso": 1182258238064,
      "m": 254,
      "order10": "0",
      "order12": "0",
      "split": "2074060",
      "vertices": 508
    },
    {
      "BB_m": 2443879554869,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16/3",
      "a_m": 2303591,
      "antipodal": "0",
      "iso": 1221940929230,
      "m": 255,
      "order10": "8/5",
      "order12": "0",
      "split": "34553761/15",
      "vertices": 510
    },
    {
      "BB_m": 2540220762402,
      "Q2": "9",
      "Q3": "65",
      "Q4": "9",
      "a_m": 2448612,
      "antipodal": "34746",
      "iso": 1270111605507,
      "m": 256,
      "order10": "0",
      "order12": "0",
      "split": "2413783",
      "vertices": 512
    },
    {
      "BB_m": 2624818125398,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 2295000,
      "antipodal": "0",
      "iso": 1312410210199,
      "m": 257,
      "order10": "0",
      "order12": "0",
      "split": "2295000",
      "vertices": 514
    },
    {
      "BB_m": 2727753334138,
      "Q2": "14/3",
      "Q3": "371",
      "Q4": "6",
      "a_m": 2274028,
      "antipodal": "400141/12",
      "iso": 1363877804083,
      "m": 258,
      "order10": "0",
      "order12": "0",
      "split": "8961205/4",
      "vertices": 516
    },
    {
      "BB_m": 2817498644150,
      "Q2": "0",
      "Q3": "0",
      "Q4": "38/3",
      "a_m": 2404066,
      "antipodal": "0",
      "iso": 1408750524108,
      "m": 259,
      "order10": "0",
      "order12": "0",
      "split": "7212160/3",
      "vertices": 518
    },
    {
      "BB_m": 2927233069839,
      "Q2": "0",
      "Q3": "146",
      "Q4": "0",
      "a_m": 2634419,
      "antipodal": "183817/5",
      "iso": 1463617852129,
      "m": 260,
      "order10": "12/5",
      "order12": "0",
      "split": "12987536/5",
      "vertices": 520
    },
    {
      "BB_m": 3023013028695,
      "Q2": "0",
      "Q3": "0",
      "Q4": "17/3",
      "a_m": 2484459,
      "antipodal": "0",
      "iso": 1511507756577,
      "m": 261,
      "order10": "0",
      "order12": "0",
      "split": "7453360/3",
      "vertices": 522
    },
    {
      "BB_m": 3139477680295,
      "Q2": "43/3",
      "Q3": "336",
      "Q4": "56/3",
      "a_m": 2388753,
      "antipodal": "211195/6",
      "iso": 1569740034524,
      "m": 262,
      "order10": "0",
      "order12": "0",
      "split": "14119109/6",
      "vertices": 524
    },
    {
      "BB_m": 3241437519012,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 2617334,
      "antipodal": "0",
      "iso": 1620720068173,
      "m": 263,
      "order10": "0",
      "order12": "0",
      "split": "2617334",
      "vertices": 526
    },
    {
      "BB_m": 3365712053610,
      "Q2": "6",
      "Q3": "595/6",
      "Q4": "17/3",
      "a_m": 2843232,
      "antipodal": "159063/4",
      "iso": 1682857448421,
      "m": 264,
      "order10": "0",
      "order12": "4/3",
      "split": "33640249/12",
      "vertices": 528
    },
    {
      "BB_m": 3473701432098,
      "Q2": "0",
      "Q3": "0",
      "Q4": "26/3",
      "a_m": 2600672,
      "antipodal": "0",
      "iso": 1736852016385,
      "m": 265,
      "order10": "4/5",
      "order12": "0",
      "split": "39009938/15",
      "vertices": 530
    },
    {
      "BB_m": 3605962500187,
      "Q2": "0",
      "Q3": "364",
      "Q4": "0",
      "a_m": 2587925,
      "antipodal": "37160",
      "iso": 1802982544056,
      "m": 266,
      "order10": "0",
      "order12": "0",
      "split": "2550401",
      "vertices": 532
    },
    {
      "BB_m": 3721075121320,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4",
      "a_m": 2787820,
      "antipodal": "0",
      "iso": 1860538954570,
      "m": 267,
      "order10": "0",
      "order12": "0",
      "split": "2787816",
      "vertices": 534
    },
    {
      "BB_m": 3861270417851,
      "Q2": "22/3",
      "Q3": "297/2",
      "Q4": "7/3",
      "a_m": 2963487,
      "antipodal": "125312/3",
      "iso": 1930636690669,
      "m": 268,
      "order10": "0",
      "order12": "0",
      "split": "17529349/6",
      "vertices": 536
    },
    {
      "BB_m": 3983608319119,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 2829503,
      "antipodal": "0",
      "iso": 1991805574311,
      "m": 269,
      "order10": "0",
      "order12": "0",
      "split": "2829503",
      "vertices": 538
    },
    {
      "BB_m": 4132990746964,
      "Q2": "16/3",
      "Q3": "431",
      "Q4": "25/3",
      "a_m": 2774216,
      "antipodal": "1209107/30",
      "iso": 2066496760590,
      "m": 270,
      "order10": "8/5",
      "order12": "0",
      "split": "16400797/6",
      "vertices": 540
    },
    {
      "BB_m": 4262386832440,
      "Q2": "0",
      "Q3": "0",
      "Q4": "14",
      "a_m": 2949488,
      "antipodal": "0",
      "iso": 2131194890964,
      "m": 271,
      "order10": "0",
      "order12": "0",
      "split": "2949474",
      "vertices": 542
    },
    {
      "BB_m": 4421164144535,
      "Q2": "0",
      "Q3": "82",
      "Q4": "0",
      "a_m": 3235243,
      "antipodal": "176849/4",
      "iso": 2210583689889,
      "m": 272,
      "order10": "0",
      "order12": "0",
      "split": "12763795/4",
      "vertices": 544
    },
    {
      "BB_m": 4558907574474,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28/3",
      "a_m": 2998588,
      "antipodal": "0",
      "iso": 2279455286531,
      "m": 273,
      "order10": "0",
      "order12": "0",
      "split": "8995736/3",
      "vertices": 546
    },
    {
      "BB_m": 4726948061643,
      "Q2": "15",
      "Q3": "737/2",
      "Q4": "17",
      "a_m": 2911815,
      "antipodal": "84575/2",
      "iso": 2363475486729,
      "m": 274,
      "order10": "0",
      "order12": "0",
      "split": "2869127",
      "vertices": 548
    },
    {
      "BB_m": 4873160084599,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 3169993,
      "antipodal": "0",
      "iso": 2436581627296,
      "m": 275,
      "order10": "8/5",
      "order12": "0",
      "split": "15849957/5",
      "vertices": 550
    },
    {
      "BB_m": 5051998519423,
      "Q2": "2",
      "Q3": "1055/6",
      "Q4": "0",
      "a_m": 3415441,
      "antipodal": "190183/4",
      "iso": 2526000967432,
      "m": 276,
      "order10": "0",
      "order12": "2/3",
      "split": "13470867/4",
      "vertices": 552
    },
    {
      "BB_m": 5206408577866,
      "Q2": "0",
      "Q3": "0",
      "Q4": "41/3",
      "a_m": 3182132,
      "antipodal": "0",
      "iso": 2603205879999,
      "m": 277,
      "order10": "0",
      "order12": "0",
      "split": "9546355/3",
      "vertices": 554
    },
    {
      "BB_m": 5396221153920,
      "Q2": "0",
      "Q3": "391",
      "Q4": "0",
      "a_m": 3129348,
      "antipodal": "44528",
      "iso": 2698112141634,
      "m": 278,
      "order10": "0",
      "order12": "0",
      "split": "3084429",
      "vertices": 556
    },
    {
      "BB_m": 5560411513354,
      "Q2": "0",
      "Q3": "0",
      "Q4": "23/3",
      "a_m": 3397078,
      "antipodal": "0",
      "iso": 2780207455216,
      "m": 279,
      "order10": "0",
      "order12": "0",
      "split": "10191211/3",
      "vertices": 558
    },
    {
      "BB_m": 5761064744305,
      "Q2": "10",
      "Q3": "104",
      "Q4": "10",
      "a_m": 3641863,
      "antipodal": "250993/5",
      "iso": 2880534193084,
      "m": 280,
      "order10": "4",
      "order12": "0",
      "split": "17957682/5",
      "vertices": 560
    },
    {
      "BB_m": 5935075175434,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 3387988,
      "antipodal": "0",
      "iso": 2967539281711,
      "m": 281,
      "order10": "0",
      "order12": "0",
      "split": "3387988",
      "vertices": 562
    },
    {
      "BB_m": 6148332993777,
      "Q2": "10",
      "Q3": "883/2",
      "Q4": "12",
      "a_m": 3353207,
      "antipodal": "192127/4",
      "iso": 3074168173492,
      "m": 282,
      "order10": "0",
      "order12": "0",
      "split": "13218847/4",
      "vertices": 564
    },
    {
      "BB_m": 6331900493465,
      "Q2": "0",
      "Q3": "0",
      "Q4": "35/3",
      "a_m": 3545441,
      "antipodal": "0",
      "iso": 3165952019453,
      "m": 283,
      "order10": "0",
      "order12": "0",
      "split": "10636288/3",
      "vertices": 566
    },
    {
      "BB_m": 6557974291646,
      "Q2": "0",
      "Q3": "331/2",
      "Q4": "0",
      "a_m": 3855938,
      "antipodal": "210335/4",
      "iso": 3278989073792,
      "m": 284,
      "order10": "0",
      "order12": "0",
      "split": "15212755/4",
      "vertices": 568
    },
    {
      "BB_m": 6752916895484,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4/3",
      "a_m": 3670240,
      "antipodal": "0",
      "iso": 3376460282862,
      "m": 285,
      "order10": "8/5",
      "order12": "0",
      "split": "55053556/15",
      "vertices": 570
    },
    {
      "BB_m": 6991548566853,
      "Q2": "46/3",
      "Q3": "409",
      "Q4": "56/3",
      "a_m": 3498707,
      "antipodal": "151217/3",
      "iso": 3495776032780,
      "m": 286,
      "order10": "0",
      "order12": "0",
      "split": "10343575/3",
      "vertices": 572
    },
    {
      "BB_m": 7197918678965,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 3831287,
      "antipodal": "0",
      "iso": 3598961255126,
      "m": 287,
      "order10": "0",
      "order12": "0",
      "split": "3831287",
      "vertices": 574
    },
    {
      "BB_m": 7451299324645,
      "Q2": "7/2",
      "Q3": "593/6",
      "Q4": "23/6",
      "a_m": 4165417,
      "antipodal": "113455/2",
      "iso": 3725651745031,
      "m": 288,
      "order10": "0",
      "order12": "8/3",
      "split": "12325742/3",
      "vertices": 576
    },
    {
      "BB_m": 7668683410516,
      "Q2": "0",
      "Q3": "0",
      "Q4": "34/3",
      "a_m": 3781992,
      "antipodal": "0",
      "iso": 3834343596254,
      "m": 289,
      "order10": "0",
      "order12": "0",
      "split": "11345942/3",
      "vertices": 578
    },
    {
      "BB_m": 7936924851685,
      "Q2": "0",
      "Q3": "447",
      "Q4": "0",
      "a_m": 3788137,
      "antipodal": "530957/10",
      "iso": 3968464319911,
      "m": 290,
      "order10": "4/5",
      "order12": "0",
      "split": "7469187/2",
      "vertices": 580
    },
    {
      "BB_m": 8167544447750,
      "Q2": "0",
      "Q3": "0",
      "Q4": "26/3",
      "a_m": 4055300,
      "antipodal": "0",
      "iso": 4083774251525,
      "m": 291,
      "order10": "0",
      "order12": "0",
      "split": "12165874/3",
      "vertices": 582
    },
    {
      "BB_m": 8450380836850,
      "Q2": "8",
      "Q3": "177",
      "Q4": "8/3",
      "a_m": 4311486,
      "antipodal": "59244",
      "iso": 4225192574168,
      "m": 292,
      "order10": "0",
      "order12": "0",
      "split": "12756163/3",
      "vertices": 584
    },
    {
      "BB_m": 8694194636106,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 4116278,
      "antipodal": "0",
      "iso": 4347099376192,
      "m": 293,
      "order10": "0",
      "order12": "0",
      "split": "4116278",
      "vertices": 586
    },
    {
      "BB_m": 8994126097434,
      "Q2": "6",
      "Q3": "492",
      "Q4": "22/3",
      "a_m": 4005672,
      "antipodal": "113925/2",
      "iso": 4497065051553,
      "m": 294,
      "order10": "0",
      "order12": "0",
      "split": "23689225/6",
      "vertices": 588
    },
    {
      "BB_m": 9250693675735,
      "Q2": "0",
      "Q3": "0",
      "Q4": "32/3",
      "a_m": 4286979,
      "antipodal": "0",
      "iso": 4625348981357,
      "m": 295,
      "order10": "4/5",
      "order12": "0",
      "split": "64304513/15",
      "vertices": 590
    },
    {
      "BB_m": 9567862637800,
      "Q2": "0",
      "Q3": "225/2",
      "Q4": "0",
      "a_m": 4669276,
      "antipodal": "62406",
      "iso": 4783933653538,
      "m": 296,
      "order10": "0",
      "order12": "0",
      "split": "9213515/2",
      "vertices": 592
    },
    {
      "BB_m": 9839714117804,
      "Q2": "0",
      "Q3": "0",
      "Q4": "6",
      "a_m": 4334598,
      "antipodal": "0",
      "iso": 4919859226201,
      "m": 297,
      "order10": "0",
      "order12": "0",
      "split": "4334592",
      "vertices": 594
    },
    {
      "BB_m": 10173717773235,
      "Q2": "49/3",
      "Q3": "438",
      "Q4": "62/3",
      "a_m": 4203185,
      "antipodal": "715421/12",
      "iso": 5086860988210,
      "m": 298,
      "order10": "0",
      "order12": "0",
      "split": "49717099/12",
      "vertices": 596
    },
    {
      "BB_m": 10460821617351,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 4546699,
      "antipodal": "0",
      "iso": 5230413082025,
      "m": 299,
      "order10": "0",
      "order12": "0",
      "split": "4546699",
      "vertices": 598
    },
    {
      "BB_m": 10814702193129,
      "Q2": "4",
      "Q3": "219",
      "Q4": "1",
      "a_m": 4934363,
      "antipodal": "1339291/20",
      "iso": 5407353563746,
      "m": 300,
      "order10": "24/5",
      "order12": "1",
      "split": "97343373/20",
      "vertices": 600
    },
    {
      "BB_m": 11116395344698,
      "Q2": "0",
      "Q3": "0",
      "Q4": "50/3",
      "a_m": 4567922,
      "antipodal": "0",
      "iso": 5558199956310,
      "m": 301,
      "order10": "0",
      "order12": "0",
      "split": "13703716/3",
      "vertices": 602
    },
    {
      "BB_m": 11490124788340,
      "Q2": "0",
      "Q3": "925/2",
      "Q4": "0",
      "a_m": 4486296,
      "antipodal": "62515",
      "iso": 5745064637318,
      "m": 302,
      "order10": "0",
      "order12": "0",
      "split": "8846637/2",
      "vertices": 604
    },
    {
      "BB_m": 11809545746537,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16/3",
      "a_m": 4871499,
      "antipodal": "0",
      "iso": 5904775309018,
      "m": 303,
      "order10": "0",
      "order12": "0",
      "split": "14614481/3",
      "vertices": 606
    },
    {
      "BB_m": 12202717324347,
      "Q2": "32/3",
      "Q3": "201/2",
      "Q4": "9",
      "a_m": 5189803,
      "antipodal": "210013/3",
      "iso": 6101361257075,
      "m": 304,
      "order10": "0",
      "order12": "0",
      "split": "10239357/2",
      "vertices": 608
    },
    {
      "BB_m": 12539626815074,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 4867802,
      "antipodal": "0",
      "iso": 6269815841438,
      "m": 305,
      "order10": "4/5",
      "order12": "0",
      "split": "24339006/5",
      "vertices": 610
    },
    {
      "BB_m": 12955682124339,
      "Q2": "25/3",
      "Q3": "1063/2",
      "Q4": "34/3",
      "a_m": 4780391,
      "antipodal": "402559/6",
      "iso": 6477843452365,
      "m": 306,
      "order10": "0",
      "order12": "0",
      "split": "14138240/3",
      "vertices": 612
    },
    {
      "BB_m": 13309377982230,
      "Q2": "0",
      "Q3": "0",
      "Q4": "41/3",
      "a_m": 5055050,
      "antipodal": "0",
      "iso": 6654691518640,
      "m": 307,
      "order10": "0",
      "order12": "0",
      "split": "15165109/3",
      "vertices": 614
    },
    {
      "BB_m": 13748379180012,
      "Q2": "0",
      "Q3": "201",
      "Q4": "0",
      "a_m": 5496930,
      "antipodal": "146455/2",
      "iso": 6874192338471,
      "m": 308,
      "order10": "0",
      "order12": "0",
      "split": "10847003/2",
      "vertices": 616
    },
    {
      "BB_m": 14122410935102,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28/3",
      "a_m": 5194506,
      "antipodal": "0",
      "iso": 7061208064804,
      "m": 309,
      "order10": "0",
      "order12": "0",
      "split": "15583490/3",
      "vertices": 618
    },
    {
      "BB_m": 14583689973272,
      "Q2": "14",
      "Q3": "500",
      "Q4": "50/3",
      "a_m": 4992026,
      "antipodal": "351161/5",
      "iso": 7291847482649,
      "m": 310,
      "order10": "4/5",
      "order12": "0",
      "split": "14763787/3",
      "vertices": 620
    },
    {
      "BB_m": 14977811606095,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 5424271,
      "antipodal": "0",
      "iso": 7488908515183,
      "m": 311,
      "order10": "0",
      "order12": "0",
      "split": "5424271",
      "vertices": 622
    },
    {
      "BB_m": 15465541043074,
      "Q2": "4",
      "Q3": "419/3",
      "Q4": "14/3",
      "a_m": 5900942,
      "antipodal": "314207/4",
      "iso": 7732773472008,
      "m": 312,
      "order10": "0",
      "order12": "4/3",
      "split": "69866887/12",
      "vertices": 624
    },
    {
      "BB_m": 15878804893016,
      "Q2": "0",
      "Q3": "0",
      "Q4": "14",
      "a_m": 5366918,
      "antipodal": "0",
      "iso": 7939405129967,
      "m": 313,
      "order10": "0",
      "order12": "0",
      "split": "5366904",
      "vertices": 626
    },
    {
      "BB_m": 16392784884268,
      "Q2": "0",
      "Q3": "1001/2",
      "Q4": "0",
      "a_m": 5325934,
      "antipodal": "73320",
      "iso": 8196395105101,
      "m": 314,
      "order10": "0",
      "order12": "0",
      "split": "10504227/2",
      "vertices": 628
    },
    {
      "BB_m": 16829502381787,
      "Q2": "0",
      "Q3": "0",
      "Q4": "14/3",
      "a_m": 5752357,
      "antipodal": "0",
      "iso": 8414754067072,
      "m": 315,
      "order10": "12/5",
      "order12": "0",
      "split": "86285249/15",
      "vertices": 630
    },
    {
      "BB_m": 17369055115022,
      "Q2": "26/3",
      "Q3": "208",
      "Q4": "10/3",
      "a_m": 6071648,
      "antipodal": "980395/12",
      "iso": 8684530593335,
      "m": 316,
      "order10": "0",
      "order12": "0",
      "split": "71876741/12",
      "vertices": 632
    },
    {
      "BB_m": 17828654786774,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 5794744,
      "antipodal": "0",
      "iso": 8914330290759,
      "m": 317,
      "order10": "0",
      "order12": "0",
      "split": "5794744",
      "vertices": 634
    },
    {
      "BB_m": 18398555397981,
      "Q2": "34/3",
      "Q3": "564",
      "Q4": "41/3",
      "a_m": 5640379,
      "antipodal": "235520/3",
      "iso": 9199280519180,
      "m": 318,
      "order10": "0",
      "order12": "0",
      "split": "16683850/3",
      "vertices": 636
    },
    {
      "BB_m": 18880050546494,
      "Q2": "0",
      "Q3": "0",
      "Q4": "14",
      "a_m": 5997768,
      "antipodal": "0",
      "iso": 9440028272131,
      "m": 319,
      "order10": "0",
      "order12": "0",
      "split": "5997754",
      "vertices": 638
    },
    {
      "BB_m": 19480126891934,
      "Q2": "0",
      "Q3": "231/2",
      "Q4": "0",
      "a_m": 6579760,
      "antipodal": "1719727/20",
      "iso": 9740066735847,
      "m": 320,
      "order10": "4",
      "order12": "0",
      "split": "129873083/20",
      "vertices": 640
    },
    {
      "BB_m": 19988353685629,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8/3",
      "a_m": 6074223,
      "antipodal": "0",
      "iso": 9994179879926,
      "m": 321,
      "order10": "0",
      "order12": "0",
      "split": "18222661/3",
      "vertices": 642
    },
    {
      "BB_m": 20617547730540,
      "Q2": "58/3",
      "Q3": "523",
      "Q4": "74/3",
      "a_m": 5886576,
      "antipodal": "245462/3",
      "iso": 10308776808558,
      "m": 322,
      "order10": "0",
      "order12": "0",
      "split": "17412565/3",
      "vertices": 644
    },
    {
      "BB_m": 21152005854009,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 6362109,
      "antipodal": "0",
      "iso": 10576006108059,
      "m": 323,
      "order10": "0",
      "order12": "0",
      "split": "6362109",
      "vertices": 646
    },
    {
      "BB_m": 21816083953640,
      "Q2": "10/3",
      "Q3": "740/3",
      "Q4": "5/3",
      "a_m": 6865714,
      "antipodal": "548245/6",
      "iso": 10908045409677,
      "m": 324,
      "order10": "0",
      "order12": "4/3",
      "split": "40644521/6",
      "vertices": 648
    },
    {
      "BB_m": 22375352040354,
      "Q2": "0",
      "Q3": "0",
      "Q4": "35/3",
      "a_m": 6407184,
      "antipodal": "0",
      "iso": 11187679223769,
      "m": 325,
      "order10": "8/5",
      "order12": "0",
      "split": "96107561/15",
      "vertices": 650
    },
    {
      "BB_m": 23073736997925,
      "Q2": "0",
      "Q3": "540",
      "Q4": "0",
      "a_m": 6245663,
      "antipodal": "170937/2",
      "iso": 11536871621794,
      "m": 326,
      "order10": "0",
      "order12": "0",
      "split": "12319309/2",
      "vertices": 652
    },
    {
      "BB_m": 23663666269918,
      "Q2": "0",
      "Q3": "0",
      "Q4": "31/3",
      "a_m": 6781802,
      "antipodal": "0",
      "iso": 11831836525860,
      "m": 327,
      "order10": "0",
      "order12": "0",
      "split": "20345375/3",
      "vertices": 654
    },
    {
      "BB_m": 24395402535912,
      "Q2": "13",
      "Q3": "269/2",
      "Q4": "13",
      "a_m": 7225064,
      "antipodal": "95318",
      "iso": 12197704880488,
      "m": 328,
      "order10": "0",
      "order12": "0",
      "split": "14259171/2",
      "vertices": 656
    },
    {
      "BB_m": 25015022436614,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 6737954,
      "antipodal": "0",
      "iso": 12507514587284,
      "m": 329,
      "order10": "0",
      "order12": "0",
      "split": "6737954",
      "vertices": 658
    },
    {
      "BB_m": 25786553387825,
      "Q2": "4",
      "Q3": "648",
      "Q4": "16/3",
      "a_m": 6661609,
      "antipodal": "915459/10",
      "iso": 12893280024717,
      "m": 330,
      "order10": "8/5",
      "order12": "0",
      "split": "39416425/6",
      "vertices": 660
    },
    {
      "BB_m": 26434389219645,
      "Q2": "0",
      "Q3": "0",
      "Q4": "47/3",
      "a_m": 7000529,
      "antipodal": "0",
      "iso": 13217198110087,
      "m": 331,
      "order10": "0",
      "order12": "0",
      "split": "21001540/3",
      "vertices": 662
    },
    {
      "BB_m": 27245143996637,
      "Q2": "0",
      "Q3": "228",
      "Q4": "0",
      "a_m": 7610785,
      "antipodal": "397391/4",
      "iso": 13622575803711,
      "m": 332,
      "order10": "0",
      "order12": "0",
      "split": "30044837/4",
      "vertices": 664
    },
    {
      "BB_m": 27927846921458,
      "Q2": "0",
      "Q3": "0",
      "Q4": "29/3",
      "a_m": 7201862,
      "antipodal": "0",
      "iso": 13963927061660,
      "m": 333,
      "order10": "0",
      "order12": "0",
      "split": "21605557/3",
      "vertices": 666
    },
    {
      "BB_m": 28776349407786,
      "Q2": "55/3",
      "Q3": "1107/2",
      "Q4": "23",
      "a_m": 6867294,
      "antipodal": "1139573/12",
      "iso": 14388178137540,
      "m": 334,
      "order10": "0",
      "order12": "0",
      "split": "27086939/4",
      "vertices": 668
    },
    {
      "BB_m": 29492910708965,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 7514653,
      "antipodal": "0",
      "iso": 14746459111809,
      "m": 335,
      "order10": "4/5",
      "order12": "0",
      "split": "37573261/5",
      "vertices": 670
    },
    {
      "BB_m": 30386918451977,
      "Q2": "8",
      "Q3": "285/2",
      "Q4": "20/3",
      "a_m": 8135169,
      "antipodal": "425125/4",
      "iso": 15193463293573,
      "m": 336,
      "order10": "0",
      "order12": "2",
      "split": "96344743/12",
      "vertices": 672
    },
    {
      "BB_m": 31135249760692,
      "Q2": "0",
      "Q3": "0",
      "Q4": "44/3",
      "a_m": 7400452,
      "antipodal": "0",
      "iso": 15567628580572,
      "m": 337,
      "order10": "0",
      "order12": "0",
      "split": "22201312/3",
      "vertices": 674
    },
    {
      "BB_m": 32073734960416,
      "Q2": "0",
      "Q3": "1167/2",
      "Q4": "0",
      "a_m": 7335676,
      "antipodal": "198137/2",
      "iso": 16036871148046,
      "m": 338,
      "order10": "0",
      "order12": "0",
      "split": "7236024",
      "vertices": 676
    },
    {
      "BB_m": 32861856194445,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4",
      "a_m": 7874913,
      "antipodal": "0",
      "iso": 16430932034679,
      "m": 339,
      "order10": "0",
      "order12": "0",
      "split": "7874909",
      "vertices": 678
    },
    {
      "BB_m": 33843359146392,
      "Q2": "20/3",
      "Q3": "255",
      "Q4": "2",
      "a_m": 8375160,
      "antipodal": "3307897/30",
      "iso": 16921683760776,
      "m": 340,
      "order10": "12/5",
      "order12": "0",
      "split": "82646307/10",
      "vertices": 680
    },
    {
      "BB_m": 34669568954139,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 7942073,
      "antipodal": "0",
      "iso": 17334788448106,
      "m": 341,
      "order10": "0",
      "order12": "0",
      "split": "7942073",
      "vertices": 682
    },
    {
      "BB_m": 35702695903693,
      "Q2": "25/3",
      "Q3": "665",
      "Q4": "12",
      "a_m": 7731071,
      "antipodal": "316952/3",
      "iso": 17851351817382,
      "m": 342,
      "order10": "0",
      "order12": "0",
      "split": "7624735",
      "vertices": 684
    },
    {
      "BB_m": 36565011909118,
      "Q2": "0",
      "Q3": "0",
      "Q4": "58/3",
      "a_m": 8225364,
      "antipodal": "0",
      "iso": 18282510067241,
      "m": 343,
      "order10": "0",
      "order12": "0",
      "split": "24676034/3",
      "vertices": 686
    },
    {
      "BB_m": 37648737015015,
      "Q2": "0",
      "Q3": "154",
      "Q4": "0",
      "a_m": 8959635,
      "antipodal": "115087",
      "iso": 18824372987325,
      "m": 344,
      "order10": "0",
      "order12": "0",
      "split": "8844394",
      "vertices": 688
    },
    {
      "BB_m": 38556050975333,
      "Q2": "0",
      "Q3": "0",
      "Q4": "22/3",
      "a_m": 8343089,
      "antipodal": "0",
      "iso": 19278029659211,
      "m": 345,
      "order10": "8/5",
      "order12": "0",
      "split": "125146201/15",
      "vertices": 690
    },
    {
      "BB_m": 39688182256302,
      "Q2": "19",
      "Q3": "595",
      "Q4": "74/3",
      "a_m": 8024684,
      "antipodal": "438635/4",
      "iso": 19844095140493,
      "m": 346,
      "order10": "0",
      "order12": "0",
      "split": "94972639/12",
      "vertices": 692
    },
    {
      "BB_m": 40638712452611,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 8676337,
      "antipodal": "0",
      "iso": 20319360564474,
      "m": 347,
      "order10": "0",
      "order12": "0",
      "split": "8676337",
      "vertices": 694
    },
    {
      "BB_m": 41829773511767,
      "Q2": "8/3",
      "Q3": "1691/6",
      "Q4": "4/3",
      "a_m": 9372833,
      "antipodal": "366436/3",
      "iso": 20914891442300,
      "m": 348,
      "order10": "0",
      "order12": "2/3",
      "split": "55502407/6",
      "vertices": 696
    },
    {
      "BB_m": 42820716182175,
      "Q2": "0",
      "Q3": "0",
      "Q4": "15",
      "a_m": 8687001,
      "antipodal": "0",
      "iso": 21410362434588,
      "m": 349,
      "order10": "0",
      "order12": "0",
      "split": "8686986",
      "vertices": 698
    },
    {
      "BB_m": 44068845459052,
      "Q2": "0",
      "Q3": "1329/2",
      "Q4": "0",
      "a_m": 8530978,
      "antipodal": "572712/5",
      "iso": 22034426995015,
      "m": 350,
      "order10": "8/5",
      "order12": "0",
      "split": "16831539/2",
      "vertices": 700
    },
    {
      "BB_m": 45110887298487,
      "Q2": "0",
      "Q3": "0",
      "Q4": "29/3",
      "a_m": 9207031,
      "antipodal": "0",
      "iso": 22555448252759,
      "m": 351,
      "order10": "0",
      "order12": "0",
      "split": "27621064/3",
      "vertices": 702
    },
    {
      "BB_m": 46413913320976,
      "Q2": "35/3",
      "Q3": "132",
      "Q4": "34/3",
      "a_m": 9809878,
      "antipodal": "762323/6",
      "iso": 23206961565427,
      "m": 352,
      "order10": "0",
      "order12": "0",
      "split": "58096015/6",
      "vertices": 704
    },
    {
      "BB_m": 47504496779476,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 9153474,
      "antipodal": "0",
      "iso": 23752252966475,
      "m": 353,
      "order10": "0",
      "order12": "0",
      "split": "9153474",
      "vertices": 706
    },
    {
      "BB_m": 48874029111417,
      "Q2": "38/3",
      "Q3": "1403/2",
      "Q4": "15",
      "a_m": 8986645,
      "antipodal": "1459141/12",
      "iso": 24437019049031,
      "m": 354,
      "order10": "0",
      "order12": "0",
      "split": "35457283/4",
      "vertices": 708
    },
    {
      "BB_m": 50010322931573,
      "Q2": "0",
      "Q3": "0",
      "Q4": "12",
      "a_m": 9515337,
      "antipodal": "0",
      "iso": 25005166223455,
      "m": 355,
      "order10": "4/5",
      "order12": "0",
      "split": "47576621/5",
      "vertices": 710
    },
    {
      "BB_m": 51444460548332,
      "Q2": "0",
      "Q3": "263",
      "Q4": "0",
      "a_m": 10280058,
      "antipodal": "527799/4",
      "iso": 25722235414195,
      "m": 356,
      "order10": "0",
      "order12": "0",
      "split": "40591381/4",
      "vertices": 712
    },
    {
      "BB_m": 52638236194124,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16/3",
      "a_m": 9741598,
      "antipodal": "0",
      "iso": 26319122967861,
      "m": 357,
      "order10": "0",
      "order12": "0",
      "split": "29224778/3",
      "vertices": 714
    },
    {
      "BB_m": 54134043196869,
      "Q2": "59/3",
      "Q3": "638",
      "Q4": "76/3",
      "a_m": 9285149,
      "antipodal": "755975/6",
      "iso": 27067026241009,
      "m": 358,
      "order10": "0",
      "order12": "0",
      "split": "54950821/6",
      "vertices": 716
    },
    {
      "BB_m": 55382632896086,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 10093698,
      "antipodal": "0",
      "iso": 27691321494892,
      "m": 359,
      "order10": "0",
      "order12": "0",
      "split": "10093698",
      "vertices": 718
    },
    {
      "BB_m": 56954024784815,
      "Q2": "5",
      "Q3": "604/3",
      "Q4": "17/3",
      "a_m": 11001641,
      "antipodal": "2818153/20",
      "iso": 28477017893228,
      "m": 360,
      "order10": "6",
      "order12": "8/3",
      "split": "651630761/60",
      "vertices": 720
    },
    {
      "BB_m": 58253470664810,
      "Q2": "0",
      "Q3": "0",
      "Q4": "17",
      "a_m": 9957768,
      "antipodal": "0",
      "iso": 29126740311289,
      "m": 361,
      "order10": "0",
      "order12": "0",
      "split": "9957751",
      "vertices": 722
    },
    {
      "BB_m": 59897344127301,
      "Q2": "0",
      "Q3": "1335/2",
      "Q4": "0",
      "a_m": 9862983,
      "antipodal": "262131/2",
      "iso": 29948676995142,
      "m": 362,
      "order10": "0",
      "order12": "0",
      "split": "9731250",
      "vertices": 724
    },
    {
      "BB_m": 61262034926532,
      "Q2": "0",
      "Q3": "0",
      "Q4": "9",
      "a_m": 10594666,
      "antipodal": "0",
      "iso": 30631022760599,
      "m": 363,
      "order10": "0",
      "order12": "0",
      "split": "10594657",
      "vertices": 726
    },
    {
      "BB_m": 62975529617097,
      "Q2": "12",
      "Q3": "283",
      "Q4": "4",
      "a_m": 11211599,
      "antipodal": "290287/2",
      "iso": 31487770414348,
      "m": 364,
      "order10": "0",
      "order12": "0",
      "split": "22132313/2",
      "vertices": 728
    },
    {
      "BB_m": 64401461894570,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 10701362,
      "antipodal": "0",
      "iso": 32200736297966,
      "m": 365,
      "order10": "4/5",
      "order12": "0",
      "split": "53506806/5",
      "vertices": 730
    },
    {
      "BB_m": 66199825638822,
      "Q2": "20/3",
      "Q3": "755",
      "Q4": "26/3",
      "a_m": 10353096,
      "antipodal": "1671049/12",
      "iso": 33099917995959,
      "m": 366,
      "order10": "0",
      "order12": "0",
      "split": "122556859/12",
      "vertices": 732
    },
    {
      "BB_m": 67683013461652,
      "Q2": "0",
      "Q3": "0",
      "Q4": "18",
      "a_m": 11009290,
      "antipodal": "0",
      "iso": 33841512235471,
      "m": 367,
      "order10": "0",
      "order12": "0",
      "split": "11009272",
      "vertices": 734
    },
    {
      "BB_m": 69563364579579,
      "Q2": "0",
      "Q3": "307/2",
      "Q4": "0",
      "a_m": 12001963,
      "antipodal": "605779/4",
      "iso": 34781688290771,
      "m": 368,
      "order10": "0",
      "order12": "0",
      "split": "47401459/4",
      "vertices": 736
    },
    {
      "BB_m": 71119570764410,
      "Q2": "0",
      "Q3": "0",
      "Q4": "23/3",
      "a_m": 11123498,
      "antipodal": "0",
      "iso": 35559790943954,
      "m": 369,
      "order10": "0",
      "order12": "0",
      "split": "33370471/3",
      "vertices": 738
    },
    {
      "BB_m": 73077735720912,
      "Q2": "50/3",
      "Q3": "717",
      "Q4": "20",
      "a_m": 10767622,
      "antipodal": "2166563/15",
      "iso": 36538873244267,
      "m": 370,
      "order10": "4/5",
      "order12": "0",
      "split": "10622430",
      "vertices": 740
    },
    {
      "BB_m": 74702778255973,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 11577145,
      "antipodal": "0",
      "iso": 37351394916559,
      "m": 371,
      "order10": "0",
      "order12": "0",
      "split": "11577145",
      "vertices": 742
    },
    {
      "BB_m": 76756980291966,
      "Q2": "20/3",
      "Q3": "1937/6",
      "Q4": "8/3",
      "a_m": 12498656,
      "antipodal": "1921909/12",
      "iso": 38378496395311,
      "m": 372,
      "order10": "0",
      "order12": "2/3",
      "split": "148057969/12",
      "vertices": 744
    },
    {
      "BB_m": 78445697323246,
      "Q2": "0",
      "Q3": "0",
      "Q4": "53/3",
      "a_m": 11593784,
      "antipodal": "0",
      "iso": 39222854458515,
      "m": 373,
      "order10": "0",
      "order12": "0",
      "split": "34781299/3",
      "vertices": 746
    },
    {
      "BB_m": 80591424374022,
      "Q2": "0",
      "Q3": "724",
      "Q4": "0",
      "a_m": 11309306,
      "antipodal": "149727",
      "iso": 40295717841664,
      "m": 374,
      "order10": "0",
      "order12": "0",
      "split": "11158855",
      "vertices": 748
    },
    {
      "BB_m": 82362680259403,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16/3",
      "a_m": 12291395,
      "antipodal": "0",
      "iso": 41181346275399,
      "m": 375,
      "order10": "2",
      "order12": "0",
      "split": "36874163/3",
      "vertices": 750
    },
    {
      "BB_m": 84595863259000,
      "Q2": "15",
      "Q3": "359/2",
      "Q4": "15",
      "a_m": 13030476,
      "antipodal": "663867/4",
      "iso": 42297938144738,
      "m": 376,
      "order10": "0",
      "order12": "0",
      "split": "51457199/4",
      "vertices": 752
    },
    {
      "BB_m": 86443612876040,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 12166072,
      "antipodal": "0",
      "iso": 43221812521056,
      "m": 377,
      "order10": "0",
      "order12": "0",
      "split": "12166072",
      "vertices": 754
    },
    {
      "BB_m": 88784496850543,
      "Q2": "32/3",
      "Q3": "828",
      "Q4": "50/3",
      "a_m": 11942041,
      "antipodal": "953297/6",
      "iso": 44392254396292,
      "m": 378,
      "order10": "0",
      "order12": "0",
      "split": "70693817/6",
      "vertices": 756
    },
    {
      "BB_m": 90703616913161,
      "Q2": "0",
      "Q3": "0",
      "Q4": "53/3",
      "a_m": 12573739,
      "antipodal": "0",
      "iso": 45351814743450,
      "m": 379,
      "order10": "0",
      "order12": "0",
      "split": "37721164/3",
      "vertices": 758
    },
    {
      "BB_m": 93147599516357,
      "Q2": "0",
      "Q3": "316",
      "Q4": "0",
      "a_m": 13672337,
      "antipodal": "861882/5",
      "iso": 46573806594347,
      "m": 380,
      "order10": "12/5",
      "order12": "0",
      "split": "67498211/5",
      "vertices": 760
    },
    {
      "BB_m": 95158631281777,
      "Q2": "0",
      "Q3": "0",
      "Q4": "32/3",
      "a_m": 12883997,
      "antipodal": "0",
      "iso": 47579322082887,
      "m": 381,
      "order10": "0",
      "order12": "0",
      "split": "38651959/3",
      "vertices": 762
    },
    {
      "BB_m": 97699871483040,
      "Q2": "21",
      "Q3": "1457/2",
      "Q4": "27",
      "a_m": 12285036,
      "antipodal": "656299/4",
      "iso": 48849941884038,
      "m": 382,
      "order10": "0",
      "order12": "0",
      "split": "48480739/4",
      "vertices": 764
    },
    {
      "BB_m": 99796929891512,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 13349354,
      "antipodal": "0",
      "iso": 49898471620433,
      "m": 383,
      "order10": "0",
      "order12": "0",
      "split": "13349354",
      "vertices": 766
    },
    {
      "BB_m": 102459554040594,
      "Q2": "4",
      "Q3": "176",
      "Q4": "4",
      "a_m": 14484840,
      "antipodal": "365441/2",
      "iso": 51229784262717,
      "m": 384,
      "order10": "0",
      "order12": "2",
      "split": "28603867/2",
      "vertices": 768
    },
    {
      "BB_m": 104635570611210,
      "Q2": "0",
      "Q3": "0",
      "Q4": "40/3",
      "a_m": 13217958,
      "antipodal": "0",
      "iso": 52317791914584,
      "m": 385,
      "order10": "8/5",
      "order12": "0",
      "split": "198269146/15",
      "vertices": 770
    },
    {
      "BB_m": 107412715681644,
      "Q2": "0",
      "Q3": "760",
      "Q4": "0",
      "a_m": 12986868,
      "antipodal": "170252",
      "iso": 53706364334256,
      "m": 386,
      "order10": "0",
      "order12": "0",
      "split": "12815856",
      "vertices": 772
    },
    {
      "BB_m": 109692205429338,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28/3",
      "a_m": 13965988,
      "antipodal": "0",
      "iso": 54846109697663,
      "m": 387,
      "order10": "0",
      "order12": "0",
      "split": "41897936/3",
      "vertices": 774
    },
    {
      "BB_m": 112578675389536,
      "Q2": "32/3",
      "Q3": "316",
      "Q4": "4",
      "a_m": 14774854,
      "antipodal": "563956/3",
      "iso": 56289345082195,
      "m": 388,
      "order10": "0",
      "order12": "0",
      "split": "14586538",
      "vertices": 776
    },
    {
      "BB_m": 114953277549656,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 14023282,
      "antipodal": "0",
      "iso": 57476645786469,
      "m": 389,
      "order10": "0",
      "order12": "0",
      "split": "14023282",
      "vertices": 778
    },
    {
      "BB_m": 117975267668722,
      "Q2": "12",
      "Q3": "898",
      "Q4": "44/3",
      "a_m": 13672438,
      "antipodal": "904002/5",
      "iso": 58987640670580,
      "m": 390,
      "order10": "8/5",
      "order12": "0",
      "split": "40472134/3",
      "vertices": 780
    },
    {
      "BB_m": 120437980805184,
      "Q2": "0",
      "Q3": "0",
      "Q4": "52/3",
      "a_m": 14454826,
      "antipodal": "0",
      "iso": 60218997630005,
      "m": 391,
      "order10": "0",
      "order12": "0",
      "split": "43364426/3",
      "vertices": 782
    },
    {
      "BB_m": 123588466033927,
      "Q2": "0",
      "Q3": "409/2",
      "Q4": "0",
      "a_m": 15763951,
      "antipodal": "391435/2",
      "iso": 61794240898939,
      "m": 392,
      "order10": "0",
      "order12": "0",
      "split": "15568029",
      "vertices": 784
    },
    {
      "BB_m": 126166374004682,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16/3",
      "a_m": 14619366,
      "antipodal": "0",
      "iso": 63083194312024,
      "m": 393,
      "order10": "0",
      "order12": "0",
      "split": "43858082/3",
      "vertices": 786
    },
    {
      "BB_m": 129437848865127,
      "Q2": "65/3",
      "Q3": "776",
      "Q4": "28",
      "a_m": 14051445,
      "antipodal": "2232781/12",
      "iso": 64718931458286,
      "m": 394,
      "order10": "0",
      "order12": "0",
      "split": "55458217/4",
      "vertices": 788
    },
    {
      "BB_m": 132122305855033,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 15214273,
      "antipodal": "0",
      "iso": 66061160534653,
      "m": 395,
      "order10": "4/5",
      "order12": "0",
      "split": "76071361/5",
      "vertices": 790
    },
    {
      "BB_m": 135545914766646,
      "Q2": "10/3",
      "Q3": "1124/3",
      "Q4": "4/3",
      "a_m": 16353438,
      "antipodal": "2477147/12",
      "iso": 67772965560042,
      "m": 396,
      "order10": "0",
      "order12": "4/3",
      "split": "193759541/12",
      "vertices": 792
    },
    {
      "BB_m": 138327329496785,
      "Q2": "0",
      "Q3": "0",
      "Q4": "61/3",
      "a_m": 15175093,
      "antipodal": "0",
      "iso": 69163672335939,
      "m": 397,
      "order10": "0",
      "order12": "0",
      "split": "45525218/3",
      "vertices": 794
    },
    {
      "BB_m": 141893583036711,
      "Q2": "0",
      "Q3": "1617/2",
      "Q4": "0",
      "a_m": 14796991,
      "antipodal": "192852",
      "iso": 70946798916851,
      "m": 398,
      "order10": "0",
      "order12": "0",
      "split": "29206661/2",
      "vertices": 796
    },
    {
      "BB_m": 144804193422119,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16",
      "a_m": 15999707,
      "antipodal": "0",
      "iso": 72402104710913,
      "m": 399,
      "order10": "0",
      "order12": "0",
      "split": "15999691",
      "vertices": 798
    },
    {
      "BB_m": 148505939468662,
      "Q2": "11",
      "Q3": "381/2",
      "Q4": "28/3",
      "a_m": 17071978,
      "antipodal": "2138393/10",
      "iso": 74252978270320,
      "m": 400,
      "order10": "28/5",
      "order12": "0",
      "split": "252868834/15",
      "vertices": 800
    },
    {
      "BB_m": 151533735292225,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 15852035,
      "antipodal": "0",
      "iso": 75766875572130,
      "m": 401,
      "order10": "0",
      "order12": "0",
      "split": "15852035",
      "vertices": 802
    },
    {
      "BB_m": 155404591483812,
      "Q2": "22/3",
      "Q3": "913",
      "Q4": "26/3",
      "a_m": 15565004,
      "antipodal": "2447951/12",
      "iso": 77702303524408,
      "m": 402,
      "order10": "0",
      "order12": "0",
      "split": "184320949/12",
      "vertices": 804
    },
    {
      "BB_m": 158540793076541,
      "Q2": "0",
      "Q3": "0",
      "Q4": "20",
      "a_m": 16398057,
      "antipodal": "0",
      "iso": 79270404737299,
      "m": 403,
      "order10": "0",
      "order12": "0",
      "split": "16398037",
      "vertices": 806
    },
    {
      "BB_m": 162571081633116,
      "Q2": "0",
      "Q3": "681/2",
      "Q4": "0",
      "a_m": 17731468,
      "antipodal": "882029/4",
      "iso": 81285549682292,
      "m": 404,
      "order10": "0",
      "order12": "0",
      "split": "70042481/4",
      "vertices": 808
    },
    {
      "BB_m": 165850483776906,
      "Q2": "0",
      "Q3": "0",
      "Q4": "23/3",
      "a_m": 16833618,
      "antipodal": "0",
      "iso": 82925250305262,
      "m": 405,
      "order10": "8/5",
      "order12": "0",
      "split": "252504131/15",
      "vertices": 810
    },
    {
      "BB_m": 170030006470127,
      "Q2": "74/3",
      "Q3": "840",
      "Q4": "30",
      "a_m": 15959447,
      "antipodal": "630766/3",
      "iso": 85015011214787,
      "m": 406,
      "order10": "0",
      "order12": "0",
      "split": "15748297",
      "vertices": 812
    },
    {
      "BB_m": 173440169746766,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 17332190,
      "antipodal": "0",
      "iso": 86720093539478,
      "m": 407,
      "order10": "0",
      "order12": "0",
      "split": "17332190",
      "vertices": 814
    },
    {
      "BB_m": 177809564423579,
      "Q2": "10",
      "Q3": "731/3",
      "Q4": "10",
      "a_m": 18810615,
      "antipodal": "467225/2",
      "iso": 88904791617097,
      "m": 408,
      "order10": "0",
      "order12": "4/3",
      "split": "37153475/2",
      "vertices": 816
    },
    {
      "BB_m": 181338401441968,
      "Q2": "0",
      "Q3": "0",
      "Q4": "52/3",
      "a_m": 17086200,
      "antipodal": "0",
      "iso": 90669209264084,
      "m": 409,
      "order10": "0",
      "order12": "0",
      "split": "51258548/3",
      "vertices": 818
    },
    {
      "BB_m": 185884017112178,
      "Q2": "0",
      "Q3": "898",
      "Q4": "0",
      "a_m": 16895524,
      "antipodal": "1090711/5",
      "iso": 92942017003851,
      "m": 410,
      "order10": "4/5",
      "order12": "0",
      "split": "16676483",
      "vertices": 820
    },
    {
      "BB_m": 189572843253526,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16/3",
      "a_m": 18081750,
      "antipodal": "0",
      "iso": 94786430667638,
      "m": 411,
      "order10": "0",
      "order12": "0",
      "split": "54245234/3",
      "vertices": 822
    },
    {
      "BB_m": 194284946435334,
      "Q2": "34/3",
      "Q3": "357",
      "Q4": "14/3",
      "a_m": 19130452,
      "antipodal": "2876927/12",
      "iso": 97142482782893,
      "m": 412,
      "order10": "0",
      "order12": "0",
      "split": "226684021/12",
      "vertices": 824
    },
    {
      "BB_m": 198117691116277,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 18175433,
      "antipodal": "0",
      "iso": 99058854645855,
      "m": 413,
      "order10": "0",
      "order12": "0",
      "split": "18175433",
      "vertices": 826
    },
    {
      "BB_m": 203039972519275,
      "Q2": "35/3",
      "Q3": "1959/2",
      "Q4": "49/3",
      "a_m": 17607071,
      "antipodal": "2759587/12",
      "iso": 101519995063173,
      "m": 414,
      "order10": "0",
      "order12": "0",
      "split": "208513175/12",
      "vertices": 828
    },
    {
      "BB_m": 207004911588496,
      "Q2": "0",
      "Q3": "0",
      "Q4": "46/3",
      "a_m": 18737764,
      "antipodal": "0",
      "iso": 103502465163130,
      "m": 415,
      "order10": "4/5",
      "order12": "0",
      "split": "281066218/15",
      "vertices": 830
    },
    {
      "BB_m": 212123418491829,
      "Q2": "0",
      "Q3": "377/2",
      "Q4": "0",
      "a_m": 20328691,
      "antipodal": "249098",
      "iso": 106061719410260,
      "m": 416,
      "order10": "0",
      "order12": "0",
      "split": "40158809/2",
      "vertices": 832
    },
    {
      "BB_m": 216264898768823,
      "Q2": "0",
      "Q3": "0",
      "Q4": "35/3",
      "a_m": 18874237,
      "antipodal": "0",
      "iso": 108132458821530,
      "m": 417,
      "order10": "0",
      "order12": "0",
      "split": "56622676/3",
      "vertices": 834
    },
    {
      "BB_m": 221566820890609,
      "Q2": "22",
      "Q3": "887",
      "Q4": "86/3",
      "a_m": 18142691,
      "antipodal": "236632",
      "iso": 110783419516650,
      "m": 418,
      "order10": "0",
      "order12": "0",
      "split": "53715364/3",
      "vertices": 836
    },
    {
      "BB_m": 225868292736779,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 19528907,
      "antipodal": "0",
      "iso": 112934156132843,
      "m": 419,
      "order10": "0",
      "order12": "0",
      "split": "19528907",
      "vertices": 838
    },
    {
      "BB_m": 231405404216776,
      "Q2": "8/3",
      "Q3": "1319/3",
      "Q4": "0",
      "a_m": 21149134,
      "antipodal": "7877539/30",
      "iso": 115702712682955,
      "m": 420,
      "order10": "24/5",
      "order12": "4/3",
      "split": "208861009/10",
      "vertices": 840
    },
    {
      "BB_m": 235850821895640,
      "Q2": "0",
      "Q3": "0",
      "Q4": "61/3",
      "a_m": 19509898,
      "antipodal": "0",
      "iso": 117925420702769,
      "m": 421,
      "order10": "0",
      "order12": "0",
      "split": "58529633/3",
      "vertices": 842
    },
    {
      "BB_m": 241603863049108,
      "Q2": "0",
      "Q3": "910",
      "Q4": "0",
      "a_m": 19023474,
      "antipodal": "489447/2",
      "iso": 120801941036291,
      "m": 422,
      "order10": "0",
      "order12": "0",
      "split": "37555681/2",
      "vertices": 844
    },
    {
      "BB_m": 246246819353265,
      "Q2": "0",
      "Q3": "0",
      "Q4": "26/3",
      "a_m": 20573377,
      "antipodal": "0",
      "iso": 123123419963321,
      "m": 423,
      "order10": "0",
      "order12": "0",
      "split": "61720105/3",
      "vertices": 846
    },
    {
      "BB_m": 252203761415130,
      "Q2": "17",
      "Q3": "231",
      "Q4": "52/3",
      "a_m": 21853488,
      "antipodal": "1080363/4",
      "iso": 126101891634309,
      "m": 424,
      "order10": "0",
      "order12": "0",
      "split": "258997583/12",
      "vertices": 848
    },
    {
      "BB_m": 257021985798360,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 20444292,
      "antipodal": "0",
      "iso": 128511003121326,
      "m": 425,
      "order10": "8/5",
      "order12": "0",
      "split": "102221452/5",
      "vertices": 850
    },
    {
      "BB_m": 263238182850165,
      "Q2": "46/3",
      "Q3": "2043/2",
      "Q4": "56/3",
      "a_m": 19943983,
      "antipodal": "3099089/12",
      "iso": 131619101397074,
      "m": 426,
      "order10": "0",
      "order12": "0",
      "split": "236216041/12",
      "vertices": 852
    },
    {
      "BB_m": 268216169151296,
      "Q2": "0",
      "Q3": "0",
      "Q4": "24",
      "a_m": 21031212,
      "antipodal": "0",
      "iso": 134108095091254,
      "m": 427,
      "order10": "0",
      "order12": "0",
      "split": "21031188",
      "vertices": 854
    },
    {
      "BB_m": 274673049244063,
      "Q2": "0",
      "Q3": "383",
      "Q4": "0",
      "a_m": 22734929,
      "antipodal": "1114549/4",
      "iso": 137336535989496,
      "m": 428,
      "order10": "0",
      "order12": "0",
      "split": "89823635/4",
      "vertices": 856
    },
    {
      "BB_m": 279868084347551,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16/3",
      "a_m": 21478649,
      "antipodal": "0",
      "iso": 139934052913100,
      "m": 429,
      "order10": "0",
      "order12": "0",
      "split": "64435931/3",
      "vertices": 858
    },
    {
      "BB_m": 286548637380350,
      "Q2": "58/3",
      "Q3": "973",
      "Q4": "74/3",
      "a_m": 20495360,
      "antipodal": "7980491/30",
      "iso": 143274328937855,
      "m": 430,
      "order10": "4/5",
      "order12": "0",
      "split": "121369955/6",
      "vertices": 860
    },
    {
      "BB_m": 291937781609509,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 22147441,
      "antipodal": "0",
      "iso": 145968901878475,
      "m": 431,
      "order10": "0",
      "order12": "0",
      "split": "22147441",
      "vertices": 862
    },
    {
      "BB_m": 298907473049012,
      "Q2": "6",
      "Q3": "241",
      "Q4": "17/3",
      "a_m": 24053786,
      "antipodal": "294616",
      "iso": 149453748551399,
      "m": 432,
      "order10": "0",
      "order12": "3",
      "split": "71276743/3",
      "vertices": 864
    },
    {
      "BB_m": 304470873344380,
      "Q2": "0",
      "Q3": "0",
      "Q4": "58/3",
      "a_m": 21862502,
      "antipodal": "0",
      "iso": 152235447603441,
      "m": 433,
      "order10": "0",
      "order12": "0",
      "split": "65587448/3",
      "vertices": 866
    },
    {
      "BB_m": 311704317188034,
      "Q2": "0",
      "Q3": "981",
      "Q4": "0",
      "a_m": 21489512,
      "antipodal": "274346",
      "iso": 155852169338773,
      "m": 434,
      "order10": "0",
      "order12": "0",
      "split": "21214185",
      "vertices": 868
    },
    {
      "BB_m": 317509790361705,
      "Q2": "0",
      "Q3": "0",
      "Q4": "26/3",
      "a_m": 23150507,
      "antipodal": "0",
      "iso": 158754906756106,
      "m": 435,
      "order10": "8/5",
      "order12": "0",
      "split": "347257451/15",
      "vertices": 870
    },
    {
      "BB_m": 324990981959749,
      "Q2": "12",
      "Q3": "801/2",
      "Q4": "13/3",
      "a_m": 24375459,
      "antipodal": "1206081/4",
      "iso": 162495503167604,
      "m": 436,
      "order10": "0",
      "order12": "0",
      "split": "288882263/12",
      "vertices": 872
    },
    {
      "BB_m": 331008106572453,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 23159093,
      "antipodal": "0",
      "iso": 165504064865773,
      "m": 437,
      "order10": "0",
      "order12": "0",
      "split": "23159093",
      "vertices": 874
    },
    {
      "BB_m": 338808107101089,
      "Q2": "8",
      "Q3": "1086",
      "Q4": "34/3",
      "a_m": 22444177,
      "antipodal": "578105/2",
      "iso": 169404064772633,
      "m": 438,
      "order10": "0",
      "order12": "0",
      "split": "132924115/6",
      "vertices": 876
    },
    {
      "BB_m": 345017930111206,
      "Q2": "0",
      "Q3": "0",
      "Q4": "68/3",
      "a_m": 23767528,
      "antipodal": "0",
      "iso": 172508976939367,
      "m": 439,
      "order10": "0",
      "order12": "0",
      "split": "71302516/3",
      "vertices": 878
    },
    {
      "BB_m": 353110976041076,
      "Q2": "0",
      "Q3": "275",
      "Q4": "0",
      "a_m": 25940036,
      "antipodal": "3132941/10",
      "iso": 176555500990556,
      "m": 440,
      "order10": "4",
      "order12": "0",
      "split": "256264629/10",
      "vertices": 880
    },
    {
      "BB_m": 359585643359858,
      "Q2": "0",
      "Q3": "0",
      "Q4": "13",
      "a_m": 23996438,
      "antipodal": "0",
      "iso": 179792833678148,
      "m": 441,
      "order10": "0",
      "order12": "0",
      "split": "23996425",
      "vertices": 882
    },
    {
      "BB_m": 367949266005342,
      "Q2": "74/3",
      "Q3": "990",
      "Q4": "94/3",
      "a_m": 23051306,
      "antipodal": "890410/3",
      "iso": 183974644528324,
      "m": 442,
      "order10": "0",
      "order12": "0",
      "split": "68260370/3",
      "vertices": 884
    },
    {
      "BB_m": 374658975133561,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 24812195,
      "antipodal": "0",
      "iso": 187329499972878,
      "m": 443,
      "order10": "0",
      "order12": "0",
      "split": "24812195",
      "vertices": 886
    },
    {
      "BB_m": 383377011547273,
      "Q2": "8",
      "Q3": "1387/3",
      "Q4": "11/3",
      "a_m": 26740347,
      "antipodal": "328100",
      "iso": 191688519143810,
      "m": 444,
      "order10": "0",
      "order12": "2/3",
      "split": "79235317/3",
      "vertices": 888
    },
    {
      "BB_m": 390295916202250,
      "Q2": "0",
      "Q3": "0",
      "Q4": "50/3",
      "a_m": 24849704,
      "antipodal": "0",
      "iso": 195147970525977,
      "m": 445,
      "order10": "4/5",
      "order12": "0",
      "split": "372745298/15",
      "vertices": 890
    },
    {
      "BB_m": 399333703992015,
      "Q2": "0",
      "Q3": "2035/2",
      "Q4": "0",
      "a_m": 24093561,
      "antipodal": "612831/2",
      "iso": 199666864042788,
      "m": 446,
      "order10": "0",
      "order12": "0",
      "split": "23786128",
      "vertices": 892
    },
    {
      "BB_m": 406547021237385,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8",
      "a_m": 26068665,
      "antipodal": "0",
      "iso": 203273523653025,
      "m": 447,
      "order10": "0",
      "order12": "0",
      "split": "26068657",
      "vertices": 894
    },
    {
      "BB_m": 415885163757186,
      "Q2": "18",
      "Q3": "216",
      "Q4": "52/3",
      "a_m": 27723194,
      "antipodal": "1351043/4",
      "iso": 207942595740190,
      "m": 448,
      "order10": "0",
      "order12": "0",
      "split": "328622183/12",
      "vertices": 896
    },
    {
      "BB_m": 423353568441250,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 25775570,
      "antipodal": "0",
      "iso": 211676797108410,
      "m": 449,
      "order10": "0",
      "order12": "0",
      "split": "25775570",
      "vertices": 898
    },
    {
      "BB_m": 433081043356998,
      "Q2": "17/2",
      "Q3": "1212",
      "Q4": "25/2",
      "a_m": 25324284,
      "antipodal": "6467447/20",
      "iso": 216540534340641,
      "m": 450,
      "order10": "12/5",
      "order12": "0",
      "split": "99998705/4",
      "vertices": 900
    },
    {
      "BB_m": 440779928321166,
      "Q2": "0",
      "Q3": "0",
      "Q4": "50/3",
      "a_m": 26559784,
      "antipodal": "0",
      "iso": 220389977440475,
      "m": 451,
      "order10": "0",
      "order12": "0",
      "split": "79679302/3",
      "vertices": 902
    },
    {
      "BB_m": 450861508665065,
      "Q2": "0",
      "Q3": "428",
      "Q4": "0",
      "a_m": 28718027,
      "antipodal": "1390269/4",
      "iso": 225430768691546,
      "m": 452,
      "order10": "0",
      "order12": "0",
      "split": "113480127/4",
      "vertices": 904
    },
    {
      "BB_m": 458882960653015,
      "Q2": "0",
      "Q3": "0",
      "Q4": "44/3",
      "a_m": 27162777,
      "antipodal": "0",
      "iso": 229441493907896,
      "m": 453,
      "order10": "0",
      "order12": "0",
      "split": "81488287/3",
      "vertices": 906
    },
    {
      "BB_m": 469291184479731,
      "Q2": "25",
      "Q3": "1036",
      "Q4": "94/3",
      "a_m": 25773003,
      "antipodal": "661729/2",
      "iso": 234645605126367,
      "m": 454,
      "order10": "0",
      "order12": "0",
      "split": "152646277/6",
      "vertices": 908
    },
    {
      "BB_m": 477595047007931,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 28037081,
      "antipodal": "0",
      "iso": 238797537522506,
      "m": 455,
      "order10": "8/5",
      "order12": "0",
      "split": "140185397/5",
      "vertices": 910
    },
    {
      "BB_m": 488434709003613,
      "Q2": "6",
      "Q3": "920/3",
      "Q4": "6",
      "a_m": 30293865,
      "antipodal": "1466111/4",
      "iso": 244217369648739,
      "m": 456,
      "order10": "0",
      "order12": "4/3",
      "split": "119708069/4",
      "vertices": 912
    },
    {
      "BB_m": 496987491782020,
      "Q2": "0",
      "Q3": "0",
      "Q4": "64/3",
      "a_m": 27564930,
      "antipodal": "0",
      "iso": 248493759673475,
      "m": 457,
      "order10": "0",
      "order12": "0",
      "split": "82694726/3",
      "vertices": 914
    },
    {
      "BB_m": 508213916752870,
      "Q2": "0",
      "Q3": "2147/2",
      "Q4": "0",
      "a_m": 27072180,
      "antipodal": "682613/2",
      "iso": 254106971912525,
      "m": 458,
      "order10": "0",
      "order12": "0",
      "split": "26729800",
      "vertices": 916
    },
    {
      "BB_m": 517124168042352,
      "Q2": "0",
      "Q3": "0",
      "Q4": "10",
      "a_m": 29045312,
      "antipodal": "0",
      "iso": 258562098543832,
      "m": 459,
      "order10": "0",
      "order12": "0",
      "split": "29045302",
      "vertices": 918
    },
    {
      "BB_m": 528712050028715,
      "Q2": "28/3",
      "Q3": "469",
      "Q4": "10/3",
      "a_m": 30777723,
      "antipodal": "5629816/15",
      "iso": 264356040403219,
      "m": 460,
      "order10": "12/5",
      "order12": "0",
      "split": "456028768/15",
      "vertices": 920
    },
    {
      "BB_m": 537927335793155,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 29091713,
      "antipodal": "0",
      "iso": 268963682442434,
      "m": 461,
      "order10": "0",
      "order12": "0",
      "split": "29091713",
      "vertices": 922
    },
    {
      "BB_m": 549987427737279,
      "Q2": "52/3",
      "Q3": "1238",
      "Q4": "68/3",
      "a_m": 28219419,
      "antipodal": "1077431/3",
      "iso": 274993727978349,
      "m": 462,
      "order10": "0",
      "order12": "0",
      "split": "83576992/3",
      "vertices": 924
    },
    {
      "BB_m": 559478160561936,
      "Q2": "0",
      "Q3": "0",
      "Q4": "70/3",
      "a_m": 29868578,
      "antipodal": "0",
      "iso": 279739095215257,
      "m": 463,
      "order10": "0",
      "order12": "0",
      "split": "89605664/3",
      "vertices": 926
    },
    {
      "BB_m": 571965241517142,
      "Q2": "0",
      "Q3": "495/2",
      "Q4": "0",
      "a_m": 32451280,
      "antipodal": "1550979/4",
      "iso": 285982636984211,
      "m": 464,
      "order10": "0",
      "order12": "0",
      "split": "128253151/4",
      "vertices": 928
    },
    {
      "BB_m": 581846118074617,
      "Q2": "0",
      "Q3": "0",
      "Q4": "4",
      "a_m": 30232451,
      "antipodal": "0",
      "iso": 290923074153534,
      "m": 465,
      "order10": "8/5",
      "order12": "0",
      "split": "151162227/5",
      "vertices": 930
    },
    {
      "BB_m": 594724584325599,
      "Q2": "77/3",
      "Q3": "2185/2",
      "Q4": "103/3",
      "a_m": 28875043,
      "antipodal": "2206757/6",
      "iso": 297362306600321,
      "m": 466,
      "order10": "0",
      "order12": "0",
      "split": "85518293/3",
      "vertices": 932
    },
    {
      "BB_m": 604942046402694,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 31100332,
      "antipodal": "0",
      "iso": 302471038751513,
      "m": 467,
      "order10": "0",
      "order12": "0",
      "split": "31100332",
      "vertices": 934
    },
    {
      "BB_m": 618344590845542,
      "Q2": "20/3",
      "Q3": "3133/6",
      "Q4": "3",
      "a_m": 33542070,
      "antipodal": "4872643/12",
      "iso": 309172312193806,
      "m": 468,
      "order10": "0",
      "order12": "4/3",
      "split": "132541933/4",
      "vertices": 936
    },
    {
      "BB_m": 628858125666672,
      "Q2": "0",
      "Q3": "0",
      "Q4": "74/3",
      "a_m": 31029170,
      "antipodal": "0",
      "iso": 314429078347921,
      "m": 469,
      "order10": "0",
      "order12": "0",
      "split": "93087436/3",
      "vertices": 938
    },
    {
      "BB_m": 642725244248486,
      "Q2": "0",
      "Q3": "1182",
      "Q4": "0",
      "a_m": 30261228,
      "antipodal": "1899726/5",
      "iso": 321362637254857,
      "m": 470,
      "order10": "4/5",
      "order12": "0",
      "split": "29880100",
      "vertices": 940
    },
    {
      "BB_m": 653669738371585,
      "Q2": "0",
      "Q3": "0",
      "Q4": "47/3",
      "a_m": 32571855,
      "antipodal": "0",
      "iso": 326834885471720,
      "m": 471,
      "order10": "0",
      "order12": "0",
      "split": "97715518/3",
      "vertices": 942
    },
    {
      "BB_m": 667968641441406,
      "Q2": "19",
      "Q3": "289",
      "Q4": "58/3",
      "a_m": 34639666,
      "antipodal": "416894",
      "iso": 333984338040536,
      "m": 472,
      "order10": "0",
      "order12": "0",
      "split": "102667334/3",
      "vertices": 944
    },
    {
      "BB_m": 679277582814831,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 32257407,
      "antipodal": "0",
      "iso": 339638807536119,
      "m": 473,
      "order10": "0",
      "order12": "0",
      "split": "32257407",
      "vertices": 946
    },
    {
      "BB_m": 694148015519413,
      "Q2": "26/3",
      "Q3": "1274",
      "Q4": "10",
      "a_m": 31509797,
      "antipodal": "1194856/3",
      "iso": 347074023514605,
      "m": 474,
      "order10": "0",
      "order12": "0",
      "split": "31110219",
      "vertices": 948
    },
    {
      "BB_m": 705783562519030,
      "Q2": "0",
      "Q3": "0",
      "Q4": "55/3",
      "a_m": 33276356,
      "antipodal": "0",
      "iso": 352891797897693,
      "m": 475,
      "order10": "8/5",
      "order12": "0",
      "split": "499145041/15",
      "vertices": 950
    },
    {
      "BB_m": 721165289064222,
      "Q2": "0",
      "Q3": "486",
      "Q4": "0",
      "a_m": 35830316,
      "antipodal": "857407/2",
      "iso": 360582662447269,
      "m": 476,
      "order10": "0",
      "order12": "0",
      "split": "70802253/2",
      "vertices": 952
    },
    {
      "BB_m": 733269344189963,
      "Q2": "0",
      "Q3": "0",
      "Q4": "11",
      "a_m": 33877865,
      "antipodal": "0",
      "iso": 366634689033914,
      "m": 477,
      "order10": "0",
      "order12": "0",
      "split": "33877854",
      "vertices": 954
    },
    {
      "BB_m": 749119458385504,
      "Q2": "79/3",
      "Q3": "2301/2",
      "Q4": "35",
      "a_m": 32154088,
      "antipodal": "4892753/12",
      "iso": 374559745269796,
      "m": 478,
      "order10": "0",
      "order12": "0",
      "split": "126980587/4",
      "vertices": 956
    },
    {
      "BB_m": 761624392842014,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 34794064,
      "antipodal": "0",
      "iso": 380812213818039,
      "m": 479,
      "order10": "0",
      "order12": "0",
      "split": "34794064",
      "vertices": 958
    },
    {
      "BB_m": 778107090228907,
      "Q2": "26/3",
      "Q3": "892/3",
      "Q4": "25/3",
      "a_m": 37864457,
      "antipodal": "1356715/3",
      "iso": 389053564046682,
      "m": 480,
      "order10": "36/5",
      "order12": "8/3",
      "split": "561178417/15",
      "vertices": 960
    },
    {
      "BB_m": 790961205121553,
      "Q2": "0",
      "Q3": "0",
      "Q4": "70/3",
      "a_m": 34304967,
      "antipodal": "0",
      "iso": 395480619713260,
      "m": 481,
      "order10": "0",
      "order12": "0",
      "split": "102914831/3",
      "vertices": 962
    },
    {
      "BB_m": 807998002316521,
      "Q2": "0",
      "Q3": "1190",
      "Q4": "0",
      "a_m": 33671883,
      "antipodal": "419939",
      "iso": 403999017994202,
      "m": 482,
      "order10": "0",
      "order12": "0",
      "split": "33250754",
      "vertices": 964
    },
    {
      "BB_m": 821371279967658,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8",
      "a_m": 36164368,
      "antipodal": "0",
      "iso": 410685658066013,
      "m": 483,
      "order10": "0",
      "order12": "0",
      "split": "36164360",
      "vertices": 966
    },
    {
      "BB_m": 838923224228650,
      "Q2": "12",
      "Q3": "1001/2",
      "Q4": "11/3",
      "a_m": 38122972,
      "antipodal": "1840453/4",
      "iso": 419461631175811,
      "m": 484,
      "order10": "0",
      "order12": "0",
      "split": "451948111/12",
      "vertices": 968
    },
    {
      "BB_m": 852728689911276,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 36264148,
      "antipodal": "0",
      "iso": 426364363087712,
      "m": 485,
      "order10": "4/5",
      "order12": "0",
      "split": "181320736/5",
      "vertices": 970
    },
    {
      "BB_m": 870968002516019,
      "Q2": "38/3",
      "Q3": "1354",
      "Q4": "20",
      "a_m": 35010883,
      "antipodal": "2645309/6",
      "iso": 435484018763451,
      "m": 486,
      "order10": "0",
      "order12": "0",
      "split": "69137223/2",
      "vertices": 972
    },
    {
      "BB_m": 885157420959972,
      "Q2": "0",
      "Q3": "0",
      "Q4": "74/3",
      "a_m": 37070592,
      "antipodal": "0",
      "iso": 442578729015282,
      "m": 487,
      "order10": "0",
      "order12": "0",
      "split": "111211702/3",
      "vertices": 974
    },
    {
      "BB_m": 904008164403060,
      "Q2": "0",
      "Q3": "635/2",
      "Q4": "0",
      "a_m": 40282004,
      "antipodal": "950801/2",
      "iso": 452004102342532,
      "m": 488,
      "order10": "0",
      "order12": "0",
      "split": "39806286",
      "vertices": 976
    },
    {
      "BB_m": 918759790060998,
      "Q2": "0",
      "Q3": "0",
      "Q4": "43/3",
      "a_m": 37369956,
      "antipodal": "0",
      "iso": 459379913715477,
      "m": 489,
      "order10": "0",
      "order12": "0",
      "split": "112109825/3",
      "vertices": 978
    },
    {
      "BB_m": 938167222949342,
      "Q2": "25",
      "Q3": "1290",
      "Q4": "92/3",
      "a_m": 35932656,
      "antipodal": "9038951/20",
      "iso": 469083629440999,
      "m": 490,
      "order10": "6/5",
      "order12": "0",
      "split": "425752339/12",
      "vertices": 980
    },
    {
      "BB_m": 953392662207558,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 38501928,
      "antipodal": "0",
      "iso": 476696350354743,
      "m": 491,
      "order10": "0",
      "order12": "0",
      "split": "38501928",
      "vertices": 982
    },
    {
      "BB_m": 973558711221019,
      "Q2": "4",
      "Q3": "3413/6",
      "Q4": "4/3",
      "a_m": 41532539,
      "antipodal": "1987933/4",
      "iso": 486779376376779,
      "m": 492,
      "order10": "0",
      "order12": "2/3",
      "split": "492419771/12",
      "vertices": 984
    },
    {
      "BB_m": 989196257679323,
      "Q2": "0",
      "Q3": "0",
      "Q4": "62/3",
      "a_m": 38443299,
      "antipodal": "0",
      "iso": 494598148061311,
      "m": 493,
      "order10": "0",
      "order12": "0",
      "split": "115329835/3",
      "vertices": 986
    },
    {
      "BB_m": 1010022411938329,
      "Q2": "0",
      "Q3": "1259",
      "Q4": "0",
      "a_m": 37298969,
      "antipodal": "928011/2",
      "iso": 505011224618649,
      "m": 494,
      "order10": "0",
      "order12": "0",
      "split": "73667409/2",
      "vertices": 988
    },
    {
      "BB_m": 1026281230210414,
      "Q2": "0",
      "Q3": "0",
      "Q4": "26/3",
      "a_m": 40418326,
      "antipodal": "0",
      "iso": 513140635314370,
      "m": 495,
      "order10": "12/5",
      "order12": "0",
      "split": "606274724/15",
      "vertices": 990
    },
    {
      "BB_m": 1047717755267020,
      "Q2": "52/3",
      "Q3": "280",
      "Q4": "46/3",
      "a_m": 42793736,
      "antipodal": "6115823/12",
      "iso": 523858899030378,
      "m": 496,
      "order10": "0",
      "order12": "0",
      "split": "507405257/12",
      "vertices": 992
    },
    {
      "BB_m": 1064485090872363,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 39884349,
      "antipodal": "0",
      "iso": 532242565378356,
      "m": 497,
      "order10": "0",
      "order12": "0",
      "split": "39884349",
      "vertices": 994
    },
    {
      "BB_m": 1086747123413585,
      "Q2": "18",
      "Q3": "2803/2",
      "Q4": "23",
      "a_m": 38935261,
      "antipodal": "1946683/4",
      "iso": 543373581174423,
      "m": 498,
      "order10": "0",
      "order12": "0",
      "split": "153788591/4",
      "vertices": 996
    },
    {
      "BB_m": 1103966137398790,
      "Q2": "0",
      "Q3": "0",
      "Q4": "73/3",
      "a_m": 40934482,
      "antipodal": "0",
      "iso": 551983089166636,
      "m": 499,
      "order10": "0",
      "order12": "0",
      "split": "122803373/3",
      "vertices": 998
    },
    {
      "BB_m": 1126954598848366,
      "Q2": "0",
      "Q3": "551",
      "Q4": "0",
      "a_m": 44331486,
      "antipodal": "5240361/10",
      "iso": 563477321589926,
      "m": 500,
      "order10": "16/5",
      "order12": "0",
      "split": "438068957/10",
      "vertices": 1000
    },
    {
      "BB_m": 1144843782085157,
      "Q2": "0",
      "Q3": "0",
      "Q4": "20/3",
      "a_m": 41760735,
      "antipodal": "0",
      "iso": 572421911922946,
      "m": 501,
      "order10": "0",
      "order12": "0",
      "split": "125282185/3",
      "vertices": 1002
    },
    {
      "BB_m": 1168489094797344,
      "Q2": "83/3",
      "Q3": "1271",
      "Q4": "106/3",
      "a_m": 39654342,
      "antipodal": "2983607/6",
      "iso": 584244567225843,
      "m": 502,
      "order10": "0",
      "order12": "0",
      "split": "234934441/6",
      "vertices": 1004
    },
    {
      "BB_m": 1186938465647571,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 42887147,
      "antipodal": "0",
      "iso": 593469254267359,
      "m": 503,
      "order10": "0",
      "order12": "0",
      "split": "42887147",
      "vertices": 1006
    },
    {
      "BB_m": 1211492502222821,
      "Q2": "9",
      "Q3": "2315/6",
      "Q4": "32/3",
      "a_m": 46499287,
      "antipodal": "1099565/2",
      "iso": 605746274361054,
      "m": 504,
      "order10": "0",
      "order12": "8/3",
      "split": "137847289/3",
      "vertices": 1008
    },
    {
      "BB_m": 1230424315952154,
      "Q2": "0",
      "Q3": "0",
      "Q4": "18",
      "a_m": 42397322,
      "antipodal": "0",
      "iso": 615212179174738,
      "m": 505,
      "order10": "4/5",
      "order12": "0",
      "split": "211986516/5",
      "vertices": 1010
    },
    {
      "BB_m": 1255759464366644,
      "Q2": "0",
      "Q3": "1329",
      "Q4": "0",
      "a_m": 41387266,
      "antipodal": "511503",
      "iso": 627879752876955,
      "m": 506,
      "order10": "0",
      "order12": "0",
      "split": "40874434",
      "vertices": 1012
    },
    {
      "BB_m": 1275429791066006,
      "Q2": "0",
      "Q3": "0",
      "Q4": "17",
      "a_m": 44461078,
      "antipodal": "0",
      "iso": 637714917763542,
      "m": 507,
      "order10": "0",
      "order12": "0",
      "split": "44461061",
      "vertices": 1014
    },
    {
      "BB_m": 1301487874208760,
      "Q2": "14",
      "Q3": "546",
      "Q4": "16/3",
      "a_m": 46926270,
      "antipodal": "2237865/4",
      "iso": 650743960567515,
      "m": 508,
      "order10": "0",
      "order12": "0",
      "split": "556394861/12",
      "vertices": 1016
    },
    {
      "BB_m": 1321756747760666,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 44422380,
      "antipodal": "0",
      "iso": 660878396091523,
      "m": 509,
      "order10": "0",
      "order12": "0",
      "split": "44422380",
      "vertices": 1018
    },
    {
      "BB_m": 1348800432633548,
      "Q2": "20/3",
      "Q3": "1550",
      "Q4": "8",
      "a_m": 43155866,
      "antipodal": "8055911/15",
      "iso": 674400237894707,
      "m": 510,
      "order10": "8/5",
      "order12": "0",
      "split": "42617239",
      "vertices": 1020
    },
    {
      "BB_m": 1369596351076766,
      "Q2": "0",
      "Q3": "0",
      "Q4": "92/3",
      "a_m": 45507406,
      "antipodal": "0",
      "iso": 684798198292086,
      "m": 511,
      "order10": "0",
      "order12": "0",
      "split": "136522126/3",
      "vertices": 1022
    },
    {
      "BB_m": 1397497246296892,
      "Q2": "0",
      "Q3": "571/2",
      "Q4": "0",
      "a_m": 49446566,
      "antipodal": "2310083/4",
      "iso": 698748647871729,
      "m": 512,
      "order10": "0",
      "order12": "0",
      "split": "195475039/4",
      "vertices": 1024
    },
    {
      "BB_m": 1419091979615796,
      "Q2": "0",
      "Q3": "0",
      "Q4": "41/3",
      "a_m": 45921184,
      "antipodal": "0",
      "iso": 709546012768490,
      "m": 513,
      "order10": "0",
      "order12": "0",
      "split": "137763511/3",
      "vertices": 1026
    },
    {
      "BB_m": 1447767781204263,
      "Q2": "85/3",
      "Q3": "2667/2",
      "Q4": "107/3",
      "a_m": 43900545,
      "antipodal": "3283201/6",
      "iso": 723883912552404,
      "m": 514,
      "order10": "0",
      "order12": "0",
      "split": "130055842/3",
      "vertices": 1028
    },
    {
      "BB_m": 1470020073271983,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 47344795,
      "antipodal": "0",
      "iso": 735010060308389,
      "m": 515,
      "order10": "4/5",
      "order12": "0",
      "split": "236723971/5",
      "vertices": 1030
    },
    {
      "BB_m": 1499777767644424,
      "Q2": "28/3",
      "Q3": "3761/6",
      "Q4": "7/3",
      "a_m": 50855978,
      "antipodal": "7231049/12",
      "iso": 749888909250201,
      "m": 516,
      "order10": "0",
      "order12": "2/3",
      "split": "603033017/12",
      "vertices": 1032
    },
    {
      "BB_m": 1522590114396266,
      "Q2": "0",
      "Q3": "0",
      "Q4": "22",
      "a_m": 47100538,
      "antipodal": "0",
      "iso": 761295080748402,
      "m": 517,
      "order10": "0",
      "order12": "0",
      "split": "47100516",
      "vertices": 1034
    },
    {
      "BB_m": 1553271831565276,
      "Q2": "0",
      "Q3": "1402",
      "Q4": "0",
      "a_m": 45711918,
      "antipodal": "562585",
      "iso": 776635938638597,
      "m": 518,
      "order10": "0",
      "order12": "0",
      "split": "45147931",
      "vertices": 1036
    },
    {
      "BB_m": 1576962017668685,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28/3",
      "a_m": 49299989,
      "antipodal": "0",
      "iso": 788481033484337,
      "m": 519,
      "order10": "0",
      "order12": "0",
      "split": "147899939/3",
      "vertices": 1038
    },
    {
      "BB_m": 1608494346873455,
      "Q2": "18",
      "Q3": "375",
      "Q4": "56/3",
      "a_m": 52512609,
      "antipodal": "3089858/5",
      "iso": 804247199693032,
      "m": 520,
      "order10": "4",
      "order12": "0",
      "split": "778413326/15",
      "vertices": 1040
    },
    {
      "BB_m": 1632883749312713,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 48719375,
      "antipodal": "0",
      "iso": 816441899016044,
      "m": 521,
      "order10": "0",
      "order12": "0",
      "split": "48719375",
      "vertices": 1042
    },
    {
      "BB_m": 1665585606013919,
      "Q2": "15",
      "Q3": "1564",
      "Q4": "21",
      "a_m": 47594911,
      "antipodal": "2355901/4",
      "iso": 832792826804415,
      "m": 522,
      "order10": "0",
      "order12": "0",
      "split": "188017343/4",
      "vertices": 1044
    },
    {
      "BB_m": 1690591059828701,
      "Q2": "0",
      "Q3": "0",
      "Q4": "71/3",
      "a_m": 50059283,
      "antipodal": "0",
      "iso": 845295554943992,
      "m": 523,
      "order10": "0",
      "order12": "0",
      "split": "150177778/3",
      "vertices": 1046
    },
    {
      "BB_m": 1724304141071160,
      "Q2": "0",
      "Q3": "578",
      "Q4": "0",
      "a_m": 53968206,
      "antipodal": "2528483/4",
      "iso": 862152097519683,
      "m": 524,
      "order10": "0",
      "order12": "0",
      "split": "213342029/4",
      "vertices": 1048
    },
    {
      "BB_m": 1750255898638920,
      "Q2": "0",
      "Q3": "0",
      "Q4": "44/3",
      "a_m": 51197230,
      "antipodal": "0",
      "iso": 875127974918075,
      "m": 525,
      "order10": "16/5",
      "order12": "0",
      "split": "767958182/15",
      "vertices": 1050
    },
    {
      "BB_m": 1784876887914538,
      "Q2": "29",
      "Q3": "2795/2",
      "Q4": "39",
      "a_m": 48341184,
      "antipodal": "2403207/4",
      "iso": 892438468127861,
      "m": 526,
      "order10": "0",
      "order12": "0",
      "split": "190955667/4",
      "vertices": 1052
    },
    {
      "BB_m": 1811594510332944,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 52305366,
      "antipodal": "0",
      "iso": 905797281319155,
      "m": 527,
      "order10": "0",
      "order12": "0",
      "split": "52305366",
      "vertices": 1054
    },
    {
      "BB_m": 1847502854947499,
      "Q2": "14/3",
      "Q3": "729/2",
      "Q4": "4",
      "a_m": 56744411,
      "antipodal": "1990450/3",
      "iso": 923751455845955,
      "m": 528,
      "order10": "0",
      "order12": "2",
      "split": "112161105/2",
      "vertices": 1056
    },
    {
      "BB_m": 1874871767305240,
      "Q2": "0",
      "Q3": "0",
      "Q4": "70/3",
      "a_m": 51508848,
      "antipodal": "0",
      "iso": 937435909407044,
      "m": 529,
      "order10": "0",
      "order12": "0",
      "split": "154526474/3",
      "vertices": 1058
    },
    {
      "BB_m": 1911866195294094,
      "Q2": "0",
      "Q3": "1505",
      "Q4": "0",
      "a_m": 50604922,
      "antipodal": "6184557/10",
      "iso": 955933122949508,
      "m": 530,
      "order10": "4/5",
      "order12": "0",
      "split": "99969921/2",
      "vertices": 1060
    },
    {
      "BB_m": 1940272064180944,
      "Q2": "0",
      "Q3": "0",
      "Q4": "12",
      "a_m": 54124064,
      "antipodal": "0",
      "iso": 970136059152504,
      "m": 531,
      "order10": "0",
      "order12": "0",
      "split": "54124052",
      "vertices": 1062
    },
    {
      "BB_m": 1978260417424871,
      "Q2": "52/3",
      "Q3": "611",
      "Q4": "22/3",
      "a_m": 57163201,
      "antipodal": "4046383/6",
      "iso": 989130237294036,
      "m": 532,
      "order10": "0",
      "order12": "0",
      "split": "338929009/6",
      "vertices": 1064
    },
    {
      "BB_m": 2007484177442142,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 54111110,
      "antipodal": "0",
      "iso": 1003742115776626,
      "m": 533,
      "order10": "0",
      "order12": "0",
      "split": "54111110",
      "vertices": 1066
    },
    {
      "BB_m": 2046859593741042,
      "Q2": "58/3",
      "Q3": "1614",
      "Q4": "70/3",
      "a_m": 52314464,
      "antipodal": "1937126/3",
      "iso": 1023429823027753,
      "m": 534,
      "order10": "0",
      "order12": "0",
      "split": "155001296/3",
      "vertices": 1068
    },
    {
      "BB_m": 2076797824552623,
      "Q2": "0",
      "Q3": "0",
      "Q4": "22",
      "a_m": 55500737,
      "antipodal": "0",
      "iso": 1038398940026680,
      "m": 535,
      "order10": "4/5",
      "order12": "0",
      "split": "277503571/5",
      "vertices": 1070
    },
    {
      "BB_m": 2117358573088396,
      "Q2": "0",
      "Q3": "385",
      "Q4": "0",
      "a_m": 60037274,
      "antipodal": "1389641/2",
      "iso": 1058679316562835,
      "m": 536,
      "order10": "0",
      "order12": "0",
      "split": "118684137/2",
      "vertices": 1072
    },
    {
      "BB_m": 2148410369092188,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8",
      "a_m": 55824156,
      "antipodal": "0",
      "iso": 1074205212458172,
      "m": 537,
      "order10": "0",
      "order12": "0",
      "split": "55824148",
      "vertices": 1074
    },
    {
      "BB_m": 2190035546817750,
      "Q2": "89/3",
      "Q3": "1463",
      "Q4": "118/3",
      "a_m": 53363230,
      "antipodal": "7898977/12",
      "iso": 1095017800090490,
      "m": 538,
      "order10": "0",
      "order12": "0",
      "split": "632441399/12",
      "vertices": 1076
    },
    {
      "BB_m": 2221980732601119,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 57329551,
      "antipodal": "0",
      "iso": 1110990394965335,
      "m": 539,
      "order10": "0",
      "order12": "0",
      "split": "57329551",
      "vertices": 1078
    },
    {
      "BB_m": 2265128972276397,
      "Q2": "4",
      "Q3": "1455/2",
      "Q4": "2",
      "a_m": 61932401,
      "antipodal": "3628184/5",
      "iso": 1132564517104399,
      "m": 540,
      "order10": "22/5",
      "order12": "2",
      "split": "612060243/10",
      "vertices": 1080
    },
    {
      "BB_m": 2297825272184135,
      "Q2": "0",
      "Q3": "0",
      "Q4": "27",
      "a_m": 57103329,
      "antipodal": "0",
      "iso": 1148912664643732,
      "m": 541,
      "order10": "0",
      "order12": "0",
      "split": "57103302",
      "vertices": 1082
    },
    {
      "BB_m": 2342241836850600,
      "Q2": "0",
      "Q3": "3015/2",
      "Q4": "0",
      "a_m": 55409818,
      "antipodal": "1351449/2",
      "iso": 1171120946130209,
      "m": 542,
      "order10": "0",
      "order12": "0",
      "split": "54732586",
      "vertices": 1084
    },
    {
      "BB_m": 2376163846680171,
      "Q2": "0",
      "Q3": "0",
      "Q4": "17",
      "a_m": 59786829,
      "antipodal": "0",
      "iso": 1188081953233500,
      "m": 543,
      "order10": "0",
      "order12": "0",
      "split": "59786812",
      "vertices": 1086
    },
    {
      "BB_m": 2421742537448274,
      "Q2": "19",
      "Q3": "649/2",
      "Q4": "55/3",
      "a_m": 63462526,
      "antipodal": "1480539/2",
      "iso": 1210871300455400,
      "m": 544,
      "order10": "0",
      "order12": "0",
      "split": "188165684/3",
      "vertices": 1088
    },
    {
      "BB_m": 2456614426411758,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 59250372,
      "antipodal": "0",
      "iso": 1228307242831065,
      "m": 545,
      "order10": "4/5",
      "order12": "0",
      "split": "296251856/5",
      "vertices": 1090
    },
    {
      "BB_m": 2503828819245078,
      "Q2": "12",
      "Q3": "1734",
      "Q4": "44/3",
      "a_m": 57633104,
      "antipodal": "706636",
      "iso": 1251914438439091,
      "m": 546,
      "order10": "0",
      "order12": "0",
      "split": "170774122/3",
      "vertices": 1092
    },
    {
      "BB_m": 2539522155931670,
      "Q2": "0",
      "Q3": "0",
      "Q4": "25",
      "a_m": 60598550,
      "antipodal": "0",
      "iso": 1269761108265110,
      "m": 547,
      "order10": "0",
      "order12": "0",
      "split": "60598525",
      "vertices": 1094
    },
    {
      "BB_m": 2588126342792383,
      "Q2": "0",
      "Q3": "633",
      "Q4": "0",
      "a_m": 65334813,
      "antipodal": "3030251/4",
      "iso": 1294063204063598,
      "m": 548,
      "order10": "0",
      "order12": "0",
      "split": "258306469/4",
      "vertices": 1096
    },
    {
      "BB_m": 2625131351202832,
      "Q2": "0",
      "Q3": "0",
      "Q4": "15",
      "a_m": 61717212,
      "antipodal": "0",
      "iso": 1312565706460022,
      "m": 549,
      "order10": "0",
      "order12": "0",
      "split": "61717197",
      "vertices": 1098
    },
    {
      "BB_m": 2674975397902173,
      "Q2": "23",
      "Q3": "1620",
      "Q4": "82/3",
      "a_m": 58664157,
      "antipodal": "7213129/10",
      "iso": 1337487728283165,
      "m": 550,
      "order10": "8/5",
      "order12": "0",
      "split": "347647033/6",
      "vertices": 1100
    },
    {
      "BB_m": 2713014660449625,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 63173131,
      "antipodal": "0",
      "iso": 1356507361811378,
      "m": 551,
      "order10": "0",
      "order12": "0",
      "split": "63173131",
      "vertices": 1102
    },
    {
      "BB_m": 2764650385911114,
      "Q2": "14",
      "Q3": "2719/6",
      "Q4": "44/3",
      "a_m": 68549906,
      "antipodal": "3175123/4",
      "iso": 1382325227230510,
      "m": 552,
      "order10": "0",
      "order12": "4/3",
      "split": "813067705/12",
      "vertices": 1104
    },
    {
      "BB_m": 2803558599658076,
      "Q2": "0",
      "Q3": "0",
      "Q4": "94/3",
      "a_m": 62346952,
      "antipodal": "0",
      "iso": 1401779331002514,
      "m": 553,
      "order10": "0",
      "order12": "0",
      "split": "187040762/3",
      "vertices": 1106
    },
    {
      "BB_m": 2856675966661659,
      "Q2": "0",
      "Q3": "3151/2",
      "Q4": "0",
      "a_m": 60868771,
      "antipodal": "1476807/2",
      "iso": 1428338013765215,
      "m": 554,
      "order10": "0",
      "order12": "0",
      "split": "60128792",
      "vertices": 1108
    },
    {
      "BB_m": 2897024305034026,
      "Q2": "0",
      "Q3": "0",
      "Q4": "20/3",
      "a_m": 65531080,
      "antipodal": "0",
      "iso": 1448512185282553,
      "m": 555,
      "order10": "8/5",
      "order12": "0",
      "split": "982966076/15",
      "vertices": 1110
    },
    {
      "BB_m": 2951491429148170,
      "Q2": "46/3",
      "Q3": "1311/2",
      "Q4": "5",
      "a_m": 68911906,
      "antipodal": "2417024/3",
      "iso": 1475745749030038,
      "m": 556,
      "order10": "0",
      "order12": "0",
      "split": "136211111/2",
      "vertices": 1112
    },
    {
      "BB_m": 2992934370155093,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 65272665,
      "antipodal": "0",
      "iso": 1496467217713879,
      "m": 557,
      "order10": "0",
      "order12": "0",
      "split": "65272665",
      "vertices": 1114
    },
    {
      "BB_m": 3049330401924939,
      "Q2": "41/3",
      "Q3": "3579/2",
      "Q4": "58/3",
      "a_m": 63141131,
      "antipodal": "4629335/6",
      "iso": 1524665232533035,
      "m": 558,
      "order10": "0",
      "order12": "0",
      "split": "187103258/3",
      "vertices": 1116
    },
    {
      "BB_m": 3091720714057642,
      "Q2": "0",
      "Q3": "0",
      "Q4": "98/3",
      "a_m": 66680942,
      "antipodal": "0",
      "iso": 1545860390369292,
      "m": 559,
      "order10": "0",
      "order12": "0",
      "split": "200042728/3",
      "vertices": 1118
    },
    {
      "BB_m": 3149736633644174,
      "Q2": "0",
      "Q3": "389",
      "Q4": "0",
      "a_m": 72619592,
      "antipodal": "8316303/10",
      "iso": 1574868353131883,
      "m": 560,
      "order10": "28/5",
      "order12": "0",
      "split": "717875671/10",
      "vertices": 1120
    },
    {
      "BB_m": 3193662128211205,
      "Q2": "0",
      "Q3": "0",
      "Q4": "40/3",
      "a_m": 67202133,
      "antipodal": "0",
      "iso": 1596831097706669,
      "m": 561,
      "order10": "0",
      "order12": "0",
      "split": "201606359/3",
      "vertices": 1122
    },
    {
      "BB_m": 3253112134627965,
      "Q2": "31",
      "Q3": "3197/2",
      "Q4": "121/3",
      "a_m": 64236573,
      "antipodal": "1570795/2",
      "iso": 1626556099432269,
      "m": 562,
      "order10": "0",
      "order12": "0",
      "split": "190348517/3",
      "vertices": 1124
    },
    {
      "BB_m": 3298237929354832,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 69007880,
      "antipodal": "0",
      "iso": 1649118999181356,
      "m": 563,
      "order10": "0",
      "order12": "0",
      "split": "69007880",
      "vertices": 1126
    },
    {
      "BB_m": 3359795657243238,
      "Q2": "14/3",
      "Q3": "4499/6",
      "Q4": "4/3",
      "a_m": 74287848,
      "antipodal": "10356595/12",
      "iso": 1679897865765543,
      "m": 564,
      "order10": "0",
      "order12": "2/3",
      "split": "881088503/12",
      "vertices": 1128
    },
    {
      "BB_m": 3405918491286721,
      "Q2": "0",
      "Q3": "0",
      "Q4": "62/3",
      "a_m": 68943661,
      "antipodal": "0",
      "iso": 1702959280115191,
      "m": 565,
      "order10": "4/5",
      "order12": "0",
      "split": "1034154593/15",
      "vertices": 1130
    },
    {
      "BB_m": 3469196420830723,
      "Q2": "0",
      "Q3": "1645",
      "Q4": "0",
      "a_m": 66576517,
      "antipodal": "805345",
      "iso": 1734598243703620,
      "m": 566,
      "order10": "0",
      "order12": "0",
      "split": "65769527",
      "vertices": 1132
    },
    {
      "BB_m": 3517000713116534,
      "Q2": "0",
      "Q3": "0",
      "Q4": "49/3",
      "a_m": 71915282,
      "antipodal": "0",
      "iso": 1758500392515908,
      "m": 567,
      "order10": "0",
      "order12": "0",
      "split": "215745797/3",
      "vertices": 1134
    },
    {
      "BB_m": 3581848504572062,
      "Q2": "23",
      "Q3": "849/2",
      "Q4": "73/3",
      "a_m": 76287102,
      "antipodal": "3523803/4",
      "iso": 1790924290429582,
      "m": 568,
      "order10": "0",
      "order12": "0",
      "split": "904868153/12",
      "vertices": 1136
    },
    {
      "BB_m": 3630917107236264,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 70929724,
      "antipodal": "0",
      "iso": 1815458589082994,
      "m": 569,
      "order10": "0",
      "order12": "0",
      "split": "70929724",
      "vertices": 1138
    },
    {
      "BB_m": 3698027261511533,
      "Q2": "52/3",
      "Q3": "1928",
      "Q4": "70/3",
      "a_m": 69385499,
      "antipodal": "12639361/15",
      "iso": 1849013665448516,
      "m": 570,
      "order10": "8/5",
      "order12": "0",
      "split": "205622714/3",
      "vertices": 1140
    },
    {
      "BB_m": 3748179344011465,
      "Q2": "0",
      "Q3": "0",
      "Q4": "77/3",
      "a_m": 72701127,
      "antipodal": "0",
      "iso": 1874089708356296,
      "m": 571,
      "order10": "0",
      "order12": "0",
      "split": "218103304/3",
      "vertices": 1142
    },
    {
      "BB_m": 3817165260210101,
      "Q2": "0",
      "Q3": "701",
      "Q4": "0",
      "a_m": 78427175,
      "antipodal": "900926",
      "iso": 1908582669318638,
      "m": 572,
      "order10": "0",
      "order12": "0",
      "split": "77525548",
      "vertices": 1144
    },
    {
      "BB_m": 3869117072235576,
      "Q2": "0",
      "Q3": "0",
      "Q4": "8",
      "a_m": 74105968,
      "antipodal": "0",
      "iso": 1934558573170772,
      "m": 573,
      "order10": "0",
      "order12": "0",
      "split": "74105960",
      "vertices": 1146
    },
    {
      "BB_m": 3939764556983894,
      "Q2": "106/3",
      "Q3": "1699",
      "Q4": "46",
      "a_m": 70150704,
      "antipodal": "2567231/3",
      "iso": 1969882313567299,
      "m": 574,
      "order10": "0",
      "order12": "0",
      "split": "69293180",
      "vertices": 1148
    },
    {
      "BB_m": 3993099133749072,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 75937486,
      "antipodal": "0",
      "iso": 1996549604843279,
      "m": 575,
      "order10": "8/5",
      "order12": "0",
      "split": "379687422/5",
      "vertices": 1150
    },
    {
      "BB_m": 4066212566463052,
      "Q2": "10",
      "Q3": "2467/6",
      "Q4": "10",
      "a_m": 82103458,
      "antipodal": "943038",
      "iso": 2033106324283255,
      "m": 576,
      "order10": "0",
      "order12": "10/3",
      "split": "162319971/2",
      "vertices": 1152
    },
    {
      "BB_m": 4120680918650416,
      "Q2": "0",
      "Q3": "0",
      "Q4": "86/3",
      "a_m": 74696452,
      "antipodal": "0",
      "iso": 2060340496673434,
      "m": 577,
      "order10": "0",
      "order12": "0",
      "split": "224089270/3",
      "vertices": 1154
    },
    {
      "BB_m": 4195793663196852,
      "Q2": "0",
      "Q3": "3447/2",
      "Q4": "0",
      "a_m": 72950994,
      "antipodal": "1753521/2",
      "iso": 2097896868073923,
      "m": 578,
      "order10": "0",
      "order12": "0",
      "split": "72072510",
      "vertices": 1156
    },
    {
      "BB_m": 4252228077390268,
      "Q2": "0",
      "Q3": "0",
      "Q4": "18",
      "a_m": 78222000,
      "antipodal": "0",
      "iso": 2126114077806134,
      "m": 579,
      "order10": "0",
      "order12": "0",
      "split": "78221982",
      "vertices": 1158
    },
    {
      "BB_m": 4329155153286115,
      "Q2": "12",
      "Q3": "748",
      "Q4": "10/3",
      "a_m": 82741815,
      "antipodal": "4787192/5",
      "iso": 2164577618013965,
      "m": 580,
      "order10": "12/5",
      "order12": "0",
      "split": "1226754163/15",
      "vertices": 1160
    },
    {
      "BB_m": 4387039173221670,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 78058524,
      "antipodal": "0",
      "iso": 2193519625640097,
      "m": 581,
      "order10": "0",
      "order12": "0",
      "split": "78058524",
      "vertices": 1162
    },
    {
      "BB_m": 4466604738858844,
      "Q2": "32/3",
      "Q3": "1928",
      "Q4": "14",
      "a_m": 75513912,
      "antipodal": "2744098/3",
      "iso": 2233302407186378,
      "m": 582,
      "order10": "0",
      "order12": "0",
      "split": "74597260",
      "vertices": 1164
    },
    {
      "BB_m": 4525732897297149,
      "Q2": "0",
      "Q3": "0",
      "Q4": "76/3",
      "a_m": 79763137,
      "antipodal": "0",
      "iso": 2262866488530143,
      "m": 583,
      "order10": "0",
      "order12": "0",
      "split": "239289335/3",
      "vertices": 1166
    },
    {
      "BB_m": 4607473283266391,
      "Q2": "0",
      "Q3": "459",
      "Q4": "0",
      "a_m": 86456339,
      "antipodal": "1965285/2",
      "iso": 2303736684861365,
      "m": 584,
      "order10": "0",
      "order12": "0",
      "split": "170946475/2",
      "vertices": 1168
    },
    {
      "BB_m": 4668698638832793,
      "Q2": "0",
      "Q3": "0",
      "Q4": "10",
      "a_m": 80617641,
      "antipodal": "0",
      "iso": 2334349359725217,
      "m": 585,
      "order10": "12/5",
      "order12": "0",
      "split": "403088143/5",
      "vertices": 1170
    },
    {
      "BB_m": 4752350995071799,
      "Q2": "97/3",
      "Q3": "1740",
      "Q4": "124/3",
      "a_m": 76674391,
      "antipodal": "11161613/12",
      "iso": 2376175535873095,
      "m": 586,
      "order10": "0",
      "order12": "0",
      "split": "908909315/12",
      "vertices": 1172
    },
    {
      "BB_m": 4815157264132068,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 82390262,
      "antipodal": "0",
      "iso": 2407578673261165,
      "m": 587,
      "order10": "0",
      "order12": "0",
      "split": "82390262",
      "vertices": 1174
    },
    {
      "BB_m": 4901696420499151,
      "Q2": "12",
      "Q3": "831",
      "Q4": "4",
      "a_m": 88785999,
      "antipodal": "4086555/4",
      "iso": 2450848254642575,
      "m": 588,
      "order10": "0",
      "order12": "1",
      "split": "351054049/4",
      "vertices": 1176
    },
    {
      "BB_m": 4965797426800661,
      "Q2": "0",
      "Q3": "0",
      "Q4": "30",
      "a_m": 82004995,
      "antipodal": "0",
      "iso": 2482898754402828,
      "m": 589,
      "order10": "0",
      "order12": "0",
      "split": "82004965",
      "vertices": 1178
    },
    {
      "BB_m": 5054646395057444,
      "Q2": "0",
      "Q3": "1867",
      "Q4": "0",
      "a_m": 79673506,
      "antipodal": "9547727/10",
      "iso": 2527323237365475,
      "m": 590,
      "order10": "4/5",
      "order12": "0",
      "split": "157433731/2",
      "vertices": 1180
    },
    {
      "BB_m": 5121032397927017,
      "Q2": "0",
      "Q3": "0",
      "Q4": "32/3",
      "a_m": 85677223,
      "antipodal": "0",
      "iso": 2560516241802120,
      "m": 591,
      "order10": "0",
      "order12": "0",
      "split": "257031637/3",
      "vertices": 1182
    },
    {
      "BB_m": 5211963923936786,
      "Q2": "62/3",
      "Q3": "807/2",
      "Q4": "55/3",
      "a_m": 90976110,
      "antipodal": "12497443/12",
      "iso": 2605982007456448,
      "m": 592,
      "order10": "0",
      "order12": "0",
      "split": "1079210567/12",
      "vertices": 1184
    },
    {
      "BB_m": 5280017231383741,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 84651015,
      "antipodal": "0",
      "iso": 2640008658017378,
      "m": 593,
      "order10": "0",
      "order12": "0",
      "split": "84651015",
      "vertices": 1186
    },
    {
      "BB_m": 5374028131016297,
      "Q2": "44/3",
      "Q3": "4101/2",
      "Q4": "65/3",
      "a_m": 82412521,
      "antipodal": "11924881/12",
      "iso": 2687014106714409,
      "m": 594,
      "order10": "0",
      "order12": "0",
      "split": "977000329/12",
      "vertices": 1188
    },
    {
      "BB_m": 5443498716571168,
      "Q2": "0",
      "Q3": "0",
      "Q4": "68/3",
      "a_m": 86904744,
      "antipodal": "0",
      "iso": 2721749401737956,
      "m": 595,
      "order10": "8/5",
      "order12": "0",
      "split": "1303570796/15",
      "vertices": 1190
    },
    {
      "BB_m": 5540015315209425,
      "Q2": "0",
      "Q3": "1501/2",
      "Q4": "0",
      "a_m": 93296175,
      "antipodal": "4253881/4",
      "iso": 2770007704252800,
      "m": 596,
      "order10": "0",
      "order12": "0",
      "split": "368927817/4",
      "vertices": 1192
    },
    {
      "BB_m": 5611914465570908,
      "Q2": "0",
      "Q3": "0",
      "Q4": "20",
      "a_m": 88208028,
      "antipodal": "0",
      "iso": 2805957276889468,
      "m": 597,
      "order10": "0",
      "order12": "0",
      "split": "88208008",
      "vertices": 1194
    },
    {
      "BB_m": 5710636571510779,
      "Q2": "34",
      "Q3": "1826",
      "Q4": "140/3",
      "a_m": 83521047,
      "antipodal": "1009610",
      "iso": 2855318327515913,
      "m": 598,
      "order10": "0",
      "order12": "0",
      "split": "247528591/3",
      "vertices": 1196
    },
    {
      "BB_m": 5784349055086525,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 90043981,
      "antipodal": "0",
      "iso": 2892174572565253,
      "m": 599,
      "order10": "0",
      "order12": "0",
      "split": "90043981",
      "vertices": 1198
    },
    {
      "BB_m": 5886432886673986,
      "Q2": "6",
      "Q3": "567",
      "Q4": "6",
      "a_m": 97952568,
      "antipodal": "22272559/20",
      "iso": 2943216492313277,
      "m": 600,
      "order10": "8",
      "order12": "2",
      "split": "1936767021/20",
      "vertices": 1200
    },
    {
      "BB_m": 5961610877015200,
      "Q2": "0",
      "Q3": "0",
      "Q4": "26",
      "a_m": 88769404,
      "antipodal": "0",
      "iso": 2980805482892302,
      "m": 601,
      "order10": "0",
      "order12": "0",
      "split": "88769378",
      "vertices": 1202
    },
    {
      "BB_m": 6066346308538102,
      "Q2": "0",
      "Q3": "1898",
      "Q4": "0",
      "a_m": 86716488,
      "antipodal": "1033977",
      "iso": 3033173197627295,
      "m": 602,
      "order10": "0",
      "order12": "0",
      "split": "85680613",
      "vertices": 1204
    },
    {
      "BB_m": 6144185354205305,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16",
      "a_m": 92991355,
      "antipodal": "0",
      "iso": 3072092723598330,
      "m": 603,
      "order10": "0",
      "order12": "0",
      "split": "92991339",
      "vertices": 1206
    },
    {
      "BB_m": 6251316500553180,
      "Q2": "50/3",
      "Q3": "775",
      "Q4": "22/3",
      "a_m": 97985822,
      "antipodal": "13504735/12",
      "iso": 3125658299269501,
      "m": 604,
      "order10": "0",
      "order12": "0",
      "split": "1162315541/12",
      "vertices": 1208
    },
    {
      "BB_m": 6331059485813315,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 92989619,
      "antipodal": "0",
      "iso": 3165529789401467,
      "m": 605,
      "order10": "4/5",
      "order12": "0",
      "split": "464948091/5",
      "vertices": 1210
    },
    {
      "BB_m": 6441765329436090,
      "Q2": "22",
      "Q3": "2084",
      "Q4": "89/3",
      "a_m": 89568760,
      "antipodal": "1077238",
      "iso": 3220882709502425,
      "m": 606,
      "order10": "0",
      "order12": "0",
      "split": "265468159/3",
      "vertices": 1212
    },
    {
      "BB_m": 6523107597185510,
      "Q2": "0",
      "Q3": "0",
      "Q4": "92/3",
      "a_m": 94663496,
      "antipodal": "0",
      "iso": 3261553845924503,
      "m": 607,
      "order10": "0",
      "order12": "0",
      "split": "283990396/3",
      "vertices": 1214
    },
    {
      "BB_m": 6636706116975321,
      "Q2": "0",
      "Q3": "412",
      "Q4": "0",
      "a_m": 102661135,
      "antipodal": "1156578",
      "iso": 3318353109818228,
      "m": 608,
      "order10": "0",
      "order12": "0",
      "split": "101504145",
      "vertices": 1216
    },
    {
      "BB_m": 6720867031774810,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28/3",
      "a_m": 95367050,
      "antipodal": "0",
      "iso": 3360433563570930,
      "m": 609,
      "order10": "0",
      "order12": "0",
      "split": "286101122/3",
      "vertices": 1218
    },
    {
      "BB_m": 6836992738453693,
      "Q2": "82/3",
      "Q3": "1975",
      "Q4": "106/3",
      "a_m": 91208129,
      "antipodal": "16443703/15",
      "iso": 3418496414830911,
      "m": 610,
      "order10": "4/5",
      "order12": "0",
      "split": "270329531/3",
      "vertices": 1220
    },
    {
      "BB_m": 6923217748132168,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 97613576,
      "antipodal": "0",
      "iso": 3461608922872872,
      "m": 611,
      "order10": "0",
      "order12": "0",
      "split": "97613576",
      "vertices": 1222
    },
    {
      "BB_m": 7043237081809839,
      "Q2": "6",
      "Q3": "2696/3",
      "Q4": "7/3",
      "a_m": 105200539,
      "antipodal": "4801581/4",
      "iso": 3521618593505189,
      "m": 612,
      "order10": "0",
      "order12": "4/3",
      "split": "1247990825/12",
      "vertices": 1224
    },
    {
      "BB_m": 7131130252692256,
      "Q2": "0",
      "Q3": "0",
      "Q4": "31",
      "a_m": 97261888,
      "antipodal": "0",
      "iso": 3565565174977072,
      "m": 613,
      "order10": "0",
      "order12": "0",
      "split": "97261857",
      "vertices": 1226
    },
    {
      "BB_m": 7254199254644358,
      "Q2": "0",
      "Q3": "1938",
      "Q4": "0",
      "a_m": 94044024,
      "antipodal": "2239155/2",
      "iso": 3627099674344191,
      "m": 614,
      "order10": "0",
      "order12": "0",
      "split": "185845017/2",
      "vertices": 1228
    },
    {
      "BB_m": 7345173590046117,
      "Q2": "0",
      "Q3": "0",
      "Q4": "44/3",
      "a_m": 101726431,
      "antipodal": "0",
      "iso": 3672586845886274,
      "m": 615,
      "order10": "8/5",
      "order12": "0",
      "split": "1525896221/15",
      "vertices": 1230
    },
    {
      "BB_m": 7470980846859471,
      "Q2": "26",
      "Q3": "516",
      "Q4": "82/3",
      "a_m": 107660435,
      "antipodal": "1222748",
      "iso": 3735490477259953,
      "m": 616,
      "order10": "0",
      "order12": "0",
      "split": "319311353/3",
      "vertices": 1232
    },
    {
      "BB_m": 7564111185176139,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 100165335,
      "antipodal": "0",
      "iso": 3782055642670737,
      "m": 617,
      "order10": "0",
      "order12": "0",
      "split": "100165335",
      "vertices": 1234
    },
    {
      "BB_m": 7694072559136608,
      "Q2": "34/3",
      "Q3": "2176",
      "Q4": "46/3",
      "a_m": 97547364,
      "antipodal": "6995857/6",
      "iso": 3847036328341986,
      "m": 618,
      "order10": "0",
      "order12": "0",
      "split": "578275111/6",
      "vertices": 1236
    },
    {
      "BB_m": 7789017819516445,
      "Q2": "0",
      "Q3": "0",
      "Q4": "89/3",
      "a_m": 102430615,
      "antipodal": "0",
      "iso": 3894508960973530,
      "m": 619,
      "order10": "0",
      "order12": "0",
      "split": "307291756/3",
      "vertices": 1238
    },
    {
      "BB_m": 7922298492981104,
      "Q2": "0",
      "Q3": "851",
      "Q4": "0",
      "a_m": 110626936,
      "antipodal": "12497019/10",
      "iso": 3961149301804020,
      "m": 620,
      "order10": "12/5",
      "order12": "0",
      "split": "1093763807/10",
      "vertices": 1240
    },
    {
      "BB_m": 8020495260511684,
      "Q2": "0",
      "Q3": "0",
      "Q4": "14",
      "a_m": 104228594,
      "antipodal": "0",
      "iso": 4010247682370139,
      "m": 621,
      "order10": "0",
      "order12": "0",
      "split": "104228580",
      "vertices": 1242
    },
    {
      "BB_m": 8156652082182162,
      "Q2": "103/3",
      "Q3": "3927/2",
      "Q4": "137/3",
      "a_m": 98695760,
      "antipodal": "14203541/12",
      "iso": 4078326090438961,
      "m": 622,
      "order10": "0",
      "order12": "0",
      "split": "1170121057/12",
      "vertices": 1244
    },
    {
      "BB_m": 8257208761269979,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 106473915,
      "antipodal": "0",
      "iso": 4128604433871947,
      "m": 623,
      "order10": "0",
      "order12": "0",
      "split": "106473915",
      "vertices": 1246
    },
    {
      "BB_m": 8397880202845741,
      "Q2": "44/3",
      "Q3": "506",
      "Q4": "13",
      "a_m": 115343519,
      "antipodal": "7815623/6",
      "iso": 4198940159094630,
      "m": 624,
      "order10": "0",
      "order12": "2",
      "split": "228080759/2",
      "vertices": 1248
    },
    {
      "BB_m": 8500318743820557,
      "Q2": "0",
      "Q3": "0",
      "Q4": "70/3",
      "a_m": 105164215,
      "antipodal": "0",
      "iso": 4250159424492386,
      "m": 625,
      "order10": "8/5",
      "order12": "0",
      "split": "1577462851/15",
      "vertices": 1250
    },
    {
      "BB_m": 8644476089517190,
      "Q2": "0",
      "Q3": "2015",
      "Q4": "0",
      "a_m": 102246126,
      "antipodal": "2421497/2",
      "iso": 4322238095881658,
      "m": 626,
      "order10": "0",
      "order12": "0",
      "split": "202066725/2",
      "vertices": 1252
    },
    {
      "BB_m": 8750460413881541,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28/3",
      "a_m": 109738217,
      "antipodal": "0",
      "iso": 4375230261809879,
      "m": 627,
      "order10": "0",
      "order12": "0",
      "split": "329214623/3",
      "vertices": 1254
    },
    {
      "BB_m": 8897756356832603,
      "Q2": "52/3",
      "Q3": "1677/2",
      "Q4": "7",
      "a_m": 115676315,
      "antipodal": "15803411/12",
      "iso": 4448878236254459,
      "m": 628,
      "order10": "0",
      "order12": "0",
      "split": "457434005/4",
      "vertices": 1256
    },
    {
      "BB_m": 9006193596806471,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 109321051,
      "antipodal": "0",
      "iso": 4503096853063761,
      "m": 629,
      "order10": "0",
      "order12": "0",
      "split": "109321051",
      "vertices": 1258
    },
    {
      "BB_m": 9158293014105395,
      "Q2": "50/3",
      "Q3": "2428",
      "Q4": "24",
      "a_m": 106013163,
      "antipodal": "18952154/15",
      "iso": 4579146560059279,
      "m": 630,
      "order10": "12/5",
      "order12": "0",
      "split": "104747215",
      "vertices": 1260
    },
    {
      "BB_m": 9268770432609870,
      "Q2": "0",
      "Q3": "0",
      "Q4": "100/3",
      "a_m": 111496518,
      "antipodal": "0",
      "iso": 4634385272053194,
      "m": 631,
      "order10": "0",
      "order12": "0",
      "split": "334489454/3",
      "vertices": 1262
    },
    {
      "BB_m": 9424654668102791,
      "Q2": "0",
      "Q3": "1079/2",
      "Q4": "0",
      "a_m": 120919653,
      "antipodal": "1351792",
      "iso": 4712327394511222,
      "m": 632,
      "order10": "0",
      "order12": "0",
      "split": "239134643/2",
      "vertices": 1264
    },
    {
      "BB_m": 9538893282478413,
      "Q2": "0",
      "Q3": "0",
      "Q4": "55/3",
      "a_m": 112433387,
      "antipodal": "0",
      "iso": 4769446697455900,
      "m": 633,
      "order10": "0",
      "order12": "0",
      "split": "337300106/3",
      "vertices": 1266
    },
    {
      "BB_m": 9698060869053646,
      "Q2": "35",
      "Q3": "2041",
      "Q4": "136/3",
      "a_m": 107075002,
      "antipodal": "5114571/4",
      "iso": 4849030488064324,
      "m": 634,
      "order10": "0",
      "order12": "0",
      "split": "1269530855/12",
      "vertices": 1268
    },
    {
      "BB_m": 9814977300010043,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 115269371,
      "antipodal": "0",
      "iso": 4907488707639707,
      "m": 635,
      "order10": "4/5",
      "order12": "0",
      "split": "576346851/5",
      "vertices": 1270
    },
    {
      "BB_m": 9979352583721397,
      "Q2": "16/3",
      "Q3": "5735/6",
      "Q4": "8/3",
      "a_m": 123759323,
      "antipodal": "8409751/6",
      "iso": 4989676353740360,
      "m": 636,
      "order10": "0",
      "order12": "2/3",
      "split": "367070200/3",
      "vertices": 1272
    },
    {
      "BB_m": 10098371499861233,
      "Q2": "0",
      "Q3": "0",
      "Q4": "119/3",
      "a_m": 114550935,
      "antipodal": "0",
      "iso": 5049185807206084,
      "m": 637,
      "order10": "0",
      "order12": "0",
      "split": "343652686/3",
      "vertices": 1274
    },
    {
      "BB_m": 10266741266631491,
      "Q2": "0",
      "Q3": "2117",
      "Q4": "0",
      "a_m": 110698603,
      "antipodal": "2615055/2",
      "iso": 5133370688665047,
      "m": 638,
      "order10": "0",
      "order12": "0",
      "split": "218777917/2",
      "vertices": 1276
    },
    {
      "BB_m": 10389851361293756,
      "Q2": "0",
      "Q3": "0",
      "Q4": "14",
      "a_m": 119280822,
      "antipodal": "0",
      "iso": 5194925740287289,
      "m": 639,
      "order10": "0",
      "order12": "0",
      "split": "119280808",
      "vertices": 1278
    },
    {
      "BB_m": 10561796056774432,
      "Q2": "55/3",
      "Q3": "471",
      "Q4": "18",
      "a_m": 126962466,
      "antipodal": "85750657/60",
      "iso": 5280898091868449,
      "m": 640,
      "order10": "26/5",
      "order12": "0",
      "split": "2510655517/20",
      "vertices": 1280
    },
    {
      "BB_m": 10687674160824878,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 117670278,
      "antipodal": "0",
      "iso": 5343837139247578,
      "m": 641,
      "order10": "0",
      "order12": "0",
      "split": "117670278",
      "vertices": 1282
    },
    {
      "BB_m": 10865142604634418,
      "Q2": "70/3",
      "Q3": "4683/2",
      "Q4": "31",
      "a_m": 114631860,
      "antipodal": "16323053/12",
      "iso": 5432571359633139,
      "m": 642,
      "order10": "0",
      "order12": "0",
      "split": "453076839/4",
      "vertices": 1284
    },
    {
      "BB_m": 10993330478285198,
      "Q2": "0",
      "Q3": "0",
      "Q4": "95/3",
      "a_m": 120419852,
      "antipodal": "0",
      "iso": 5496665299352525,
      "m": 643,
      "order10": "0",
      "order12": "0",
      "split": "361259461/3",
      "vertices": 1286
    },
    {
      "BB_m": 11175125936838627,
      "Q2": "0",
      "Q3": "896",
      "Q4": "0",
      "a_m": 129626957,
      "antipodal": "2908649/2",
      "iso": 5587563033232792,
      "m": 644,
      "order10": "0",
      "order12": "0",
      "split": "256343473/2",
      "vertices": 1288
    },
    {
      "BB_m": 11307639016081127,
      "Q2": "0",
      "Q3": "0",
      "Q4": "20/3",
      "a_m": 122811337,
      "antipodal": "0",
      "iso": 5653819569446232,
      "m": 645,
      "order10": "8/5",
      "order12": "0",
      "split": "1842169931/15",
      "vertices": 1290
    },
    {
      "BB_m": 11493157092579798,
      "Q2": "106/3",
      "Q3": "2134",
      "Q4": "136/3",
      "a_m": 115780886,
      "antipodal": "4137908/3",
      "iso": 5746578604180342,
      "m": 646,
      "order10": "0",
      "order12": "0",
      "split": "343198106/3",
      "vertices": 1292
    },
    {
      "BB_m": 11628683754426636,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 124881008,
      "antipodal": "0",
      "iso": 5814341939653822,
      "m": 647,
      "order10": "0",
      "order12": "0",
      "split": "124881008",
      "vertices": 1294
    },
    {
      "BB_m": 11820218554431925,
      "Q2": "23/2",
      "Q3": "1912/3",
      "Q4": "85/6",
      "a_m": 135406509,
      "antipodal": "3032961/2",
      "iso": 5910109344919217,
      "m": 648,
      "order10": "0",
      "order12": "8/3",
      "split": "803336177/6",
      "vertices": 1296
    },
    {
      "BB_m": 11958109783375954,
      "Q2": "0",
      "Q3": "0",
      "Q4": "74/3",
      "a_m": 123040430,
      "antipodal": "0",
      "iso": 5979054953208192,
      "m": 649,
      "order10": "0",
      "order12": "0",
      "split": "369121216/3",
      "vertices": 1298
    },
    {
      "BB_m": 12154194709956777,
      "Q2": "0",
      "Q3": "4563/2",
      "Q4": "0",
      "a_m": 120265647,
      "antipodal": "14125909/10",
      "iso": 6077097415111212,
      "m": 650,
      "order10": "8/5",
      "order12": "0",
      "split": "118850773",
      "vertices": 1300
    },
    {
      "BB_m": 12296779203422060,
      "Q2": "0",
      "Q3": "0",
      "Q4": "68/3",
      "a_m": 128658278,
      "antipodal": "0",
      "iso": 6148389666040169,
      "m": 651,
      "order10": "0",
      "order12": "0",
      "split": "385974766/3",
      "vertices": 1302
    },
    {
      "BB_m": 12496906690981827,
      "Q2": "18",
      "Q3": "1809/2",
      "Q4": "7",
      "a_m": 135601265,
      "antipodal": "1531980",
      "iso": 6248453413291546,
      "m": 652,
      "order10": "0",
      "order12": "0",
      "split": "268136711/2",
      "vertices": 1304
    },
    {
      "BB_m": 12642631996862391,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 128172653,
      "antipodal": "0",
      "iso": 6321316062517522,
      "m": 653,
      "order10": "0",
      "order12": "0",
      "split": "128172653",
      "vertices": 1306
    },
    {
      "BB_m": 12849122868782472,
      "Q2": "12",
      "Q3": "2439",
      "Q4": "14",
      "a_m": 123755172,
      "antipodal": "5863119/4",
      "iso": 6424561496268822,
      "m": 654,
      "order10": "0",
      "order12": "0",
      "split": "489147709/4",
      "vertices": 1308
    },
    {
      "BB_m": 12997438925443324,
      "Q2": "0",
      "Q3": "0",
      "Q4": "76/3",
      "a_m": 130989924,
      "antipodal": "0",
      "iso": 6498719528216624,
      "m": 655,
      "order10": "4/5",
      "order12": "0",
      "split": "1964848468/15",
      "vertices": 1310
    },
    {
      "BB_m": 13208845795085185,
      "Q2": "0",
      "Q3": "503",
      "Q4": "0",
      "a_m": 141566299,
      "antipodal": "6286815/4",
      "iso": 6604422968325742,
      "m": 656,
      "order10": "0",
      "order12": "0",
      "split": "559976369/4",
      "vertices": 1312
    },
    {
      "BB_m": 13362105307670747,
      "Q2": "0",
      "Q3": "0",
      "Q4": "18",
      "a_m": 131693047,
      "antipodal": "0",
      "iso": 6681052719681897,
      "m": 657,
      "order10": "0",
      "order12": "0",
      "split": "131693029",
      "vertices": 1314
    },
    {
      "BB_m": 13577749863819522,
      "Q2": "122/3",
      "Q3": "2241",
      "Q4": "56",
      "a_m": 125470228,
      "antipodal": "4458607/3",
      "iso": 6788874994644875,
      "m": 658,
      "order10": "0",
      "order12": "0",
      "split": "123981688",
      "vertices": 1316
    },
    {
      "BB_m": 13734418645607946,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 134448614,
      "antipodal": "0",
      "iso": 6867209390028280,
      "m": 659,
      "order10": "0",
      "order12": "0",
      "split": "134448614",
      "vertices": 1318
    },
    {
      "BB_m": 13956979280893317,
      "Q2": "8",
      "Q3": "3263/3",
      "Q4": "8/3",
      "a_m": 145189165,
      "antipodal": "16309483/10",
      "iso": 6978489713041241,
      "m": 660,
      "order10": "24/5",
      "order12": "4/3",
      "split": "4306713367/30",
      "vertices": 1320
    },
    {
      "BB_m": 14116281603331930,
      "Q2": "0",
      "Q3": "0",
      "Q4": "31",
      "a_m": 133817654,
      "antipodal": "0",
      "iso": 7058140868574792,
      "m": 661,
      "order10": "0",
      "order12": "0",
      "split": "133817623",
      "vertices": 1322
    },
    {
      "BB_m": 14343991942011996,
      "Q2": "0",
      "Q3": "2255",
      "Q4": "0",
      "a_m": 129427416,
      "antipodal": "1517868",
      "iso": 7171996035719706,
      "m": 662,
      "order10": "0",
      "order12": "0",
      "split": "127907293",
      "vertices": 1324
    },
    {
      "BB_m": 14508694626126946,
      "Q2": "0",
      "Q3": "0",
      "Q4": "12",
      "a_m": 139520068,
      "antipodal": "0",
      "iso": 7254347382823507,
      "m": 663,
      "order10": "0",
      "order12": "0",
      "split": "139520056",
      "vertices": 1326
    },
    {
      "BB_m": 14740995000596267,
      "Q2": "27",
      "Q3": "586",
      "Q4": "28",
      "a_m": 147882737,
      "antipodal": "1654155",
      "iso": 7370497574239502,
      "m": 664,
      "order10": "0",
      "order12": "0",
      "split": "146227941",
      "vertices": 1328
    },
    {
      "BB_m": 14909233746018953,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 138032415,
      "antipodal": "0",
      "iso": 7454616942025684,
      "m": 665,
      "order10": "8/5",
      "order12": "0",
      "split": "690162067/5",
      "vertices": 1330
    },
    {
      "BB_m": 15148825949221483,
      "Q2": "49/3",
      "Q3": "5113/2",
      "Q4": "71/3",
      "a_m": 133813589,
      "antipodal": "9466969/6",
      "iso": 7574413041517536,
      "m": 666,
      "order10": "0",
      "order12": "0",
      "split": "396699493/3",
      "vertices": 1332
    },
    {
      "BB_m": 15319940776631111,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28",
      "a_m": 140625029,
      "antipodal": "0",
      "iso": 7659970458628070,
      "m": 667,
      "order10": "0",
      "order12": "0",
      "split": "140625001",
      "vertices": 1334
    },
    {
      "BB_m": 15565136106331000,
      "Q2": "0",
      "Q3": "1891/2",
      "Q4": "0",
      "a_m": 151382286,
      "antipodal": "6740343/4",
      "iso": 7782568128856643,
      "m": 668,
      "order10": "0",
      "order12": "0",
      "split": "598785019/4",
      "vertices": 1336
    },
    {
      "BB_m": 15741920024079811,
      "Q2": "0",
      "Q3": "0",
      "Q4": "68/3",
      "a_m": 142891963,
      "antipodal": "0",
      "iso": 7870960083485887,
      "m": 669,
      "order10": "0",
      "order12": "0",
      "split": "428675821/3",
      "vertices": 1338
    },
    {
      "BB_m": 15991906831379921,
      "Q2": "30",
      "Q3": "2387",
      "Q4": "118/3",
      "a_m": 135555617,
      "antipodal": "16014057/10",
      "iso": 7995953483467769,
      "m": 670,
      "order10": "4/5",
      "order12": "0",
      "split": "803710525/6",
      "vertices": 1340
    },
    {
      "BB_m": 16172516693577497,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 145619701,
      "antipodal": "0",
      "iso": 8086258419598599,
      "m": 671,
      "order10": "0",
      "order12": "0",
      "split": "145619701",
      "vertices": 1342
    },
    {
      "BB_m": 16430412932388183,
      "Q2": "26/3",
      "Q3": "1714/3",
      "Q4": "26/3",
      "a_m": 158045819,
      "antipodal": "10541159/6",
      "iso": 8215206545217001,
      "m": 672,
      "order10": "0",
      "order12": "8/3",
      "split": "937730207/6",
      "vertices": 1344
    },
    {
      "BB_m": 16613979528916056,
      "Q2": "0",
      "Q3": "0",
      "Q4": "94/3",
      "a_m": 143626932,
      "antipodal": "0",
      "iso": 8306989836271494,
      "m": 673,
      "order10": "0",
      "order12": "0",
      "split": "430880702/3",
      "vertices": 1346
    },
    {
      "BB_m": 16877722606253215,
      "Q2": "0",
      "Q3": "2338",
      "Q4": "0",
      "a_m": 139731693,
      "antipodal": "1632169",
      "iso": 8438861372992454,
      "m": 674,
      "order10": "0",
      "order12": "0",
      "split": "138097186",
      "vertices": 1348
    },
    {
      "BB_m": 17067468407994714,
      "Q2": "0",
      "Q3": "0",
      "Q4": "14",
      "a_m": 150339738,
      "antipodal": "0",
      "iso": 8533734279167226,
      "m": 675,
      "order10": "16/5",
      "order12": "0",
      "split": "751698604/5",
      "vertices": 1350
    },
    {
      "BB_m": 17336386683642347,
      "Q2": "20",
      "Q3": "1955/2",
      "Q4": "23/3",
      "a_m": 157926169,
      "antipodal": "7089473/4",
      "iso": 8668193420784258,
      "m": 676,
      "order10": "0",
      "order12": "0",
      "split": "1873833547/12",
      "vertices": 1352
    },
    {
      "BB_m": 17530078038991714,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 149367164,
      "antipodal": "0",
      "iso": 8765039094179439,
      "m": 677,
      "order10": "0",
      "order12": "0",
      "split": "149367164",
      "vertices": 1354
    },
    {
      "BB_m": 17807370490394712,
      "Q2": "74/3",
      "Q3": "2614",
      "Q4": "94/3",
      "a_m": 144249072,
      "antipodal": "5087047/3",
      "iso": 8903685317321892,
      "m": 678,
      "order10": "0",
      "order12": "0",
      "split": "427652159/3",
      "vertices": 1356
    },
    {
      "BB_m": 18004281448279316,
      "Q2": "0",
      "Q3": "0",
      "Q4": "124/3",
      "a_m": 152150046,
      "antipodal": "0",
      "iso": 9002140800214681,
      "m": 679,
      "order10": "0",
      "order12": "0",
      "split": "456450014/3",
      "vertices": 1358
    },
    {
      "BB_m": 18287921505151034,
      "Q2": "0",
      "Q3": "662",
      "Q4": "0",
      "a_m": 165205704,
      "antipodal": "9099493/5",
      "iso": 9143960835178369,
      "m": 680,
      "order10": "4",
      "order12": "0",
      "split": "816925697/5",
      "vertices": 1360
    },
    {
      "BB_m": 18491293941072526,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28/3",
      "a_m": 153179396,
      "antipodal": "0",
      "iso": 9245647047125961,
      "m": 681,
      "order10": "0",
      "order12": "0",
      "split": "459538160/3",
      "vertices": 1362
    },
    {
      "BB_m": 18780312150677762,
      "Q2": "106/3",
      "Q3": "2392",
      "Q4": "140/3",
      "a_m": 145948460,
      "antipodal": "5151461/3",
      "iso": 9390156148313111,
      "m": 682,
      "order10": "0",
      "order12": "0",
      "split": "432686497/3",
      "vertices": 1364
    },
    {
      "BB_m": 18988005552542642,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 156472324,
      "antipodal": "0",
      "iso": 9494002854507483,
      "m": 683,
      "order10": "0",
      "order12": "0",
      "split": "156472324",
      "vertices": 1366
    },
    {
      "BB_m": 19286086517951490,
      "Q2": "10",
      "Q3": "6733/6",
      "Q4": "4",
      "a_m": 168444866,
      "antipodal": "3759921/2",
      "iso": 9643043343198178,
      "m": 684,
      "order10": "0",
      "order12": "4/3",
      "split": "166563768",
      "vertices": 1368
    },
    {
      "BB_m": 19497067783144450,
      "Q2": "0",
      "Q3": "0",
      "Q4": "26",
      "a_m": 156124478,
      "antipodal": "0",
      "iso": 9748533969634464,
      "m": 685,
      "order10": "4/5",
      "order12": "0",
      "split": "780622256/5",
      "vertices": 1370
    },
    {
      "BB_m": 19801746515837848,
      "Q2": "0",
      "Q3": "2469",
      "Q4": "0",
      "a_m": 150413168,
      "antipodal": "1753374",
      "iso": 9900873333125508,
      "m": 686,
      "order10": "0",
      "order12": "0",
      "split": "148657325",
      "vertices": 1372
    },
    {
      "BB_m": 20019753330062228,
      "Q2": "0",
      "Q3": "0",
      "Q4": "67/3",
      "a_m": 162105854,
      "antipodal": "0",
      "iso": 10009876746084041,
      "m": 687,
      "order10": "0",
      "order12": "0",
      "split": "486317495/3",
      "vertices": 1374
    },
    {
      "BB_m": 20330294239327442,
      "Q2": "24",
      "Q3": "1099/2",
      "Q4": "61/3",
      "a_m": 172001502,
      "antipodal": "1909297",
      "iso": 10165147205664472,
      "m": 688,
      "order10": "0",
      "order12": "0",
      "split": "1020549667/6",
      "vertices": 1376
    },
    {
      "BB_m": 20552732879373124,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 159848672,
      "antipodal": "0",
      "iso": 10276366519610898,
      "m": 689,
      "order10": "0",
      "order12": "0",
      "split": "159848672",
      "vertices": 1378
    },
    {
      "BB_m": 20872842383934181,
      "Q2": "28/3",
      "Q3": "2842",
      "Q4": "12",
      "a_m": 155908459,
      "antipodal": "54709097/30",
      "iso": 10436421269921320,
      "m": 690,
      "order10": "8/5",
      "order12": "0",
      "split": "308163915/2",
      "vertices": 1380
    },
    {
      "BB_m": 21098847088603510,
      "Q2": "0",
      "Q3": "0",
      "Q4": "101/3",
      "a_m": 163229704,
      "antipodal": "0",
      "iso": 10549423625916607,
      "m": 691,
      "order10": "0",
      "order12": "0",
      "split": "489689011/3",
      "vertices": 1382
    },
    {
      "BB_m": 21426101432882935,
      "Q2": "0",
      "Q3": "2031/2",
      "Q4": "0",
      "a_m": 175726417,
      "antipodal": "7771595/4",
      "iso": 10713050804304676,
      "m": 692,
      "order10": "0",
      "order12": "0",
      "split": "695130011/4",
      "vertices": 1384
    },
    {
      "BB_m": 21659500889396146,
      "Q2": "0",
      "Q3": "0",
      "Q4": "50/3",
      "a_m": 166120666,
      "antipodal": "0",
      "iso": 10829750527758406,
      "m": 693,
      "order10": "0",
      "order12": "0",
      "split": "498361948/3",
      "vertices": 1386
    },
    {
      "BB_m": 21992820184727452,
      "Q2": "115/3",
      "Q3": "2451",
      "Q4": "158/3",
      "a_m": 156794576,
      "antipodal": "11053423/6",
      "iso": 10996410170761014,
      "m": 694,
      "order10": "0",
      "order12": "0",
      "split": "929698781/6",
      "vertices": 1388
    },
    {
      "BB_m": 22231059511366506,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 169398884,
      "antipodal": "0",
      "iso": 11115529840382695,
      "m": 695,
      "order10": "4/5",
      "order12": "0",
      "split": "846994416/5",
      "vertices": 1390
    },
    {
      "BB_m": 22574711661418459,
      "Q2": "18",
      "Q3": "2183/3",
      "Q4": "19",
      "a_m": 183082585,
      "antipodal": "4045509/2",
      "iso": 11287355922250522,
      "m": 696,
      "order10": "0",
      "order12": "4/3",
      "split": "362118129/2",
      "vertices": 1392
    },
    {
      "BB_m": 22816564219718402,
      "Q2": "0",
      "Q3": "0",
      "Q4": "92/3",
      "a_m": 166614034,
      "antipodal": "0",
      "iso": 11408282193166218,
      "m": 697,
      "order10": "0",
      "order12": "0",
      "split": "499842010/3",
      "vertices": 1394
    },
    {
      "BB_m": 23167689353568496,
      "Q2": "0",
      "Q3": "5017/2",
      "Q4": "0",
      "a_m": 162087496,
      "antipodal": "1880012",
      "iso": 11583844757827996,
      "m": 698,
      "order10": "0",
      "order12": "0",
      "split": "320409951/2",
      "vertices": 1396
    },
    {
      "BB_m": 23417561749776194,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28/3",
      "a_m": 173782794,
      "antipodal": "0",
      "iso": 11708780961779494,
      "m": 699,
      "order10": "0",
      "order12": "0",
      "split": "521348354/3",
      "vertices": 1398
    },
    {
      "BB_m": 23775283042770733,
      "Q2": "18",
      "Q3": "1112",
      "Q4": "22/3",
      "a_m": 183704043,
      "antipodal": "40890411/20",
      "iso": 11887641613237388,
      "m": 700,
      "order10": "24/5",
      "order12": "0",
      "split": "10899502819/60",
      "vertices": 1400
    },
    {
      "BB_m": 24030088896521630,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 172917290,
      "antipodal": "0",
      "iso": 12015044534719460,
      "m": 701,
      "order10": "0",
      "order12": "0",
      "split": "172917290",
      "vertices": 1402
    },
    {
      "BB_m": 24398686545914902,
      "Q2": "58/3",
      "Q3": "2858",
      "Q4": "30",
      "a_m": 167094082,
      "antipodal": "23419877/12",
      "iso": 12199343356504492,
      "m": 702,
      "order10": "0",
      "order12": "0",
      "split": "660558073/4",
      "vertices": 1404
    },
    {
      "BB_m": 24657481062017752,
      "Q2": "0",
      "Q3": "0",
      "Q4": "116/3",
      "a_m": 176224030,
      "antipodal": "0",
      "iso": 12328740619120891,
      "m": 703,
      "order10": "0",
      "order12": "0",
      "split": "528671974/3",
      "vertices": 1406
    },
    {
      "BB_m": 25034152388882689,
      "Q2": "0",
      "Q3": "558",
      "Q4": "0",
      "a_m": 190787333,
      "antipodal": "8359599/4",
      "iso": 12517076289835011,
      "m": 704,
      "order10": "0",
      "order12": "0",
      "split": "754787501/4",
      "vertices": 1408
    },
    {
      "BB_m": 25301358208582478,
      "Q2": "0",
      "Q3": "0",
      "Q4": "46/3",
      "a_m": 177920572,
      "antipodal": "0",
      "iso": 12650679193251525,
      "m": 705,
      "order10": "8/5",
      "order12": "0",
      "split": "2668808326/15",
      "vertices": 1410
    },
    {
      "BB_m": 25684820480710947,
      "Q2": "39",
      "Q3": "5075/2",
      "Q4": "49",
      "a_m": 168811297,
      "antipodal": "3948467/2",
      "iso": 12842410324761122,
      "m": 706,
      "order10": "0",
      "order12": "0",
      "split": "166834438",
      "vertices": 1412
    },
    {
      "BB_m": 25957400493516627,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 181138755,
      "antipodal": "0",
      "iso": 12978700337327691,
      "m": 707,
      "order10": "0",
      "order12": "0",
      "split": "181138755",
      "vertices": 1414
    },
    {
      "BB_m": 26352670287519773,
      "Q2": "6",
      "Q3": "7121/6",
      "Q4": "8/3",
      "a_m": 194940741,
      "antipodal": "4319825/2",
      "iso": 13176335241230257,
      "m": 708,
      "order10": "0",
      "order12": "2/3",
      "split": "578338897/3",
      "vertices": 1416
    },
    {
      "BB_m": 26629261124383268,
      "Q2": "0",
      "Q3": "0",
      "Q4": "109/3",
      "a_m": 180026720,
      "antipodal": "0",
      "iso": 13314630652204994,
      "m": 709,
      "order10": "0",
      "order12": "0",
      "split": "540080051/3",
      "vertices": 1418
    },
    {
      "BB_m": 27032944195939826,
      "Q2": "0",
      "Q3": "2708",
      "Q4": "0",
      "a_m": 174425042,
      "antipodal": "10090276/5",
      "iso": 13516472185182434,
      "m": 710,
      "order10": "4/5",
      "order12": "0",
      "split": "172404278",
      "vertices": 1420
    },
    {
      "BB_m": 27318634303488424,
      "Q2": "0",
      "Q3": "0",
      "Q4": "59/3",
      "a_m": 187352996,
      "antipodal": "0",
      "iso": 13659317245420710,
      "m": 711,
      "order10": "0",
      "order12": "0",
      "split": "562058929/3",
      "vertices": 1422
    },
    {
      "BB_m": 27729683680739134,
      "Q2": "29",
      "Q3": "1353/2",
      "Q4": "89/3",
      "a_m": 198802696,
      "antipodal": "2191590",
      "iso": 13864841939770915,
      "m": 712,
      "order10": "0",
      "order12": "0",
      "split": "1179662225/6",
      "vertices": 1424
    },
    {
      "BB_m": 28020909048153202,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 184871290,
      "antipodal": "0",
      "iso": 14010454616512246,
      "m": 713,
      "order10": "0",
      "order12": "0",
      "split": "184871290",
      "vertices": 1426
    },
    {
      "BB_m": 28444353247488698,
      "Q2": "28",
      "Q3": "2968",
      "Q4": "36",
      "a_m": 179645952,
      "antipodal": "2090362",
      "iso": 14222176713567325,
      "m": 714,
      "order10": "0",
      "order12": "0",
      "split": "177552558",
      "vertices": 1428
    },
    {
      "BB_m": 28739992869194431,
      "Q2": "0",
      "Q3": "0",
      "Q4": "76/3",
      "a_m": 189118855,
      "antipodal": "0",
      "iso": 14369996529156643,
      "m": 715,
      "order10": "8/5",
      "order12": "0",
      "split": "2836782421/15",
      "vertices": 1430
    },
    {
      "BB_m": 29172501159499503,
      "Q2": "0",
      "Q3": "1088",
      "Q4": "0",
      "a_m": 202788513,
      "antipodal": "8916887/4",
      "iso": 14586250681144008,
      "m": 716,
      "order10": "0",
      "order12": "0",
      "split": "802232813/4",
      "vertices": 1432
    },
    {
      "BB_m": 29477650477177110,
      "Q2": "0",
      "Q3": "0",
      "Q4": "32/3",
      "a_m": 191783298,
      "antipodal": "0",
      "iso": 14738825334480204,
      "m": 717,
      "order10": "0",
      "order12": "0",
      "split": "575349862/3",
      "vertices": 1434
    },
    {
      "BB_m": 29917805200198122,
      "Q2": "119/3",
      "Q3": "5251/2",
      "Q4": "53",
      "a_m": 181120158,
      "antipodal": "25358389/12",
      "iso": 14958902690659140,
      "m": 718,
      "order10": "0",
      "order12": "0",
      "split": "716016963/4",
      "vertices": 1436
    },
    {
      "BB_m": 30228964392973199,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 194920061,
      "antipodal": "0",
      "iso": 15114482293946630,
      "m": 719,
      "order10": "0",
      "order12": "0",
      "split": "194920061",
      "vertices": 1438
    },
    {
      "BB_m": 30682548036018110,
      "Q2": "20/3",
      "Q3": "1439/2",
      "Q4": "19/3",
      "a_m": 211971544,
      "antipodal": "139458737/60",
      "iso": 15341274123994827,
      "m": 720,
      "order10": "8",
      "order12": "4",
      "split": "12578789233/60",
      "vertices": 1440
    },
    {
      "BB_m": 30998108319529640,
      "Q2": "0",
      "Q3": "0",
      "Q4": "118/3",
      "a_m": 192247834,
      "antipodal": "0",
      "iso": 15499054255888737,
      "m": 721,
      "order10": "0",
      "order12": "0",
      "split": "576743384/3",
      "vertices": 1442
    },
    {
      "BB_m": 31461097770718449,
      "Q2": "0",
      "Q3": "2691",
      "Q4": "0",
      "a_m": 186957793,
      "antipodal": "2155071",
      "iso": 15730548978838121,
      "m": 722,
      "order10": "0",
      "order12": "0",
      "split": "184800031",
      "vertices": 1444
    },
    {
      "BB_m": 31787025873611881,
      "Q2": "0",
      "Q3": "0",
      "Q4": "22",
      "a_m": 200480501,
      "antipodal": "0",
      "iso": 15893513037046191,
      "m": 723,
      "order10": "0",
      "order12": "0",
      "split": "200480479",
      "vertices": 1446
    },
    {
      "BB_m": 32258287204774112,
      "Q2": "20",
      "Q3": "2235/2",
      "Q4": "7",
      "a_m": 211081132,
      "antipodal": "9346749/4",
      "iso": 16129143707927622,
      "m": 724,
      "order10": "0",
      "order12": "0",
      "split": "834973201/4",
      "vertices": 1448
    },
    {
      "BB_m": 32590371810631104,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 199964134,
      "antipodal": "0",
      "iso": 16295186005297619,
      "m": 725,
      "order10": "8/5",
      "order12": "0",
      "split": "999820662/5",
      "vertices": 1450
    },
    {
      "BB_m": 33075685754003288,
      "Q2": "12",
      "Q3": "3039",
      "Q4": "46/3",
      "a_m": 192497378,
      "antipodal": "8940191/4",
      "iso": 16537842973250333,
      "m": 726,
      "order10": "0",
      "order12": "0",
      "split": "2283111167/12",
      "vertices": 1452
    },
    {
      "BB_m": 33412597826682866,
      "Q2": "0",
      "Q3": "0",
      "Q4": "112/3",
      "a_m": 203033008,
      "antipodal": "0",
      "iso": 16706299014857937,
      "m": 727,
      "order10": "0",
      "order12": "0",
      "split": "609098912/3",
      "vertices": 1454
    },
    {
      "BB_m": 33908136115574603,
      "Q2": "0",
      "Q3": "734",
      "Q4": "0",
      "a_m": 219981345,
      "antipodal": "2392250",
      "iso": 16954068167777974,
      "m": 728,
      "order10": "0",
      "order12": "0",
      "split": "217588361",
      "vertices": 1456
    },
    {
      "BB_m": 34255844679962463,
      "Q2": "0",
      "Q3": "0",
      "Q4": "58/3",
      "a_m": 204349061,
      "antipodal": "0",
      "iso": 17127922442155762,
      "m": 729,
      "order10": "0",
      "order12": "0",
      "split": "613047125/3",
      "vertices": 1458
    },
    {
      "BB_m": 34759930038310967,
      "Q2": "98/3",
      "Q3": "2838",
      "Q4": "44",
      "a_m": 194955297,
      "antipodal": "67914421/30",
      "iso": 17379965116633132,
      "m": 730,
      "order10": "4/5",
      "order12": "0",
      "split": "385377135/2",
      "vertices": 1460
    },
    {
      "BB_m": 35114300700113765,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 208354641,
      "antipodal": "0",
      "iso": 17557150454234203,
      "m": 731,
      "order10": "0",
      "order12": "0",
      "split": "208354641",
      "vertices": 1462
    },
    {
      "BB_m": 35633578577019804,
      "Q2": "40/3",
      "Q3": "3811/3",
      "Q4": "5",
      "a_m": 224423580,
      "antipodal": "7412057/3",
      "iso": 17816789400721692,
      "m": 732,
      "order10": "0",
      "order12": "2/3",
      "split": "221951605",
      "vertices": 1464
    },
    {
      "BB_m": 35992835332791535,
      "Q2": "0",
      "Q3": "0",
      "Q4": "109/3",
      "a_m": 207436329,
      "antipodal": "0",
      "iso": 17996417770113932,
      "m": 733,
      "order10": "0",
      "order12": "0",
      "split": "622308878/3",
      "vertices": 1466
    },
    {
      "BB_m": 36522680514893470,
      "Q2": "0",
      "Q3": "5551/2",
      "Q4": "0",
      "a_m": 200073186,
      "antipodal": "4606781/2",
      "iso": 18261340357483328,
      "m": 734,
      "order10": "0",
      "order12": "0",
      "split": "197767020",
      "vertices": 1468
    },
    {
      "BB_m": 36893682943770680,
      "Q2": "0",
      "Q3": "0",
      "Q4": "12",
      "a_m": 216237742,
      "antipodal": "0",
      "iso": 18446841580004211,
      "m": 735,
      "order10": "2",
      "order12": "0",
      "split": "216237728",
      "vertices": 1470
    },
    {
      "BB_m": 37432747494192014,
      "Q2": "79/3",
      "Q3": "1207/2",
      "Q4": "79/3",
      "a_m": 228585290,
      "antipodal": "30066935/12",
      "iso": 18716373861388652,
      "m": 736,
      "order10": "0",
      "order12": "0",
      "split": "2712948671/12",
      "vertices": 1472
    },
    {
      "BB_m": 37810528257811166,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 212609078,
      "antipodal": "0",
      "iso": 18905264235210122,
      "m": 737,
      "order10": "0",
      "order12": "0",
      "split": "212609078",
      "vertices": 1474
    },
    {
      "BB_m": 38365571387708889,
      "Q2": "65/3",
      "Q3": "6285/2",
      "Q4": "30",
      "a_m": 206601617,
      "antipodal": "14329067/6",
      "iso": 19182785797155253,
      "m": 738,
      "order10": "0",
      "order12": "0",
      "split": "204210245",
      "vertices": 1476
    },
    {
      "BB_m": 38748691960387366,
      "Q2": "0",
      "Q3": "0",
      "Q4": "107/3",
      "a_m": 216771358,
      "antipodal": "0",
      "iso": 19374346088579362,
      "m": 739,
      "order10": "0",
      "order12": "0",
      "split": "650313967/3",
      "vertices": 1478
    },
    {
      "BB_m": 39315193429907652,
      "Q2": "0",
      "Q3": "1216",
      "Q4": "0",
      "a_m": 233746922,
      "antipodal": "12754827/5",
      "iso": 19657596831827287,
      "m": 740,
      "order10": "12/5",
      "order12": "0",
      "split": "1155973691/5",
      "vertices": 1480
    },
    {
      "BB_m": 39710499254355426,
      "Q2": "0",
      "Q3": "0",
      "Q4": "80/3",
      "a_m": 220230276,
      "antipodal": "0",
      "iso": 19855249737292851,
      "m": 741,
      "order10": "0",
      "order12": "0",
      "split": "660690748/3",
      "vertices": 1482
    },
    {
      "BB_m": 40286482498004607,
      "Q2": "46",
      "Q3": "2858",
      "Q4": "190/3",
      "a_m": 208200037,
      "antipodal": "2413821",
      "iso": 20143241353102322,
      "m": 742,
      "order10": "0",
      "order12": "0",
      "split": "617349746/3",
      "vertices": 1484
    },
    {
      "BB_m": 40689234577771646,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 223976080,
      "antipodal": "0",
      "iso": 20344617400873863,
      "m": 743,
      "order10": "0",
      "order12": "0",
      "split": "223976080",
      "vertices": 1486
    },
    {
      "BB_m": 41282454721320730,
      "Q2": "10",
      "Q3": "2507/3",
      "Q4": "10",
      "a_m": 242652154,
      "antipodal": "5292625/2",
      "iso": 20641227481986442,
      "m": 744,
      "order10": "0",
      "order12": "4/3",
      "split": "480009969/2",
      "vertices": 1488
    },
    {
      "BB_m": 41690567652397850,
      "Q2": "0",
      "Q3": "0",
      "Q4": "26",
      "a_m": 221391012,
      "antipodal": "0",
      "iso": 20845283936894431,
      "m": 745,
      "order10": "4/5",
      "order12": "0",
      "split": "1106954926/5",
      "vertices": 1490
    },
    {
      "BB_m": 42295579278911425,
      "Q2": "0",
      "Q3": "5735/2",
      "Q4": "0",
      "a_m": 214438037,
      "antipodal": "4918491/2",
      "iso": 21147789746674731,
      "m": 746,
      "order10": "0",
      "order12": "0",
      "split": "211975924",
      "vertices": 1492
    },
    {
      "BB_m": 42716915149205591,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16",
      "a_m": 230149835,
      "antipodal": "0",
      "iso": 21358457689677713,
      "m": 747,
      "order10": "0",
      "order12": "0",
      "split": "230149819",
      "vertices": 1494
    },
    {
      "BB_m": 43332267848342772,
      "Q2": "52/3",
      "Q3": "1211",
      "Q4": "6",
      "a_m": 242433314,
      "antipodal": "15990277/6",
      "iso": 21666134045388043,
      "m": 748,
      "order10": "0",
      "order12": "0",
      "split": "479534067/2",
      "vertices": 1496
    },
    {
      "BB_m": 43761136797237467,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 228834197,
      "antipodal": "0",
      "iso": 21880568513035832,
      "m": 749,
      "order10": "0",
      "order12": "0",
      "split": "228834197",
      "vertices": 1498
    },
    {
      "BB_m": 44394566843647787,
      "Q2": "68/3",
      "Q3": "3348",
      "Q4": "82/3",
      "a_m": 221411345,
      "antipodal": "38302814/15",
      "iso": 22197283532529566,
      "m": 750,
      "order10": "12/5",
      "order12": "0",
      "split": "656563271/3",
      "vertices": 1500
    },
    {
      "BB_m": 44829268870066500,
      "Q2": "0",
      "Q3": "0",
      "Q4": "116/3",
      "a_m": 232711100,
      "antipodal": "0",
      "iso": 22414634551388800,
      "m": 751,
      "order10": "0",
      "order12": "0",
      "split": "698133184/3",
      "vertices": 1502
    },
    {
      "BB_m": 45475455440454177,
      "Q2": "0",
      "Q3": "1329/2",
      "Q4": "0",
      "a_m": 252144537,
      "antipodal": "10904893/4",
      "iso": 22737727846299357,
      "m": 752,
      "order10": "0",
      "order12": "0",
      "split": "997670597/4",
      "vertices": 1504
    },
    {
      "BB_m": 45923975201581267,
      "Q2": "0",
      "Q3": "0",
      "Q4": "12",
      "a_m": 234500685,
      "antipodal": "0",
      "iso": 22961987718040976,
      "m": 753,
      "order10": "0",
      "order12": "0",
      "split": "234500673",
      "vertices": 1506
    },
    {
      "BB_m": 46580744964459162,
      "Q2": "130/3",
      "Q3": "2917",
      "Q4": "170/3",
      "a_m": 222856604,
      "antipodal": "7723232/3",
      "iso": 23290372593657883,
      "m": 754,
      "order10": "0",
      "order12": "0",
      "split": "660837529/3",
      "vertices": 1508
    },
    {
      "BB_m": 47037515753784525,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 239444583,
      "antipodal": "0",
      "iso": 23518757996614554,
      "m": 755,
      "order10": "4/5",
      "order12": "0",
      "split": "1197222911/5",
      "vertices": 1510
    },
    {
      "BB_m": 47713745352726543,
      "Q2": "32/3",
      "Q3": "2795/2",
      "Q4": "14/3",
      "a_m": 257187295,
      "antipodal": "33778981/12",
      "iso": 23856872804956919,
      "m": 756,
      "order10": "0",
      "order12": "2",
      "split": "3052451581/12",
      "vertices": 1512
    },
    {
      "BB_m": 48176315485373950,
      "Q2": "0",
      "Q3": "0",
      "Q4": "39",
      "a_m": 237600352,
      "antipodal": "0",
      "iso": 24088157861487151,
      "m": 757,
      "order10": "0",
      "order12": "0",
      "split": "237600313",
      "vertices": 1514
    },
    {
      "BB_m": 48865772893125825,
      "Q2": "0",
      "Q3": "2961",
      "Q4": "0",
      "a_m": 229246215,
      "antipodal": "2622879",
      "iso": 24432886561186020,
      "m": 758,
      "order10": "0",
      "order12": "0",
      "split": "226620375",
      "vertices": 1516
    },
    {
      "BB_m": 49343300171207302,
      "Q2": "0",
      "Q3": "0",
      "Q4": "70/3",
      "a_m": 246799914,
      "antipodal": "0",
      "iso": 24671650209003608,
      "m": 759,
      "order10": "0",
      "order12": "0",
      "split": "740399672/3",
      "vertices": 1518
    },
    {
      "BB_m": 50044273204729917,
      "Q2": "26",
      "Q3": "815",
      "Q4": "86/3",
      "a_m": 262379061,
      "antipodal": "28558351/10",
      "iso": 25022136733554489,
      "m": 760,
      "order10": "4",
      "order12": "0",
      "split": "7785670567/30",
      "vertices": 1520
    },
    {
      "BB_m": 50530085909260300,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 243287774,
      "antipodal": "0",
      "iso": 25265043076274037,
      "m": 761,
      "order10": "0",
      "order12": "0",
      "split": "243287774",
      "vertices": 1522
    },
    {
      "BB_m": 51251405877068943,
      "Q2": "14",
      "Q3": "3318",
      "Q4": "58/3",
      "a_m": 236441809,
      "antipodal": "2716819",
      "iso": 25625703056755376,
      "m": 762,
      "order10": "0",
      "order12": "0",
      "split": "701164916/3",
      "vertices": 1524
    },
    {
      "BB_m": 51743678754486494,
      "Q2": "0",
      "Q3": "0",
      "Q4": "130/3",
      "a_m": 248274282,
      "antipodal": "0",
      "iso": 25871839501380388,
      "m": 763,
      "order10": "0",
      "order12": "0",
      "split": "744822716/3",
      "vertices": 1526
    },
    {
      "BB_m": 52479270395871180,
      "Q2": "0",
      "Q3": "2481/2",
      "Q4": "0",
      "a_m": 266643198,
      "antipodal": "11582321/4",
      "iso": 26239635331257189,
      "m": 764,
      "order10": "0",
      "order12": "0",
      "split": "1054985509/4",
      "vertices": 1528
    },
    {
      "BB_m": 52987119078939140,
      "Q2": "0",
      "Q3": "0",
      "Q4": "46/3",
      "a_m": 252719066,
      "antipodal": "0",
      "iso": 26493559665829103,
      "m": 765,
      "order10": "12/5",
      "order12": "0",
      "split": "3790785724/15",
      "vertices": 1530
    },
    {
      "BB_m": 53734433872793664,
      "Q2": "127/3",
      "Q3": "5985/2",
      "Q4": "161/3",
      "a_m": 237891474,
      "antipodal": "32923649/12",
      "iso": 26867217055342569,
      "m": 766,
      "order10": "0",
      "order12": "0",
      "split": "2821736977/12",
      "vertices": 1532
    },
    {
      "BB_m": 54251330729678477,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 256084809,
      "antipodal": "0",
      "iso": 27125665492881643,
      "m": 767,
      "order10": "0",
      "order12": "0",
      "split": "256084809",
      "vertices": 1534
    },
    {
      "BB_m": 55020682602223483,
      "Q2": "18",
      "Q3": "2183/3",
      "Q4": "18",
      "a_m": 277629165,
      "antipodal": "12034293/4",
      "iso": 27510341439926324,
      "m": 768,
      "order10": "0",
      "order12": "7/3",
      "split": "1098479303/4",
      "vertices": 1536
    },
    {
      "BB_m": 55543942229526080,
      "Q2": "0",
      "Q3": "0",
      "Q4": "106/3",
      "a_m": 252361782,
      "antipodal": "0",
      "iso": 27771971240943931,
      "m": 769,
      "order10": "0",
      "order12": "0",
      "split": "757085240/3",
      "vertices": 1538
    },
    {
      "BB_m": 56328038166116581,
      "Q2": "0",
      "Q3": "3278",
      "Q4": "0",
      "a_m": 245914003,
      "antipodal": "14006367/5",
      "iso": 28164019206015292,
      "m": 770,
      "order10": "8/5",
      "order12": "0",
      "split": "243109450",
      "vertices": 1540
    },
    {
      "BB_m": 56868111820858279,
      "Q2": "0",
      "Q3": "0",
      "Q4": "12",
      "a_m": 262809169,
      "antipodal": "0",
      "iso": 28434056041833724,
      "m": 771,
      "order10": "0",
      "order12": "0",
      "split": "262809157",
      "vertices": 1542
    },
    {
      "BB_m": 57664926124060416,
      "Q2": "64/3",
      "Q3": "1272",
      "Q4": "26/3",
      "a_m": 276921140,
      "antipodal": "9078536/3",
      "iso": 28832463200490778,
      "m": 772,
      "order10": "0",
      "order12": "0",
      "split": "821680978/3",
      "vertices": 1544
    },
    {
      "BB_m": 58214209580465584,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 261471744,
      "antipodal": "0",
      "iso": 29107104920968664,
      "m": 773,
      "order10": "0",
      "order12": "0",
      "split": "261471744",
      "vertices": 1546
    },
    {
      "BB_m": 59034000995619794,
      "Q2": "19",
      "Q3": "3460",
      "Q4": "28",
      "a_m": 252137396,
      "antipodal": "5788333/2",
      "iso": 29517000623878595,
      "m": 774,
      "order10": "0",
      "order12": "0",
      "split": "498479445/2",
      "vertices": 1548
    },
    {
      "BB_m": 59590346891381669,
      "Q2": "0",
      "Q3": "0",
      "Q4": "104/3",
      "a_m": 266483393,
      "antipodal": "0",
      "iso": 29795173578932531,
      "m": 775,
      "order10": "8/5",
      "order12": "0",
      "split": "3997250351/15",
      "vertices": 1550
    },
    {
      "BB_m": 60426002161214622,
      "Q2": "0",
      "Q3": "820",
      "Q4": "0",
      "a_m": 287612024,
      "antipodal": "3093250",
      "iso": 30213001224413323,
      "m": 776,
      "order10": "0",
      "order12": "0",
      "split": "284517954",
      "vertices": 1552
    },
    {
      "BB_m": 60999795359587752,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28",
      "a_m": 267863636,
      "antipodal": "0",
      "iso": 30499897813725694,
      "m": 777,
      "order10": "0",
      "order12": "0",
      "split": "267863608",
      "vertices": 1554
    },
    {
      "BB_m": 61848527601332199,
      "Q2": "43",
      "Q3": "3088",
      "Q4": "170/3",
      "a_m": 254414005,
      "antipodal": "11684591/4",
      "iso": 30924263927873102,
      "m": 778,
      "order10": "0",
      "order12": "0",
      "split": "3017876035/12",
      "vertices": 1556
    },
    {
      "BB_m": 62432341565386758,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 272380242,
      "antipodal": "0",
      "iso": 31216170918883500,
      "m": 779,
      "order10": "0",
      "order12": "0",
      "split": "272380242",
      "vertices": 1558
    },
    {
      "BB_m": 63305908407868957,
      "Q2": "16/3",
      "Q3": "4541/3",
      "Q4": "4/3",
      "a_m": 294136867,
      "antipodal": "47953807/15",
      "iso": 31652954351002912,
      "m": 780,
      "order10": "24/5",
      "order12": "4/3",
      "split": "4364076301/15",
      "vertices": 1560
    },
    {
      "BB_m": 63896604556054603,
      "Q2": "0",
      "Q3": "0",
      "Q4": "98/3",
      "a_m": 270877457,
      "antipodal": "0",
      "iso": 31948302413466030,
      "m": 781,
      "order10": "0",
      "order12": "0",
      "split": "812632273/3",
      "vertices": 1562
    },
    {
      "BB_m": 64786485083227804,
      "Q2": "0",
      "Q3": "3173",
      "Q4": "0",
      "a_m": 261428260,
      "antipodal": "2974590",
      "iso": 32393242672328032,
      "m": 782,
      "order10": "0",
      "order12": "0",
      "split": "258450497",
      "vertices": 1564
    },
    {
      "BB_m": 65396182810582257,
      "Q2": "0",
      "Q3": "0",
      "Q4": "58/3",
      "a_m": 281529689,
      "antipodal": "0",
      "iso": 32698091546055973,
      "m": 783,
      "order10": "0",
      "order12": "0",
      "split": "844589009/3",
      "vertices": 1566
    },
    {
      "BB_m": 66300215307150100,
      "Q2": "31",
      "Q3": "729",
      "Q4": "79/3",
      "a_m": 298500686,
      "antipodal": "12931039/4",
      "iso": 33150107802825393,
      "m": 784,
      "order10": "0",
      "order12": "0",
      "split": "3543205679/12",
      "vertices": 1568
    },
    {
      "BB_m": 66920043630570546,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 278116924,
      "antipodal": "0",
      "iso": 33460021954343735,
      "m": 785,
      "order10": "4/5",
      "order12": "0",
      "split": "1390584616/5",
      "vertices": 1570
    },
    {
      "BB_m": 67849888498183264,
      "Q2": "86/3",
      "Q3": "7043/2",
      "Q4": "39",
      "a_m": 269251606,
      "antipodal": "36949753/12",
      "iso": 33924944383717435,
      "m": 786,
      "order10": "0",
      "order12": "0",
      "split": "1064675483/4",
      "vertices": 1572
    },
    {
      "BB_m": 68477331031868382,
      "Q2": "0",
      "Q3": "0",
      "Q4": "113/3",
      "a_m": 282804514,
      "antipodal": "0",
      "iso": 34238665657336448,
      "m": 787,
      "order10": "0",
      "order12": "0",
      "split": "848413429/3",
      "vertices": 1574
    },
    {
      "BB_m": 69424910463175674,
      "Q2": "0",
      "Q3": "2641/2",
      "Q4": "0",
      "a_m": 303942956,
      "antipodal": "13119525/4",
      "iso": 34712455383559315,
      "m": 788,
      "order10": "0",
      "order12": "0",
      "split": "1202647017/4",
      "vertices": 1576
    },
    {
      "BB_m": 70071998928532865,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28/3",
      "a_m": 287035635,
      "antipodal": "0",
      "iso": 35035999607784250,
      "m": 789,
      "order10": "0",
      "order12": "0",
      "split": "861106877/3",
      "vertices": 1578
    },
    {
      "BB_m": 71034057095450672,
      "Q2": "106/3",
      "Q3": "3328",
      "Q4": "46",
      "a_m": 271712420,
      "antipodal": "46697203/15",
      "iso": 35517028683581546,
      "m": 790,
      "order10": "4/5",
      "order12": "0",
      "split": "268595863",
      "vertices": 1580
    },
    {
      "BB_m": 71692132145296004,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 291549394,
      "antipodal": "0",
      "iso": 35846066218422699,
      "m": 791,
      "order10": "0",
      "order12": "0",
      "split": "291549394",
      "vertices": 1582
    },
    {
      "BB_m": 72682031058257502,
      "Q2": "15",
      "Q3": "2908/3",
      "Q4": "50/3",
      "a_m": 316005864,
      "antipodal": "3405244",
      "iso": 36341015687131683,
      "m": 792,
      "order10": "0",
      "order12": "8/3",
      "split": "937798849/3",
      "vertices": 1584
    },
    {
      "BB_m": 73347668484179604,
      "Q2": "0",
      "Q3": "0",
      "Q4": "130/3",
      "a_m": 287486150,
      "antipodal": "0",
      "iso": 36673834385832877,
      "m": 793,
      "order10": "0",
      "order12": "0",
      "split": "862458320/3",
      "vertices": 1586
    },
    {
      "BB_m": 74355728388849963,
      "Q2": "0",
      "Q3": "6501/2",
      "Q4": "0",
      "a_m": 278880505,
      "antipodal": "3163017",
      "iso": 37177864333865234,
      "m": 794,
      "order10": "0",
      "order12": "0",
      "split": "551428475/2",
      "vertices": 1588
    },
    {
      "BB_m": 75042711506709105,
      "Q2": "0",
      "Q3": "0",
      "Q4": "58/3",
      "a_m": 299845227,
      "antipodal": "0",
      "iso": 37521355903277166,
      "m": 795,
      "order10": "8/5",
      "order12": "0",
      "split": "4497678091/15",
      "vertices": 1590
    },
    {
      "BB_m": 76066387493203514,
      "Q2": "22",
      "Q3": "1353",
      "Q4": "10",
      "a_m": 314908454,
      "antipodal": "13692789/4",
      "iso": 38033193904055984,
      "m": 796,
      "order10": "0",
      "order12": "0",
      "split": "1245935487/4",
      "vertices": 1592
    },
    {
      "BB_m": 76764394161082936,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 297409926,
      "antipodal": "0",
      "iso": 38382197229246431,
      "m": 797,
      "order10": "0",
      "order12": "0",
      "split": "297409926",
      "vertices": 1594
    },
    {
      "BB_m": 77817178102555657,
      "Q2": "52/3",
      "Q3": "3718",
      "Q4": "24",
      "a_m": 287061761,
      "antipodal": "9822005/3",
      "iso": 38908589194808709,
      "m": 798,
      "order10": "0",
      "order12": "0",
      "split": "283784000",
      "vertices": 1596
    },
    {
      "BB_m": 78523513545708070,
      "Q2": "0",
      "Q3": "0",
      "Q4": "38",
      "a_m": 302165646,
      "antipodal": "0",
      "iso": 39261756923936858,
      "m": 799,
      "order10": "0",
      "order12": "0",
      "split": "302165608",
      "vertices": 1598
    },
    {
      "BB_m": 79595991622866574,
      "Q2": "0",
      "Q3": "1517/2",
      "Q4": "0",
      "a_m": 327951570,
      "antipodal": "14019353/4",
      "iso": 39797995975409072,
      "m": 800,
      "order10": "36/5",
      "order12": "0",
      "split": "6488919321/20",
      "vertices": 1600
    },
    {
      "BB_m": 80324311614812107,
      "Q2": "0",
      "Q3": "0",
      "Q4": "55/3",
      "a_m": 304253241,
      "antipodal": "0",
      "iso": 40162155959532674,
      "m": 801,
      "order10": "0",
      "order12": "0",
      "split": "912759668/3",
      "vertices": 1602
    },
    {
      "BB_m": 81412679028490309,
      "Q2": "133/3",
      "Q3": "6567/2",
      "Q4": "173/3",
      "a_m": 289144091,
      "antipodal": "19811197/6",
      "iso": 40706339658817200,
      "m": 802,
      "order10": "0",
      "order12": "0",
      "split": "857516518/3",
      "vertices": 1604
    },
    {
      "BB_m": 82153177082971372,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 309670222,
      "antipodal": "0",
      "iso": 41076588696320797,
      "m": 803,
      "order10": "0",
      "order12": "0",
      "split": "309670222",
      "vertices": 1606
    },
    {
      "BB_m": 83272868064667613,
      "Q2": "44/3",
      "Q3": "9209/6",
      "Q4": "5",
      "a_m": 333156411,
      "antipodal": "43263517/12",
      "iso": 41636434198912012,
      "m": 804,
      "order10": "0",
      "order12": "2/3",
      "split": "1318198251/4",
      "vertices": 1608
    },
    {
      "BB_m": 84021562901548612,
      "Q2": "0",
      "Q3": "0",
      "Q4": "100/3",
      "a_m": 308838350,
      "antipodal": "0",
      "iso": 42010781605193481,
      "m": 805,
      "order10": "8/5",
      "order12": "0",
      "split": "4632574726/15",
      "vertices": 1610
    },
    {
      "BB_m": 85161325134028814,
      "Q2": "0",
      "Q3": "3370",
      "Q4": "0",
      "a_m": 296720982,
      "antipodal": "3360428",
      "iso": 42580662715374898,
      "m": 806,
      "order10": "0",
      "order12": "0",
      "split": "293357184",
      "vertices": 1612
    },
    {
      "BB_m": 85933843260092989,
      "Q2": "0",
      "Q3": "0",
      "Q4": "44/3",
      "a_m": 319622509,
      "antipodal": "0",
      "iso": 42966921789857749,
      "m": 807,
      "order10": "0",
      "order12": "0",
      "split": "958867483/3",
      "vertices": 1614
    },
    {
      "BB_m": 87090979203779062,
      "Q2": "33",
      "Q3": "877",
      "Q4": "36",
      "a_m": 338900882,
      "antipodal": "14590899/4",
      "iso": 43545489771339972,
      "m": 808,
      "order10": "0",
      "order12": "0",
      "split": "1341008845/4",
      "vertices": 1616
    },
    {
      "BB_m": 87875628998743551,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 314825187,
      "antipodal": "0",
      "iso": 43937814656784369,
      "m": 809,
      "order10": "0",
      "order12": "0",
      "split": "314825187",
      "vertices": 1618
    },
    {
      "BB_m": 89065420050871693,
      "Q2": "17",
      "Q3": "3958",
      "Q4": "79/3",
      "a_m": 306562217,
      "antipodal": "13933355/4",
      "iso": 44532710178716955,
      "m": 810,
      "order10": "2",
      "order12": "0",
      "split": "3636898499/12",
      "vertices": 1620
    },
    {
      "BB_m": 89859052585915005,
      "Q2": "0",
      "Q3": "0",
      "Q4": "39",
      "a_m": 320796209,
      "antipodal": "0",
      "iso": 44929526453355607,
      "m": 811,
      "order10": "0",
      "order12": "0",
      "split": "320796170",
      "vertices": 1622
    },
    {
      "BB_m": 91070557960221309,
      "Q2": "0",
      "Q3": "1431",
      "Q4": "0",
      "a_m": 345029581,
      "antipodal": "7405073/2",
      "iso": 45535279152625445,
      "m": 812,
      "order10": "0",
      "order12": "0",
      "split": "682651227/2",
      "vertices": 1624
    },
    {
      "BB_m": 91888930306635190,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28",
      "a_m": 325824514,
      "antipodal": "0",
      "iso": 45944465316229852,
      "m": 813,
      "order10": "0",
      "order12": "0",
      "split": "325824486",
      "vertices": 1626
    },
    {
      "BB_m": 93118018137469992,
      "Q2": "42",
      "Q3": "3419",
      "Q4": "172/3",
      "a_m": 307297546,
      "antipodal": "3505954",
      "iso": 46559009222383769,
      "m": 814,
      "order10": "0",
      "order12": "0",
      "split": "911364221/3",
      "vertices": 1628
    },
    {
      "BB_m": 93949752786295221,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 331332579,
      "antipodal": "0",
      "iso": 46974876558813900,
      "m": 815,
      "order10": "4/5",
      "order12": "0",
      "split": "1656662891/5",
      "vertices": 1630
    },
    {
      "BB_m": 95213905369803356,
      "Q2": "8",
      "Q3": "1757/2",
      "Q4": "20/3",
      "a_m": 358241550,
      "antipodal": "15361509/4",
      "iso": 47606952864022453,
      "m": 816,
      "order10": "0",
      "order12": "2",
      "split": "4252803331/12",
      "vertices": 1632
    },
    {
      "BB_m": 96054366080693815,
      "Q2": "0",
      "Q3": "0",
      "Q4": "44",
      "a_m": 326039519,
      "antipodal": "0",
      "iso": 48027183203366667,
      "m": 817,
      "order10": "0",
      "order12": "0",
      "split": "326039475",
      "vertices": 1634
    },
    {
      "BB_m": 97340853297298368,
      "Q2": "0",
      "Q3": "3451",
      "Q4": "0",
      "a_m": 316254304,
      "antipodal": "7133557/2",
      "iso": 48670426806776336,
      "m": 818,
      "order10": "0",
      "order12": "0",
      "split": "625368149/2",
      "vertices": 1636
    },
    {
      "BB_m": 98208059670556098,
      "Q2": "0",
      "Q3": "0",
      "Q4": "82/3",
      "a_m": 339150548,
      "antipodal": "0",
      "iso": 49104030004853323,
      "m": 819,
      "order10": "0",
      "order12": "0",
      "split": "1017451562/3",
      "vertices": 1638
    },
    {
      "BB_m": 99513715650161491,
      "Q2": "52/3",
      "Q3": "1501",
      "Q4": "6",
      "a_m": 357841619,
      "antipodal": "115957577/30",
      "iso": 49756858004001555,
      "m": 820,
      "order10": "12/5",
      "order12": "0",
      "split": "3539748397/10",
      "vertices": 1640
    },
    {
      "BB_m": 100394120695684773,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 336756767,
      "antipodal": "0",
      "iso": 50197060516220770,
      "m": 821,
      "order10": "0",
      "order12": "0",
      "split": "336756767",
      "vertices": 1642
    },
    {
      "BB_m": 101736224092902779,
      "Q2": "30",
      "Q3": "3854",
      "Q4": "38",
      "a_m": 325032255,
      "antipodal": "3688612",
      "iso": 50868112208967517,
      "m": 822,
      "order10": "0",
      "order12": "0",
      "split": "321339721",
      "vertices": 1644
    },
    {
      "BB_m": 102626486179589686,
      "Q2": "0",
      "Q3": "0",
      "Q4": "124/3",
      "a_m": 342342242,
      "antipodal": "0",
      "iso": 51313243260965964,
      "m": 823,
      "order10": "0",
      "order12": "0",
      "split": "1027026602/3",
      "vertices": 1646
    },
    {
      "BB_m": 103992685533523132,
      "Q2": "0",
      "Q3": "1853/2",
      "Q4": "0",
      "a_m": 370268148,
      "antipodal": "7878701/2",
      "iso": 51996342951895640,
      "m": 824,
      "order10": "0",
      "order12": "0",
      "split": "366327871",
      "vertices": 1648
    },
    {
      "BB_m": 104910620315478935,
      "Q2": "0",
      "Q3": "0",
      "Q4": "20/3",
      "a_m": 345622185,
      "antipodal": "0",
      "iso": 52455310330550560,
      "m": 825,
      "order10": "16/5",
      "order12": "0",
      "split": "5184332627/15",
      "vertices": 1650
    },
    {
      "BB_m": 106296110409154781,
      "Q2": "154/3",
      "Q3": "3550",
      "Q4": "212/3",
      "a_m": 327290555,
      "antipodal": "11159768/3",
      "iso": 53148055368222668,
      "m": 826,
      "order10": "0",
      "order12": "0",
      "split": "970700881/3",
      "vertices": 1652
    },
    {
      "BB_m": 107228532910008369,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 350493619,
      "antipodal": "0",
      "iso": 53614266630250994,
      "m": 827,
      "order10": "0",
      "order12": "0",
      "split": "350493619",
      "vertices": 1654
    },
    {
      "BB_m": 108653422800851839,
      "Q2": "26/3",
      "Q3": "9901/6",
      "Q4": "10/3",
      "a_m": 377295065,
      "antipodal": "48708751/12",
      "iso": 54326711589073452,
      "m": 828,
      "order10": "0",
      "order12": "4/3",
      "split": "4478812067/12",
      "vertices": 1656
    },
    {
      "BB_m": 109595315615537571,
      "Q2": "0",
      "Q3": "0",
      "Q4": "39",
      "a_m": 348328311,
      "antipodal": "0",
      "iso": 54797657981932941,
      "m": 829,
      "order10": "0",
      "order12": "0",
      "split": "348328272",
      "vertices": 1658
    },
    {
      "BB_m": 111044884125794857,
      "Q2": "0",
      "Q3": "3705",
      "Q4": "0",
      "a_m": 336636003,
      "antipodal": "37899167/10",
      "iso": 55522442231215430,
      "m": 830,
      "order10": "4/5",
      "order12": "0",
      "split": "665684761/2",
      "vertices": 1660
    },
    {
      "BB_m": 112016606805669177,
      "Q2": "0",
      "Q3": "0",
      "Q4": "29",
      "a_m": 361423199,
      "antipodal": "0",
      "iso": 56008303583546188,
      "m": 831,
      "order10": "0",
      "order12": "0",
      "split": "361423170",
      "vertices": 1662
    },
    {
      "BB_m": 113487147238034245,
      "Q2": "32",
      "Q3": "1539/2",
      "Q4": "31",
      "a_m": 383499225,
      "antipodal": "16421015/4",
      "iso": 56743573810766735,
      "m": 832,
      "order10": "0",
      "order12": "0",
      "split": "1517572555/4",
      "vertices": 1664
    },
    {
      "BB_m": 114473424395826099,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 356521341,
      "antipodal": "0",
      "iso": 57236712376173720,
      "m": 833,
      "order10": "0",
      "order12": "0",
      "split": "356521341",
      "vertices": 1666
    },
    {
      "BB_m": 115984797882029042,
      "Q2": "46/3",
      "Q3": "3979",
      "Q4": "62/3",
      "a_m": 345579528,
      "antipodal": "46922645/12",
      "iso": 57992399113804285,
      "m": 834,
      "order10": "0",
      "order12": "0",
      "split": "4099983511/12",
      "vertices": 1668
    },
    {
      "BB_m": 116981729102266021,
      "Q2": "0",
      "Q3": "0",
      "Q4": "30",
      "a_m": 363630159,
      "antipodal": "0",
      "iso": 58490864732948090,
      "m": 835,
      "order10": "4/5",
      "order12": "0",
      "split": "1818150641/5",
      "vertices": 1670
    },
    {
      "BB_m": 118519649523973285,
      "Q2": "0",
      "Q3": "1506",
      "Q4": "0",
      "a_m": 389627549,
      "antipodal": "4162323",
      "iso": 59259824956800417,
      "m": 836,
      "order10": "0",
      "order12": "0",
      "split": "385463720",
      "vertices": 1672
    },
    {
      "BB_m": 119547331449964462,
      "Q2": "0",
      "Q3": "0",
      "Q4": "70/3",
      "a_m": 368306814,
      "antipodal": "0",
      "iso": 59773665909135638,
      "m": 837,
      "order10": "0",
      "order12": "0",
      "split": "1104920372/3",
      "vertices": 1674
    },
    {
      "BB_m": 121106608561539915,
      "Q2": "139/3",
      "Q3": "3588",
      "Q4": "62",
      "a_m": 347518269,
      "antipodal": "23647411/6",
      "iso": 60553304454529092,
      "m": 838,
      "order10": "0",
      "order12": "0",
      "split": "687146675/2",
      "vertices": 1676
    },
    {
      "BB_m": 122150200594914016,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 373308434,
      "antipodal": "0",
      "iso": 61075100484111225,
      "m": 839,
      "order10": "0",
      "order12": "0",
      "split": "373308434",
      "vertices": 1678
    },
    {
      "BB_m": 123753538621601582,
      "Q2": "20",
      "Q3": "3412/3",
      "Q4": "64/3",
      "a_m": 405871464,
      "antipodal": "21621896/5",
      "iso": 61876769513736523,
      "m": 840,
      "order10": "8",
      "order12": "8/3",
      "split": "6023188432/15",
      "vertices": 1680
    },
    {
      "BB_m": 124807218503081470,
      "Q2": "0",
      "Q3": "0",
      "Q4": "39",
      "a_m": 368020524,
      "antipodal": "0",
      "iso": 62403609435550997,
      "m": 841,
      "order10": "0",
      "order12": "0",
      "split": "368020485",
      "vertices": 1682
    },
    {
      "BB_m": 126437609269972210,
      "Q2": "0",
      "Q3": "7315/2",
      "Q4": "0",
      "a_m": 357100414,
      "antipodal": "8016029/2",
      "iso": 63218804813536312,
      "m": 842,
      "order10": "0",
      "order12": "0",
      "split": "353088742",
      "vertices": 1684
    },
    {
      "BB_m": 127524765925786752,
      "Q2": "0",
      "Q3": "0",
      "Q4": "40/3",
      "a_m": 382947218,
      "antipodal": "0",
      "iso": 63762383154366985,
      "m": 843,
      "order10": "0",
      "order12": "0",
      "split": "1148841614/3",
      "vertices": 1686
    },
    {
      "BB_m": 129178300088568451,
      "Q2": "70/3",
      "Q3": "3045/2",
      "Q4": "25/3",
      "a_m": 402927055,
      "antipodal": "12999266/3",
      "iso": 64589150245747753,
      "m": 844,
      "order10": "0",
      "order12": "0",
      "split": "2391554473/6",
      "vertices": 1688
    },
    {
      "BB_m": 130281316465668028,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 381324262,
      "antipodal": "0",
      "iso": 65140658423496145,
      "m": 845,
      "order10": "4/5",
      "order12": "0",
      "split": "1906621306/5",
      "vertices": 1690
    },
    {
      "BB_m": 131980372129714842,
      "Q2": "25",
      "Q3": "8273/2",
      "Q4": "35",
      "a_m": 366696102,
      "antipodal": "16571389/4",
      "iso": 65990186248205472,
      "m": 846,
      "order10": "0",
      "order12": "0",
      "split": "1450196233/4",
      "vertices": 1692
    },
    {
      "BB_m": 133094705832149908,
      "Q2": "0",
      "Q3": "0",
      "Q4": "136/3",
      "a_m": 386576586,
      "antipodal": "0",
      "iso": 66547353109363247,
      "m": 847,
      "order10": "0",
      "order12": "0",
      "split": "1159729622/3",
      "vertices": 1694
    },
    {
      "BB_m": 134823215848943255,
      "Q2": "0",
      "Q3": "1697/2",
      "Q4": "0",
      "a_m": 417997171,
      "antipodal": "17694125/4",
      "iso": 67411608133470213,
      "m": 848,
      "order10": "0",
      "order12": "0",
      "split": "1654291165/4",
      "vertices": 1696
    },
    {
      "BB_m": 135971926865806666,
      "Q2": "0",
      "Q3": "0",
      "Q4": "25",
      "a_m": 388748478,
      "antipodal": "0",
      "iso": 67985963627277572,
      "m": 849,
      "order10": "0",
      "order12": "0",
      "split": "388748453",
      "vertices": 1698
    },
    {
      "BB_m": 137723880246573675,
      "Q2": "37",
      "Q3": "7755/2",
      "Q4": "47",
      "a_m": 370138745,
      "antipodal": "41817339/10",
      "iso": 68861940308356210,
      "m": 850,
      "order10": "8/5",
      "order12": "0",
      "split": "365953048",
      "vertices": 1700
    },
    {
      "BB_m": 138889858790504212,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 395081274,
      "antipodal": "0",
      "iso": 69444929592792743,
      "m": 851,
      "order10": "0",
      "order12": "0",
      "split": "395081274",
      "vertices": 1702
    },
    {
      "BB_m": 140690818121089253,
      "Q2": "22/3",
      "Q3": "10343/6",
      "Q4": "8/3",
      "a_m": 425511073,
      "antipodal": "54636113/12",
      "iso": 70345409273300163,
      "m": 852,
      "order10": "0",
      "order12": "2/3",
      "split": "5051475949/12",
      "vertices": 1704
    },
    {
      "BB_m": 141867789211559650,
      "Q2": "0",
      "Q3": "0",
      "Q4": "133/3",
      "a_m": 393112374,
      "antipodal": "0",
      "iso": 70933894802336012,
      "m": 853,
      "order10": "0",
      "order12": "0",
      "split": "1179336989/3",
      "vertices": 1706
    },
    {
      "BB_m": 143698636592480695,
      "Q2": "0",
      "Q3": "3836",
      "Q4": "0",
      "a_m": 378596127,
      "antipodal": "4244832",
      "iso": 71849318485538411,
      "m": 854,
      "order10": "0",
      "order12": "0",
      "split": "374347459",
      "vertices": 1708
    },
    {
      "BB_m": 144912936031644872,
      "Q2": "0",
      "Q3": "0",
      "Q4": "14",
      "a_m": 408502630,
      "antipodal": "0",
      "iso": 72456468220073751,
      "m": 855,
      "order10": "12/5",
      "order12": "0",
      "split": "2042513068/5",
      "vertices": 1710
    },
    {
      "BB_m": 146769098501507340,
      "Q2": "35",
      "Q3": "987",
      "Q4": "38",
      "a_m": 431747686,
      "antipodal": "4601622",
      "iso": 73384549466627513,
      "m": 856,
      "order10": "0",
      "order12": "0",
      "split": "427145004",
      "vertices": 1712
    },
    {
      "BB_m": 148000454720327638,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 401629090,
      "antipodal": "0",
      "iso": 74000227560978364,
      "m": 857,
      "order10": "0",
      "order12": "0",
      "split": "401629090",
      "vertices": 1714
    },
    {
      "BB_m": 149907575118954980,
      "Q2": "92/3",
      "Q3": "4263",
      "Q4": "122/3",
      "a_m": 389561078,
      "antipodal": "26309363/6",
      "iso": 74953787754258029,
      "m": 858,
      "order10": "0",
      "order12": "0",
      "split": "2311031099/6",
      "vertices": 1716
    },
    {
      "BB_m": 151151193439210393,
      "Q2": "0",
      "Q3": "0",
      "Q4": "125/3",
      "a_m": 408532313,
      "antipodal": "0",
      "iso": 75575596923871353,
      "m": 859,
      "order10": "0",
      "order12": "0",
      "split": "1225596814/3",
      "vertices": 1718
    },
    {
      "BB_m": 153090766031609524,
      "Q2": "0",
      "Q3": "1646",
      "Q4": "0",
      "a_m": 440105370,
      "antipodal": "23365252/5",
      "iso": 76545383235857447,
      "m": 860,
      "order10": "12/5",
      "order12": "0",
      "split": "2177153356/5",
      "vertices": 1720
    },
    {
      "BB_m": 154372579300085090,
      "Q2": "0",
      "Q3": "0",
      "Q4": "40/3",
      "a_m": 414767870,
      "antipodal": "0",
      "iso": 77186289857426480,
      "m": 861,
      "order10": "0",
      "order12": "0",
      "split": "1244303570/3",
      "vertices": 1722
    },
    {
      "BB_m": 156337631899508160,
      "Q2": "143/3",
      "Q3": "7597/2",
      "Q4": "65",
      "a_m": 391224226,
      "antipodal": "52995025/12",
      "iso": 78168816145366193,
      "m": 862,
      "order10": "0",
      "order12": "0",
      "split": "1547216251/4",
      "vertices": 1724
    },
    {
      "BB_m": 157638444764817302,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 420389194,
      "antipodal": "0",
      "iso": 78819222592603248,
      "m": 863,
      "order10": "0",
      "order12": "0",
      "split": "420389194",
      "vertices": 1726
    },
    {
      "BB_m": 159658241148210556,
      "Q2": "41/3",
      "Q3": "1901/2",
      "Q4": "44/3",
      "a_m": 455685554,
      "antipodal": "14504782/3",
      "iso": 79829120801948055,
      "m": 864,
      "order10": "0",
      "order12": "4",
      "split": "2705097863/6",
      "vertices": 1728
    },
    {
      "BB_m": 160970809290933077,
      "Q2": "0",
      "Q3": "0",
      "Q4": "94/3",
      "a_m": 415599255,
      "antipodal": "0",
      "iso": 80485404853266166,
      "m": 865,
      "order10": "4/5",
      "order12": "0",
      "split": "6233988343/15",
      "vertices": 1730
    },
    {
      "BB_m": 163023358796700453,
      "Q2": "0",
      "Q3": "3870",
      "Q4": "0",
      "a_m": 401708597,
      "antipodal": "4488975",
      "iso": 81511679599204525,
      "m": 866,
      "order10": "0",
      "order12": "0",
      "split": "397215752",
      "vertices": 1732
    },
    {
      "BB_m": 164377289394551962,
      "Q2": "0",
      "Q3": "0",
      "Q4": "76/3",
      "a_m": 430820738,
      "antipodal": "0",
      "iso": 82188644912686350,
      "m": 867,
      "order10": "0",
      "order12": "0",
      "split": "1292462138/3",
      "vertices": 1734
    },
    {
      "BB_m": 166457808491682016,
      "Q2": "28",
      "Q3": "1642",
      "Q4": "10",
      "a_m": 453823650,
      "antipodal": "9704891/2",
      "iso": 83228904472752833,
      "m": 868,
      "order10": "0",
      "order12": "0",
      "split": "897939049/2",
      "vertices": 1736
    },
    {
      "BB_m": 167830351813274891,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 427672621,
      "antipodal": "0",
      "iso": 83915176120473756,
      "m": 869,
      "order10": "0",
      "order12": "0",
      "split": "427672621",
      "vertices": 1738
    },
    {
      "BB_m": 169967627140240880,
      "Q2": "12",
      "Q3": "4524",
      "Q4": "16",
      "a_m": 413558844,
      "antipodal": "23226337/5",
      "iso": 84983813776899862,
      "m": 870,
      "order10": "8/5",
      "order12": "0",
      "split": "408909023",
      "vertices": 1740
    },
    {
      "BB_m": 171353215739005203,
      "Q2": "0",
      "Q3": "0",
      "Q4": "152/3",
      "a_m": 434371097,
      "antipodal": "0",
      "iso": 85676608086688150,
      "m": 871,
      "order10": "0",
      "order12": "0",
      "split": "1303113139/3",
      "vertices": 1742
    },
    {
      "BB_m": 173525964941266239,
      "Q2": "0",
      "Q3": "2079/2",
      "Q4": "0",
      "a_m": 469864987,
      "antipodal": "9896391/2",
      "iso": 86762982705565613,
      "m": 872,
      "order10": "0",
      "order12": "0",
      "split": "464915752",
      "vertices": 1744
    },
    {
      "BB_m": 174954257059043852,
      "Q2": "0",
      "Q3": "0",
      "Q4": "74/3",
      "a_m": 437541772,
      "antipodal": "0",
      "iso": 87477128748292812,
      "m": 873,
      "order10": "0",
      "order12": "0",
      "split": "1312625242/3",
      "vertices": 1746
    },
    {
      "BB_m": 177154990236170215,
      "Q2": "146/3",
      "Q3": "3924",
      "Q4": "196/3",
      "a_m": 414840275,
      "antipodal": "28015817/6",
      "iso": 88577495325505245,
      "m": 874,
      "order10": "0",
      "order12": "0",
      "split": "2461001605/6",
      "vertices": 1748
    },
    {
      "BB_m": 178603954009301296,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 445476956,
      "antipodal": "0",
      "iso": 89301977227389126,
      "m": 875,
      "order10": "12/5",
      "order12": "0",
      "split": "2227384768/5",
      "vertices": 1750
    },
    {
      "BB_m": 180865513017102426,
      "Q2": "16",
      "Q3": "5473/3",
      "Q4": "6",
      "a_m": 477942886,
      "antipodal": "5091991",
      "iso": 90432756747522656,
      "m": 876,
      "order10": "0",
      "order12": "2/3",
      "split": "472849048",
      "vertices": 1752
    },
    {
      "BB_m": 182326775302497141,
      "Q2": "0",
      "Q3": "0",
      "Q4": "137/3",
      "a_m": 441720121,
      "antipodal": "0",
      "iso": 91163387872108631,
      "m": 877,
      "order10": "0",
      "order12": "0",
      "split": "1325160226/3",
      "vertices": 1754
    },
    {
      "BB_m": 184624534597455210,
      "Q2": "0",
      "Q3": "7957/2",
      "Q4": "0",
      "a_m": 425363626,
      "antipodal": "4745073",
      "iso": 92312267511409418,
      "m": 878,
      "order10": "0",
      "order12": "0",
      "split": "841229149/2",
      "vertices": 1756
    },
    {
      "BB_m": 186131916039383657,
      "Q2": "0",
      "Q3": "0",
      "Q4": "16",
      "a_m": 457641729,
      "antipodal": "0",
      "iso": 93065958248512693,
      "m": 879,
      "order10": "0",
      "order12": "0",
      "split": "457641713",
      "vertices": 1758
    },
    {
      "BB_m": 188460299211450570,
      "Q2": "64/3",
      "Q3": "966",
      "Q4": "56/3",
      "a_m": 486496104,
      "antipodal": "154641839/30",
      "iso": 94230149848973337,
      "m": 880,
      "order10": "28/5",
      "order12": "0",
      "split": "14440210933/30",
      "vertices": 1760
    },
    {
      "BB_m": 189987723423734159,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 450777977,
      "antipodal": "0",
      "iso": 94993861937256068,
      "m": 881,
      "order10": "0",
      "order12": "0",
      "split": "450777977",
      "vertices": 1762
    },
    {
      "BB_m": 192378991699688238,
      "Q2": "49/2",
      "Q3": "9171/2",
      "Q4": "215/6",
      "a_m": 437689022,
      "antipodal": "19608811/4",
      "iso": 96189496068688630,
      "m": 882,
      "order10": "0",
      "order12": "0",
      "split": "5193386081/12",
      "vertices": 1764
    },
    {
      "BB_m": 193920616160162150,
      "Q2": "0",
      "Q3": "0",
      "Q4": "131/3",
      "a_m": 458845968,
      "antipodal": "0",
      "iso": 96960308309504059,
      "m": 883,
      "order10": "0",
      "order12": "0",
      "split": "1376537773/3",
      "vertices": 1766
    },
    {
      "BB_m": 196350962774348118,
      "Q2": "0",
      "Q3": "1681",
      "Q4": "0",
      "a_m": 492623222,
      "antipodal": "10422289/2",
      "iso": 98175481633485670,
      "m": 884,
      "order10": "0",
      "order12": "0",
      "split": "974820793/2",
      "vertices": 1768
    },
    {
      "BB_m": 197940037621154504,
      "Q2": "0",
      "Q3": "0",
      "Q4": "64/3",
      "a_m": 466711720,
      "antipodal": "0",
      "iso": 98970019043933112,
      "m": 885,
      "order10": "8/5",
      "order12": "0",
      "split": "7000675456/15",
      "vertices": 1770
    },
    {
      "BB_m": 200400822502378584,
      "Q2": "49",
      "Q3": "4015",
      "Q4": "66",
      "a_m": 438897946,
      "antipodal": "9865933/2",
      "iso": 100200411470638265,
      "m": 886,
      "order10": "0",
      "order12": "0",
      "split": "867921699/2",
      "vertices": 1772
    },
    {
      "BB_m": 202012071611216923,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 471736271,
      "antipodal": "0",
      "iso": 101006036041476597,
      "m": 887,
      "order10": "0",
      "order12": "0",
      "split": "471736271",
      "vertices": 1774
    },
    {
      "BB_m": 204540756286409723,
      "Q2": "12",
      "Q3": "3593/3",
      "Q4": "38/3",
      "a_m": 511334005,
      "antipodal": "21584165/4",
      "iso": 102270378398871864,
      "m": 888,
      "order10": "0",
      "order12": "4/3",
      "split": "6071240881/12",
      "vertices": 1776
    },
    {
      "BB_m": 206165207021552562,
      "Q2": "0",
      "Q3": "0",
      "Q4": "50",
      "a_m": 465192074,
      "antipodal": "0",
      "iso": 103082603743372318,
      "m": 889,
      "order10": "0",
      "order12": "0",
      "split": "465192024",
      "vertices": 1778
    },
    {
      "BB_m": 208733577826128012,
      "Q2": "0",
      "Q3": "4262",
      "Q4": "0",
      "a_m": 451765742,
      "antipodal": "25107911/5",
      "iso": 104366789138946877,
      "m": 890,
      "order10": "4/5",
      "order12": "0",
      "split": "446739897",
      "vertices": 1780
    },
    {
      "BB_m": 210409121067717770,
      "Q2": "0",
      "Q3": "0",
      "Q4": "62/3",
      "a_m": 483080636,
      "antipodal": "0",
      "iso": 105204560775399203,
      "m": 891,
      "order10": "0",
      "order12": "0",
      "split": "1449241846/3",
      "vertices": 1782
    },
    {
      "BB_m": 213010697004047620,
      "Q2": "74/3",
      "Q3": "1702",
      "Q4": "34/3",
      "a_m": 508736346,
      "antipodal": "64960123/12",
      "iso": 106505348756391983,
      "m": 892,
      "order10": "0",
      "order12": "0",
      "split": "6039855173/12",
      "vertices": 1784
    },
    {
      "BB_m": 214708187296208278,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 479812792,
      "antipodal": "0",
      "iso": 107354093888010535,
      "m": 893,
      "order10": "0",
      "order12": "0",
      "split": "479812792",
      "vertices": 1786
    },
    {
      "BB_m": 217379750503962075,
      "Q2": "98/3",
      "Q3": "4564",
      "Q4": "43",
      "a_m": 462309031,
      "antipodal": "15522580/3",
      "iso": 108689875483135553,
      "m": 894,
      "order10": "0",
      "order12": "0",
      "split": "457130198",
      "vertices": 1788
    },
    {
      "BB_m": 219092417232535520,
      "Q2": "0",
      "Q3": "0",
      "Q4": "112/3",
      "a_m": 488131244,
      "antipodal": "0",
      "iso": 109546208860333382,
      "m": 895,
      "order10": "4/5",
      "order12": "0",
      "split": "7321968088/15",
      "vertices": 1790
    },
    {
      "BB_m": 221806709768443858,
      "Q2": "0",
      "Q3": "1825/2",
      "Q4": "0",
      "a_m": 526777010,
      "antipodal": "11046727/2",
      "iso": 110903355147610434,
      "m": 896,
      "order10": "0",
      "order12": "0",
      "split": "521252734",
      "vertices": 1792
    },
    {
      "BB_m": 223571726702434844,
      "Q2": "0",
      "Q3": "0",
      "Q4": "44/3",
      "a_m": 490398268,
      "antipodal": "0",
      "iso": 111785863596416556,
      "m": 897,
      "order10": "0",
      "order12": "0",
      "split": "1471194760/3",
      "vertices": 1794
    },
    {
      "BB_m": 226319492386032255,
      "Q2": "149/3",
      "Q3": "8251/2",
      "Q4": "197/3",
      "a_m": 465080571,
      "antipodal": "31246193/6",
      "iso": 113159746425556413,
      "m": 898,
      "order10": "0",
      "order12": "0",
      "split": "1379605894/3",
      "vertices": 1796
    },
    {
      "BB_m": 228108682615417745,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 497524607,
      "antipodal": "0",
      "iso": 114054341556471176,
      "m": 899,
      "order10": "0",
      "order12": "0",
      "split": "497524607",
      "vertices": 1798
    },
    {
      "BB_m": 230931856495789414,
      "Q2": "10",
      "Q3": "4069/2",
      "Q4": "4",
      "a_m": 536833848,
      "antipodal": "113764549/20",
      "iso": 115465928516311631,
      "m": 900,
      "order10": "36/5",
      "order12": "2",
      "split": "10622871257/20",
      "vertices": 1800
    },
    {
      "BB_m": 232734886106698635,
      "Q2": "0",
      "Q3": "0",
      "Q4": "38",
      "a_m": 494557035,
      "antipodal": "0",
      "iso": 116367443300627835,
      "m": 901,
      "order10": "0",
      "order12": "0",
      "split": "494556997",
      "vertices": 1802
    },
    {
      "BB_m": 235601216495641402,
      "Q2": "0",
      "Q3": "4242",
      "Q4": "0",
      "a_m": 476395148,
      "antipodal": "5290499",
      "iso": 117800608486018275,
      "m": 902,
      "order10": "0",
      "order12": "0",
      "split": "471100407",
      "vertices": 1804
    },
    {
      "BB_m": 237461238023013283,
      "Q2": "0",
      "Q3": "0",
      "Q4": "36",
      "a_m": 512794061,
      "antipodal": "0",
      "iso": 118730619267903672,
      "m": 903,
      "order10": "0",
      "order12": "0",
      "split": "512794025",
      "vertices": 1806
    },
    {
      "BB_m": 240363955755229014,
      "Q2": "37",
      "Q3": "2207/2",
      "Q4": "39",
      "a_m": 543034480,
      "antipodal": "5731403",
      "iso": 120181978149131747,
      "m": 904,
      "order10": "0",
      "order12": "0",
      "split": "1074603795/2",
      "vertices": 1808
    },
    {
      "BB_m": 242247675014182421,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 506096839,
      "antipodal": "0",
      "iso": 121123837760139630,
      "m": 905,
      "order10": "4/5",
      "order12": "0",
      "split": "2530484191/5",
      "vertices": 1810
    },
    {
      "BB_m": 245227879901173210,
      "Q2": "50/3",
      "Q3": "4700",
      "Q4": "62/3",
      "a_m": 489372138,
      "antipodal": "32755955/6",
      "iso": 122613940195272674,
      "m": 906,
      "order10": "0",
      "order12": "0",
      "split": "2903448449/6",
      "vertices": 1812
    },
    {
      "BB_m": 247127457344887965,
      "Q2": "0",
      "Q3": "0",
      "Q4": "133/3",
      "a_m": 513543865,
      "antipodal": "0",
      "iso": 123563728929215915,
      "m": 907,
      "order10": "0",
      "order12": "0",
      "split": "1540631462/3",
      "vertices": 1814
    },
    {
      "BB_m": 250154769898686690,
      "Q2": "0",
      "Q3": "1758",
      "Q4": "0",
      "a_m": 551591340,
      "antipodal": "23216747/4",
      "iso": 125077385225139015,
      "m": 908,
      "order10": "0",
      "order12": "0",
      "split": "2183141581/4",
      "vertices": 1816
    },
    {
      "BB_m": 252112528159376378,
      "Q2": "0",
      "Q3": "0",
      "Q4": "65/3",
      "a_m": 520874882,
      "antipodal": "0",
      "iso": 126056264340125630,
      "m": 909,
      "order10": "0",
      "order12": "0",
      "split": "1562624581/3",
      "vertices": 1818
    },
    {
      "BB_m": 255176315142184294,
      "Q2": "148/3",
      "Q3": "4530",
      "Q4": "200/3",
      "a_m": 492680768,
      "antipodal": "82592881/15",
      "iso": 127588157817432531,
      "m": 910,
      "order10": "8/5",
      "order12": "0",
      "split": "1461509785/3",
      "vertices": 1820
    },
    {
      "BB_m": 257160045538276635,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 527345079,
      "antipodal": "0",
      "iso": 128580023032810857,
      "m": 911,
      "order10": "0",
      "order12": "0",
      "split": "527345079",
      "vertices": 1822
    },
    {
      "BB_m": 260307134369639622,
      "Q2": "64/3",
      "Q3": "2189/2",
      "Q4": "55/3",
      "a_m": 571987798,
      "antipodal": "72114227/12",
      "iso": 130153567470813710,
      "m": 912,
      "order10": "0",
      "order12": "2",
      "split": "6791725715/12",
      "vertices": 1824
    },
    {
      "BB_m": 262305816751866713,
      "Q2": "0",
      "Q3": "0",
      "Q4": "118/3",
      "a_m": 520501269,
      "antipodal": "0",
      "iso": 131152908636183991,
      "m": 913,
      "order10": "0",
      "order12": "0",
      "split": "1561503689/3",
      "vertices": 1826
    },
    {
      "BB_m": 265500251442741523,
      "Q2": "0",
      "Q3": "4313",
      "Q4": "0",
      "a_m": 503648211,
      "antipodal": "11158795/2",
      "iso": 132750125973194867,
      "m": 914,
      "order10": "0",
      "order12": "0",
      "split": "996129001/2",
      "vertices": 1828
    },
    {
      "BB_m": 267562092960748576,
      "Q2": "0",
      "Q3": "0",
      "Q4": "32/3",
      "a_m": 541551972,
      "antipodal": "0",
      "iso": 133781046751150274,
      "m": 915,
      "order10": "8/5",
      "order12": "0",
      "split": "8123279396/15",
      "vertices": 1830
    },
    {
      "BB_m": 270796018454551022,
      "Q2": "76/3",
      "Q3": "3591/2",
      "Q4": "29/3",
      "a_m": 568421572,
      "antipodal": "72282935/12",
      "iso": 135398009511486297,
      "m": 916,
      "order10": "0",
      "order12": "0",
      "split": "6748753963/12",
      "vertices": 1832
    },
    {
      "BB_m": 272883067093297892,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 536587658,
      "antipodal": "0",
      "iso": 136441533814942775,
      "m": 917,
      "order10": "0",
      "order12": "0",
      "split": "536587658",
      "vertices": 1834
    },
    {
      "BB_m": 276203191471529415,
      "Q2": "24",
      "Q3": "4900",
      "Q4": "106/3",
      "a_m": 517017811,
      "antipodal": "5757771",
      "iso": 138101595994273613,
      "m": 918,
      "order10": "0",
      "order12": "0",
      "split": "1533765242/3",
      "vertices": 1836
    },
    {
      "BB_m": 278307249546654490,
      "Q2": "0",
      "Q3": "0",
      "Q4": "142/3",
      "a_m": 543972332,
      "antipodal": "0",
      "iso": 139153625045313411,
      "m": 919,
      "order10": "0",
      "order12": "0",
      "split": "1631916854/3",
      "vertices": 1838
    },
    {
      "BB_m": 281678919904319368,
      "Q2": "0",
      "Q3": "1218",
      "Q4": "0",
      "a_m": 589743232,
      "antipodal": "30754248/5",
      "iso": 140839460247031300,
      "m": 920,
      "order10": "4",
      "order12": "0",
      "split": "2917955802/5",
      "vertices": 1840
    },
    {
      "BB_m": 283847192526783615,
      "Q2": "0",
      "Q3": "0",
      "Q4": "29",
      "a_m": 547552989,
      "antipodal": "0",
      "iso": 141923596537168302,
      "m": 921,
      "order10": "0",
      "order12": "0",
      "split": "547552960",
      "vertices": 1842
    },
    {
      "BB_m": 287258157255848262,
      "Q2": "51",
      "Q3": "4351",
      "Q4": "206/3",
      "a_m": 519504902,
      "antipodal": "23165707/4",
      "iso": 143629078887676582,
      "m": 922,
      "order10": "0",
      "order12": "0",
      "split": "6164508055/12",
      "vertices": 1844
    },
    {
      "BB_m": 289454850995847299,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 555906609,
      "antipodal": "0",
      "iso": 144727425775876954,
      "m": 923,
      "order10": "0",
      "order12": "0",
      "split": "555906609",
      "vertices": 1846
    },
    {
      "BB_m": 292958286401156525,
      "Q2": "8",
      "Q3": "6263/3",
      "Q4": "4",
      "a_m": 598354587,
      "antipodal": "12627295/2",
      "iso": 146479143499755556,
      "m": 924,
      "order10": "0",
      "order12": "4/3",
      "split": "1184077677/2",
      "vertices": 1848
    },
    {
      "BB_m": 295170739346257958,
      "Q2": "0",
      "Q3": "0",
      "Q4": "119/3",
      "a_m": 553778336,
      "antipodal": "0",
      "iso": 147585369950018147,
      "m": 925,
      "order10": "8/5",
      "order12": "0",
      "split": "8306674421/15",
      "vertices": 1850
    },
    {
      "BB_m": 298725675194557380,
      "Q2": "0",
      "Q3": "8855/2",
      "Q4": "0",
      "a_m": 531493920,
      "antipodal": "11761057/2",
      "iso": 149362837863025650,
      "m": 926,
      "order10": "0",
      "order12": "0",
      "split": "525608964",
      "vertices": 1852
    },
    {
      "BB_m": 301007656773628640,
      "Q2": "0",
      "Q3": "0",
      "Q4": "79/3",
      "a_m": 572238484,
      "antipodal": "0",
      "iso": 150503828672933562,
      "m": 927,
      "order10": "0",
      "order12": "0",
      "split": "1716715373/3",
      "vertices": 1854
    },
    {
      "BB_m": 304605961174931977,
      "Q2": "101/3",
      "Q3": "969",
      "Q4": "34",
      "a_m": 606615311,
      "antipodal": "76445503/12",
      "iso": 152302980890773644,
      "m": 928,
      "order10": "0",
      "order12": "0",
      "split": "2400975263/4",
      "vertices": 1856
    },
    {
      "BB_m": 306915237601648984,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 563371262,
      "antipodal": "0",
      "iso": 153457619082510123,
      "m": 929,
      "order10": "0",
      "order12": "0",
      "split": "563371262",
      "vertices": 1858
    },
    {
      "BB_m": 310608948027686416,
      "Q2": "28",
      "Q3": "5158",
      "Q4": "36",
      "a_m": 547667962,
      "antipodal": "30388297/5",
      "iso": 155304474287677189,
      "m": 930,
      "order10": "8/5",
      "order12": "0",
      "split": "541585079",
      "vertices": 1860
    },
    {
      "BB_m": 312936067789668220,
      "Q2": "0",
      "Q3": "0",
      "Q4": "167/3",
      "a_m": 573166264,
      "antipodal": "0",
      "iso": 156468034181417242,
      "m": 931,
      "order10": "0",
      "order12": "0",
      "split": "1719498625/3",
      "vertices": 1862
    },
    {
      "BB_m": 316685674196507057,
      "Q2": "0",
      "Q3": "1853",
      "Q4": "0",
      "a_m": 615250067,
      "antipodal": "25786931/4",
      "iso": 158342837405878562,
      "m": 932,
      "order10": "0",
      "order12": "0",
      "split": "2435205925/4",
      "vertices": 1864
    },
    {
      "BB_m": 319084190623602495,
      "Q2": "0",
      "Q3": "0",
      "Q4": "44/3",
      "a_m": 581318093,
      "antipodal": "0",
      "iso": 159542095602460294,
      "m": 933,
      "order10": "0",
      "order12": "0",
      "split": "1743954235/3",
      "vertices": 1866
    },
    {
      "BB_m": 322876674298155081,
      "Q2": "155/3",
      "Q3": "4466",
      "Q4": "202/3",
      "a_m": 547774355,
      "antipodal": "36606239/6",
      "iso": 161438337422964718,
      "m": 934,
      "order10": "0",
      "order12": "0",
      "split": "3250012381/6",
      "vertices": 1868
    },
    {
      "BB_m": 325305847407284424,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 589700834,
      "antipodal": "0",
      "iso": 162652923998492629,
      "m": 935,
      "order10": "8/5",
      "order12": "0",
      "split": "2948504162/5",
      "vertices": 1870
    },
    {
      "BB_m": 329200433351335148,
      "Q2": "17",
      "Q3": "8111/6",
      "Q4": "61/3",
      "a_m": 637512450,
      "antipodal": "13341229/2",
      "iso": 164600216994423799,
      "m": 936,
      "order10": "0",
      "order12": "8/3",
      "split": "1892521331/3",
      "vertices": 1872
    },
    {
      "BB_m": 331645746788290012,
      "Q2": "0",
      "Q3": "0",
      "Q4": "130/3",
      "a_m": 580466622,
      "antipodal": "0",
      "iso": 165822873684378317,
      "m": 937,
      "order10": "0",
      "order12": "0",
      "split": "1741399736/3",
      "vertices": 1874
    },
    {
      "BB_m": 335596917539887669,
      "Q2": "0",
      "Q3": "4632",
      "Q4": "0",
      "a_m": 562009935,
      "antipodal": "6195838",
      "iso": 167798459050948802,
      "m": 938,
      "order10": "0",
      "order12": "0",
      "split": "555809465",
      "vertices": 1876
    },
    {
      "BB_m": 338119302654849703,
      "Q2": "0",
      "Q3": "0",
      "Q4": "30",
      "a_m": 601921143,
      "antipodal": "0",
      "iso": 169059651628385423,
      "m": 939,
      "order10": "0",
      "order12": "0",
      "split": "601921113",
      "vertices": 1878
    },
    {
      "BB_m": 342117620864206596,
      "Q2": "20",
      "Q3": "1975",
      "Q4": "22/3",
      "a_m": 635233466,
      "antipodal": "33481152/5",
      "iso": 171058810749720031,
      "m": 940,
      "order10": "12/5",
      "order12": "0",
      "split": "9428028463/15",
      "vertices": 1880
    },
    {
      "BB_m": 344669108967775293,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 597489443,
      "antipodal": "0",
      "iso": 172334554782632368,
      "m": 941,
      "order10": "0",
      "order12": "0",
      "split": "597489443",
      "vertices": 1882
    },
    {
      "BB_m": 348772449505640394,
      "Q2": "52/3",
      "Q3": "5083",
      "Q4": "74/3",
      "a_m": 576120034,
      "antipodal": "76646609/12",
      "iso": 174386225040880214,
      "m": 942,
      "order10": "0",
      "order12": "0",
      "split": "6836732299/12",
      "vertices": 1884
    },
    {
      "BB_m": 351343222265322014,
      "Q2": "0",
      "Q3": "0",
      "Q4": "46",
      "a_m": 606402600,
      "antipodal": "0",
      "iso": 175671611435862307,
      "m": 943,
      "order10": "0",
      "order12": "0",
      "split": "606402554",
      "vertices": 1886
    },
    {
      "BB_m": 355507775461780422,
      "Q2": "0",
      "Q3": "1055",
      "Q4": "0",
      "a_m": 655384784,
      "antipodal": "27247361/4",
      "iso": 177753888058582603,
      "m": 944,
      "order10": "0",
      "order12": "0",
      "split": "2594287555/4",
      "vertices": 1888
    },
    {
      "BB_m": 358157419438978660,
      "Q2": "0",
      "Q3": "0",
      "Q4": "20",
      "a_m": 612162190,
      "antipodal": "0",
      "iso": 179078710025570425,
      "m": 945,
      "order10": "16/5",
      "order12": "0",
      "split": "3060810834/5",
      "vertices": 1890
    },
    {
      "BB_m": 362368221588276276,
      "Q2": "146/3",
      "Q3": "4629",
      "Q4": "194/3",
      "a_m": 578346414,
      "antipodal": "19270513/3",
      "iso": 181184111083311345,
      "m": 946,
      "order10": "0",
      "order12": "0",
      "split": "1715754502/3",
      "vertices": 1892
    },
    {
      "BB_m": 365050409731858136,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 618936502,
      "antipodal": "0",
      "iso": 182525205175397319,
      "m": 947,
      "order10": "0",
      "order12": "0",
      "split": "618936502",
      "vertices": 1894
    },
    {
      "BB_m": 369374517667982101,
      "Q2": "52/3",
      "Q3": "12833/6",
      "Q4": "20/3",
      "a_m": 666223663,
      "antipodal": "83964413/12",
      "iso": 184687259167102882,
      "m": 948,
      "order10": "0",
      "order12": "2/3",
      "split": "7910693581/12",
      "vertices": 1896
    },
    {
      "BB_m": 372073822738843947,
      "Q2": "0",
      "Q3": "0",
      "Q4": "54",
      "a_m": 614942177,
      "antipodal": "0",
      "iso": 186036911676893062,
      "m": 949,
      "order10": "0",
      "order12": "0",
      "split": "614942123",
      "vertices": 1898
    },
    {
      "BB_m": 376459563574330476,
      "Q2": "0",
      "Q3": "4875",
      "Q4": "0",
      "a_m": 593356950,
      "antipodal": "32657912/5",
      "iso": 188229782083843713,
      "m": 950,
      "order10": "8/5",
      "order12": "0",
      "split": "586820491",
      "vertices": 1900
    },
    {
      "BB_m": 379243746164043397,
      "Q2": "0",
      "Q3": "0",
      "Q4": "52/3",
      "a_m": 636729645,
      "antipodal": "0",
      "iso": 189621873400386521,
      "m": 951,
      "order10": "0",
      "order12": "0",
      "split": "1910188883/3",
      "vertices": 1902
    },
    {
      "BB_m": 383680208068910606,
      "Q2": "42",
      "Q3": "1253",
      "Q4": "134/3",
      "a_m": 675394818,
      "antipodal": "7060161",
      "iso": 191840104372152712,
      "m": 952,
      "order10": "0",
      "order12": "0",
      "split": "2004999952/3",
      "vertices": 1904
    },
    {
      "BB_m": 386496049393953456,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 627355788,
      "antipodal": "0",
      "iso": 193248025010654622,
      "m": 953,
      "order10": "0",
      "order12": "0",
      "split": "627355788",
      "vertices": 1906
    },
    {
      "BB_m": 391048702787279358,
      "Q2": "85/3",
      "Q3": "5267",
      "Q4": "119/3",
      "a_m": 607719362,
      "antipodal": "80671283/12",
      "iso": 195524351697499360,
      "m": 954,
      "order10": "0",
      "order12": "0",
      "split": "7211897041/12",
      "vertices": 1908
    },
    {
      "BB_m": 393884907626806096,
      "Q2": "0",
      "Q3": "0",
      "Q4": "112/3",
      "a_m": 639074390,
      "antipodal": "0",
      "iso": 196942454132940243,
      "m": 955,
      "order10": "4/5",
      "order12": "0",
      "split": "9586115278/15",
      "vertices": 1910
    },
    {
      "BB_m": 398504005419308797,
      "Q2": "0",
      "Q3": "3901/2",
      "Q4": "0",
      "a_m": 684208377,
      "antipodal": "28564829/4",
      "iso": 199252003051758587,
      "m": 956,
      "order10": "0",
      "order12": "0",
      "split": "2708260877/4",
      "vertices": 1912
    },
    {
      "BB_m": 401426709809388420,
      "Q2": "0",
      "Q3": "0",
      "Q4": "28",
      "a_m": 646819068,
      "antipodal": "0",
      "iso": 200713355228103744,
      "m": 957,
      "order10": "0",
      "order12": "0",
      "split": "646819040",
      "vertices": 1914
    },
    {
      "BB_m": 406096408230345904,
      "Q2": "53",
      "Q3": "9401/2",
      "Q4": "215/3",
      "a_m": 609509200,
      "antipodal": "27029355/4",
      "iso": 203048204419927552,
      "m": 958,
      "order10": "0",
      "order12": "0",
      "split": "7232964433/12",
      "vertices": 1916
    },
    {
      "BB_m": 409054355796506833,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 654333815,
      "antipodal": "0",
      "iso": 204527178225420324,
      "m": 959,
      "order10": "0",
      "order12": "0",
      "split": "654333815",
      "vertices": 1918
    },
    {
      "BB_m": 413849134141416503,
      "Q2": "8",
      "Q3": "7255/6",
      "Q4": "8",
      "a_m": 710879019,
      "antipodal": "74000087/10",
      "iso": 206924567426147761,
      "m": 960,
      "order10": "42/5",
      "order12": "10/3",
      "split": "3517388867/5",
      "vertices": 1920
    },
    {
      "BB_m": 416824653474340750,
      "Q2": "0",
      "Q3": "0",
      "Q4": "48",
      "a_m": 644971518,
      "antipodal": "0",
      "iso": 208412327059656134,
      "m": 961,
      "order10": "0",
      "order12": "0",
      "split": "644971470",
      "vertices": 1922
    },
    {
      "BB_m": 421685942172312131,
      "Q2": "0",
      "Q3": "4808",
      "Q4": "0",
      "a_m": 624577237,
      "antipodal": "13715051/2",
      "iso": 210842971398444684,
      "m": 962,
      "order10": "0",
      "order12": "0",
      "split": "1235429807/2",
      "vertices": 1924
    },
    {
      "BB_m": 424755635338179181,
      "Q2": "0",
      "Q3": "0",
      "Q4": "20",
      "a_m": 669491445,
      "antipodal": "0",
      "iso": 212377818003835313,
      "m": 963,
      "order10": "0",
      "order12": "0",
      "split": "669491425",
      "vertices": 1926
    },
    {
      "BB_m": 429672165929151272,
      "Q2": "80/3",
      "Q3": "1990",
      "Q4": "28/3",
      "a_m": 704317260,
      "antipodal": "22191934/3",
      "iso": 214836083316734266,
      "m": 964,
      "order10": "0",
      "order12": "0",
      "split": "2090753768/3",
      "vertices": 1928
    },
    {
      "BB_m": 432775770270481656,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 665880154,
      "antipodal": "0",
      "iso": 216387885468180905,
      "m": 965,
      "order10": "4/5",
      "order12": "0",
      "split": "3329400766/5",
      "vertices": 1930
    },
    {
      "BB_m": 437820191637701065,
      "Q2": "116/3",
      "Q3": "5448",
      "Q4": "52",
      "a_m": 640105571,
      "antipodal": "21214252/3",
      "iso": 218910096138903318,
      "m": 966,
      "order10": "0",
      "order12": "0",
      "split": "633028615",
      "vertices": 1932
    },
    {
      "BB_m": 440944642999523432,
      "Q2": "0",
      "Q3": "0",
      "Q4": "148/3",
      "a_m": 673702400,
      "antipodal": "0",
      "iso": 220472321836612916,
      "m": 967,
      "order10": "0",
      "order12": "0",
      "split": "2021107052/3",
      "vertices": 1934
    },
    {
      "BB_m": 446061929860499623,
      "Q2": "0",
      "Q3": "2599/2",
      "Q4": "0",
      "a_m": 728212349,
      "antipodal": "15068965/2",
      "iso": 223030965294355986,
      "m": 968,
      "order10": "0",
      "order12": "0",
      "split": "720676567",
      "vertices": 1936
    },
    {
      "BB_m": 449281988648062470,
      "Q2": "0",
      "Q3": "0",
      "Q4": "40/3",
      "a_m": 677925162,
      "antipodal": "0",
      "iso": 224640994662993816,
      "m": 969,
      "order10": "0",
      "order12": "0",
      "split": "2033775446/3",
      "vertices": 1938
    },
    {
      "BB_m": 454454012313223298,
      "Q2": "130/3",
      "Q3": "5032",
      "Q4": "176/3",
      "a_m": 644153478,
      "antipodal": "213538241/30",
      "iso": 227227006478688388,
      "m": 970,
      "order10": "4/5",
      "order12": "0",
      "split": "3822182411/6",
      "vertices": 1940
    },
    {
      "BB_m": 457711600889261628,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 687129012,
      "antipodal": "0",
      "iso": 228855800788195320,
      "m": 971,
      "order10": "0",
      "order12": "0",
      "split": "687129012",
      "vertices": 1942
    },
    {
      "BB_m": 463020973015693889,
      "Q2": "12",
      "Q3": "13661/6",
      "Q4": "6",
      "a_m": 739931135,
      "antipodal": "15476447/2",
      "iso": 231510486877812512,
      "m": 972,
      "order10": "0",
      "order12": "5/3",
      "split": "732190615",
      "vertices": 1944
    },
    {
      "BB_m": 466297404249341862,
      "Q2": "0",
      "Q3": "0",
      "Q4": "58",
      "a_m": 683624010,
      "antipodal": "0",
      "iso": 233148702466482936,
      "m": 973,
      "order10": "0",
      "order12": "0",
      "split": "683623952",
      "vertices": 1946
    },
    {
      "BB_m": 471679302282348645,
      "Q2": "0",
      "Q3": "9801/2",
      "Q4": "0",
      "a_m": 656869535,
      "antipodal": "7208514",
      "iso": 235839651469609090,
      "m": 974,
      "order10": "0",
      "order12": "0",
      "split": "1299312241/2",
      "vertices": 1948
    },
    {
      "BB_m": 475059512986224738,
      "Q2": "0",
      "Q3": "0",
      "Q4": "83/3",
      "a_m": 708632442,
      "antipodal": "0",
      "iso": 237529756847428590,
      "m": 975,
      "order10": "16/5",
      "order12": "0",
      "split": "10629486167/15",
      "vertices": 1950
    },
    {
      "BB_m": 480500941500353995,
      "Q2": "34",
      "Q3": "2245/2",
      "Q4": "29",
      "a_m": 749196127,
      "antipodal": "31211909/4",
      "iso": 240250471124775061,
      "m": 976,
      "order10": "0",
      "order12": "0",
      "split": "2965567857/4",
      "vertices": 1952
    },
    {
      "BB_m": 483916777194546549,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 696327731,
      "antipodal": "0",
      "iso": 241958388945437140,
      "m": 977,
      "order10": "0",
      "order12": "0",
      "split": "696327731",
      "vertices": 1954
    },
    {
      "BB_m": 489499697333920140,
      "Q2": "18",
      "Q3": "5481",
      "Q4": "70/3",
      "a_m": 674755400,
      "antipodal": "29714589/4",
      "iso": 244749849004337770,
      "m": 978,
      "order10": "0",
      "order12": "0",
      "split": "8007854765/12",
      "vertices": 1956
    },
    {
      "BB_m": 492937692062734820,
      "Q2": "0",
      "Q3": "0",
      "Q4": "124/3",
      "a_m": 707320396,
      "antipodal": "0",
      "iso": 246468846385027608,
      "m": 979,
      "order10": "0",
      "order12": "0",
      "split": "2121961064/3",
      "vertices": 1958
    },
    {
      "BB_m": 498599851049532686,
      "Q2": "0",
      "Q3": "4363/2",
      "Q4": "0",
      "a_m": 761453076,
      "antipodal": "158153647/20",
      "iso": 249299925905492881,
      "m": 980,
      "order10": "16/5",
      "order12": "0",
      "split": "15070864179/20",
      "vertices": 1960
    },
    {
      "BB_m": 502142768843166928,
      "Q2": "0",
      "Q3": "0",
      "Q4": "85/3",
      "a_m": 717223450,
      "antipodal": "0",
      "iso": 251071384780195189,
      "m": 981,
      "order10": "0",
      "order12": "0",
      "split": "2151670265/3",
      "vertices": 1962
    },
    {
      "BB_m": 507863411795568750,
      "Q2": "163/3",
      "Q3": "4941",
      "Q4": "76",
      "a_m": 676086252,
      "antipodal": "44791291/6",
      "iso": 253931706235827501,
      "m": 982,
      "order10": "0",
      "order12": "0",
      "split": "1337231931/2",
      "vertices": 1964
    },
    {
      "BB_m": 511447179548281797,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 725605327,
      "antipodal": "0",
      "iso": 255723590136943562,
      "m": 983,
      "order10": "0",
      "order12": "0",
      "split": "725605327",
      "vertices": 1966
    },
    {
      "BB_m": 517319438610292782,
      "Q2": "26",
      "Q3": "4415/3",
      "Q4": "82/3",
      "a_m": 785949848,
      "antipodal": "16311935/2",
      "iso": 258659719698121315,
      "m": 984,
      "order10": "0",
      "order12": "4/3",
      "split": "4666754125/6",
      "vertices": 1968
    },
    {
      "BB_m": 520922721010811746,
      "Q2": "0",
      "Q3": "0",
      "Q4": "34",
      "a_m": 717515820,
      "antipodal": "0",
      "iso": 260461360864163783,
      "m": 985,
      "order10": "4/5",
      "order12": "0",
      "split": "3587578926/5",
      "vertices": 1970
    },
    {
      "BB_m": 526873345949829926,
      "Q2": "0",
      "Q3": "5050",
      "Q4": "0",
      "a_m": 692131422,
      "antipodal": "7573154",
      "iso": 263436673320980674,
      "m": 986,
      "order10": "0",
      "order12": "0",
      "split": "684553218",
      "vertices": 1972
    },
    {
      "BB_m": 530590237706057008,
      "Q2": "0",
      "Q3": "0",
      "Q4": "52/3",
      "a_m": 742590826,
      "antipodal": "0",
      "iso": 265295119224323917,
      "m": 987,
      "order10": "0",
      "order12": "0",
      "split": "2227772426/3",
      "vertices": 1974
    },
    {
      "BB_m": 536605879574731708,
      "Q2": "92/3",
      "Q3": "2106",
      "Q4": "40/3",
      "a_m": 781157344,
      "antipodal": "48999029/6",
      "iso": 268302940177944526,
      "m": 988,
      "order10": "0",
      "order12": "0",
      "split": "4637932135/6",
      "vertices": 1976
    },
    {
      "BB_m": 540361082405668942,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 735936744,
      "antipodal": "0",
      "iso": 270180541570802843,
      "m": 989,
      "order10": "0",
      "order12": "0",
      "split": "735936744",
      "vertices": 1978
    },
    {
      "BB_m": 546532471588615328,
      "Q2": "50/3",
      "Q3": "5971",
      "Q4": "76/3",
      "a_m": 711244446,
      "antipodal": "234579583/30",
      "iso": 273266236149929887,
      "m": 990,
      "order10": "12/5",
      "order12": "0",
      "split": "4220514667/6",
      "vertices": 1980
    },
    {
      "BB_m": 550310479930743510,
      "Q2": "0",
      "Q3": "0",
      "Q4": "158/3",
      "a_m": 746185868,
      "antipodal": "0",
      "iso": 275155240338464689,
      "m": 991,
      "order10": "0",
      "order12": "0",
      "split": "2238557446/3",
      "vertices": 1982
    },
    {
      "BB_m": 556567207638311158,
      "Q2": "0",
      "Q3": "2237/2",
      "Q4": "0",
      "a_m": 807147514,
      "antipodal": "16632807/2",
      "iso": 278283604222729336,
      "m": 992,
      "order10": "0",
      "order12": "0",
      "split": "798829992",
      "vertices": 1984
    },
    {
      "BB_m": 560461311503450291,
      "Q2": "0",
      "Q3": "0",
      "Q4": "33",
      "a_m": 751566853,
      "antipodal": "0",
      "iso": 280230656127508572,
      "m": 993,
      "order10": "0",
      "order12": "0",
      "split": "751566820",
      "vertices": 1986
    },
    {
      "BB_m": 566781486908917802,
      "Q2": "62",
      "Q3": "5159",
      "Q4": "86",
      "a_m": 711977344,
      "antipodal": "7842108",
      "iso": 283390743810447573,
      "m": 994,
      "order10": "0",
      "order12": "0",
      "split": "704129929",
      "vertices": 1988
    },
    {
      "BB_m": 570719306350116451,
      "Q2": "0",
      "Q3": "0",
      "Q4": "0",
      "a_m": 763045125,
      "antipodal": "0",
      "iso": 285359653556580788,
      "m": 995,
      "order10": "4/5",
      "order12": "0",
      "split": "3815225621/5",
      "vertices": 1990
    },
    {
      "BB_m": 577205932607588998,
      "Q2": "26/3",
      "Q3": "14165/6",
      "Q4": "8/3",
      "a_m": 819121600,
      "antipodal": "25602805/3",
      "iso": 288602966713355299,
      "m": 996,
      "order10": "0",
      "order12": "2/3",
      "split": "4863509753/6",
      "vertices": 1992
    },
    {
      "BB_m": 581163164975540400,
      "Q2": "0",
      "Q3": "0",
      "Q4": "51",
      "a_m": 756891412,
      "antipodal": "0",
      "iso": 290581582866215906,
      "m": 997,
      "order10": "0",
      "order12": "0",
      "split": "756891361",
      "vertices": 1994
    },
    {
      "BB_m": 587735447724968506,
      "Q2": "0",
      "Q3": "5146",
      "Q4": "0",
      "a_m": 727720200,
      "antipodal": "15902219/2",
      "iso": 293867724226344353,
      "m": 998,
      "order10": "0",
      "order12": "0",
      "split": "1439527889/2",
      "vertices": 1996
    },
    {
      "BB_m": 591817977710205215,
      "Q2": "0",
      "Q3": "0",
      "Q4": "85/3",
      "a_m": 782612491,
      "antipodal": "0",
      "iso": 295908989246408853,
      "m": 999,
      "order10": "0",
      "order12": "0",
      "split": "2347837388/3",
      "vertices": 1998
    },
    {
      "BB_m": 598460528671584911,
      "Q2": "34",
      "Q3": "1424",
      "Q4": "104/3",
      "a_m": 831433105,
      "antipodal": "86169599/10",
      "iso": 299230264751509008,
      "m": 1000,
      "order10": "6",
      "order12": "0",
      "split": "24684439393/30",
      "vertices": 2000
    },
    {
      "BB_m": 618379722229291657447120587,
      "Q2": "865/3",
      "Q3": "126811",
      "Q4": "763/3",
      "a_m": 10732109620923,
      "antipodal": "2634980156453/30",
      "iso": 309189861114651194778370755,
      "m": 10000,
      "order10": "56/5",
      "order12": "0",
      "split": "319328304650291/30",
      "vertices": 20000
    },
    {
      "BB_m": 317185764551436084849593764899,
      "Q2": "0",
      "Q3": "976453/2",
      "Q4": "0",
      "a_m": 177928710815317,
      "antipodal": "5626802594649/4",
      "iso": 158592882275718131389152290108,
      "m": 20000,
      "order10": "72/5",
      "order12": "0",
      "split": "3530440193568277/20",
      "vertices": 40000
    },
    {
      "BB_m": 620403089276890880797542067274250981,
      "Q2": "3181",
      "Q3": "12217112",
      "Q4": "3296",
      "a_m": 116236458584023757,
      "antipodal": "3519981886614423/4",
      "iso": 310201544638445440456889262929137369,
      "m": 100000,
      "order10": "18",
      "order12": "0",
      "split": "461425852400586177/4",
      "vertices": 200000
    },
    {
      "BB_m": 620605743247549369187383294800702948786453299,
      "Q2": "30380",
      "Q3": "1209715919",
      "Q4": "29627",
      "a_m": 1191930567424215978147,
      "antipodal": "176032419858032151397/20",
      "iso": 310302871623774684593692243365635186501215723,
      "m": 1000000,
      "order10": "132/5",
      "order12": "0",
      "split": "4732515785720418378499/4",
      "vertices": 2000000
    }
  ],
  "schema": "public-count-examples/1",
  "scope": "Formula evaluations: all three counts and seven sector masses at m=1..1000 and four larger indices. Graph-enumeration comparisons extend only through m=200."
}


==> anc/data/public_numerical/order_ten_coordinates.json <==
{
  "C1": [
    [
      [
        1,
        -1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        1,
        -2
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        -1,
        -1
      ],
      [
        1,
        -1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        -1,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        -1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        -1,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        1,
        -1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        -1,
        1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        1,
        -2
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        0,
        -2
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        -1,
        -1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        -1,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        -1
      ],
      [
        1,
        0
      ]
    ]
  ],
  "C2": [
    [
      [
        0,
        -1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        -1,
        -1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        -2,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        -1,
        0
      ],
      [
        0,
        1
      ],
      [
        -1,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        -1,
        1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        0,
        -1
      ],
      [
        0,
        0
      ],
      [
        -1,
        1
      ],
      [
        1,
        -1
      ],
      [
        0,
        1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        -1,
        -1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        -2,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ],
      [
        -1,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        -2,
        1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        -1
      ],
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        -1,
        1
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        -1
      ],
      [
        0,
        1
      ],
      [
        0,
        -1
      ],
      [
        0,
        0
      ]
    ]
  ],
  "conventions": {
    "basis": "Interleaved columns (e0,zeta*e0,...,e9,zeta*e9).",
    "entries": "[a,b] means a+b*zeta, with zeta^2-zeta+1=0.",
    "form": "Hermitian H has diagonal -3, upper adjacent entry 1+zeta, and conjugate lower adjacent entry. B=(2/3)Re(H).",
    "operators": "Ak(x)=Ck*conjugate(x), A3=A1^7, A4=A2^3."
  },
  "origin": {
    "label": "eq:order10-representatives",
    "paper": "papers/rotary_collision_arithmetic/paper.tex",
    "printed_matrices_sha256": "b0365fd6e70593603b81a13be9fa69c2c678befd63f211cabead87168ac3e3d1"
  },
  "schema": "public-order-ten-coordinates/1",
  "scope": "Exact integral operator identities for the printed order-ten matrices. This does not prove their geometric completeness or their centralizer classification."
}


==> anc/data/public_numerical/reference_counts.json <==
{
  "ipr": [
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 1
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 2
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 3
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 4
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 5
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 6
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 7
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 8
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 9
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 10
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 11
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 12
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 13
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 14
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 15
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 16
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 17
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 18
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 19
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 20
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 21
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 22
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 23
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 24
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 25
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 26
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 27
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 28
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 29
    },
    {
      "ipr": 1,
      "ipr_oriented": 1,
      "m": 30
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 31
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 32
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 33
    },
    {
      "ipr": 0,
      "ipr_oriented": 0,
      "m": 34
    },
    {
      "ipr": 1,
      "ipr_oriented": 1,
      "m": 35
    },
    {
      "ipr": 1,
      "ipr_oriented": 1,
      "m": 36
    },
    {
      "ipr": 1,
      "ipr_oriented": 1,
      "m": 37
    },
    {
      "ipr": 2,
      "ipr_oriented": 3,
      "m": 38
    },
    {
      "ipr": 5,
      "ipr_oriented": 6,
      "m": 39
    },
    {
      "ipr": 7,
      "ipr_oriented": 9,
      "m": 40
    },
    {
      "ipr": 9,
      "ipr_oriented": 12,
      "m": 41
    },
    {
      "ipr": 24,
      "ipr_oriented": 34,
      "m": 42
    },
    {
      "ipr": 19,
      "ipr_oriented": 33,
      "m": 43
    },
    {
      "ipr": 35,
      "ipr_oriented": 56,
      "m": 44
    },
    {
      "ipr": 46,
      "ipr_oriented": 78,
      "m": 45
    },
    {
      "ipr": 86,
      "ipr_oriented": 161,
      "m": 46
    },
    {
      "ipr": 134,
      "ipr_oriented": 252,
      "m": 47
    },
    {
      "ipr": 187,
      "ipr_oriented": 349,
      "m": 48
    },
    {
      "ipr": 259,
      "ipr_oriented": 483,
      "m": 49
    },
    {
      "ipr": 450,
      "ipr_oriented": 862,
      "m": 50
    },
    {
      "ipr": 616,
      "ipr_oriented": 1179,
      "m": 51
    },
    {
      "ipr": 823,
      "ipr_oriented": 1606,
      "m": 52
    },
    {
      "ipr": 1233,
      "ipr_oriented": 2401,
      "m": 53
    },
    {
      "ipr": 1799,
      "ipr_oriented": 3502,
      "m": 54
    },
    {
      "ipr": 2355,
      "ipr_oriented": 4645,
      "m": 55
    },
    {
      "ipr": 3342,
      "ipr_oriented": 6568,
      "m": 56
    },
    {
      "ipr": 4468,
      "ipr_oriented": 8820,
      "m": 57
    },
    {
      "ipr": 6063,
      "ipr_oriented": 11997,
      "m": 58
    },
    {
      "ipr": 8148,
      "ipr_oriented": 16132,
      "m": 59
    },
    {
      "ipr": 10774,
      "ipr_oriented": 21326,
      "m": 60
    },
    {
      "ipr": 13977,
      "ipr_oriented": 27763,
      "m": 61
    },
    {
      "ipr": 18769,
      "ipr_oriented": 37313,
      "m": 62
    },
    {
      "ipr": 23589,
      "ipr_oriented": 46907,
      "m": 63
    },
    {
      "ipr": 30683,
      "ipr_oriented": 61069,
      "m": 64
    },
    {
      "ipr": 39393,
      "ipr_oriented": 78476,
      "m": 65
    },
    {
      "ipr": 49878,
      "ipr_oriented": 99343,
      "m": 66
    },
    {
      "ipr": 62372,
      "ipr_oriented": 124282,
      "m": 67
    },
    {
      "ipr": 79362,
      "ipr_oriented": 158258,
      "m": 68
    },
    {
      "ipr": 98541,
      "ipr_oriented": 196532,
      "m": 69
    },
    {
      "ipr": 121354,
      "ipr_oriented": 242126,
      "m": 70
    },
    {
      "ipr": 151201,
      "ipr_oriented": 301752,
      "m": 71
    },
    {
      "ipr": 186611,
      "ipr_oriented": 372498,
      "m": 72
    },
    {
      "ipr": 225245,
      "ipr_oriented": 449742,
      "m": 73
    },
    {
      "ipr": 277930,
      "ipr_oriented": 554998,
      "m": 74
    },
    {
      "ipr": 335569,
      "ipr_oriented": 670090,
      "m": 75
    },
    {
      "ipr": 404667,
      "ipr_oriented": 808294,
      "m": 76
    },
    {
      "ipr": 489646,
      "ipr_oriented": 978149,
      "m": 77
    },
    {
      "ipr": 586264,
      "ipr_oriented": 1171225,
      "m": 78
    },
    {
      "ipr": 697720,
      "ipr_oriented": 1394107,
      "m": 79
    },
    {
      "ipr": 836497,
      "ipr_oriented": 1671444,
      "m": 80
    },
    {
      "ipr": 989495,
      "ipr_oriented": 1977390,
      "m": 81
    },
    {
      "ipr": 1170157,
      "ipr_oriented": 2338611,
      "m": 82
    },
    {
      "ipr": 1382953,
      "ipr_oriented": 2763939,
      "m": 83
    },
    {
      "ipr": 1628029,
      "ipr_oriented": 3253852,
      "m": 84
    },
    {
      "ipr": 1902265,
      "ipr_oriented": 3802401,
      "m": 85
    },
    {
      "ipr": 2234133,
      "ipr_oriented": 4465778,
      "m": 86
    },
    {
      "ipr": 2601868,
      "ipr_oriented": 5201094,
      "m": 87
    },
    {
      "ipr": 3024383,
      "ipr_oriented": 6045917,
      "m": 88
    },
    {
      "ipr": 3516365,
      "ipr_oriented": 7029894,
      "m": 89
    },
    {
      "ipr": 4071832,
      "ipr_oriented": 8140322,
      "m": 90
    },
    {
      "ipr": 4690880,
      "ipr_oriented": 9378307,
      "m": 91
    },
    {
      "ipr": 5424777,
      "ipr_oriented": 10845620,
      "m": 92
    },
    {
      "ipr": 6229550,
      "ipr_oriented": 12455123,
      "m": 93
    },
    {
      "ipr": 7144091,
      "ipr_oriented": 14284031,
      "m": 94
    },
    {
      "ipr": 8187581,
      "ipr_oriented": 16370481,
      "m": 95
    },
    {
      "ipr": 9364975,
      "ipr_oriented": 18724712,
      "m": 96
    },
    {
      "ipr": 10659863,
      "ipr_oriented": 21315001,
      "m": 97
    },
    {
      "ipr": 12163298,
      "ipr_oriented": 24321070,
      "m": 98
    },
    {
      "ipr": 13809901,
      "ipr_oriented": 27613597,
      "m": 99
    },
    {
      "ipr": 15655672,
      "ipr_oriented": 31305018,
      "m": 100
    },
    {
      "ipr": 17749388,
      "ipr_oriented": 35492175,
      "m": 101
    },
    {
      "ipr": 20070486,
      "ipr_oriented": 40133756,
      "m": 102
    },
    {
      "ipr": 22606939,
      "ipr_oriented": 45206362,
      "m": 103
    },
    {
      "ipr": 25536557,
      "ipr_oriented": 51064826,
      "m": 104
    },
    {
      "ipr": 28700677,
      "ipr_oriented": 57393124,
      "m": 105
    },
    {
      "ipr": 32230861,
      "ipr_oriented": 64453112,
      "m": 106
    },
    {
      "ipr": 36173081,
      "ipr_oriented": 72336302,
      "m": 107
    },
    {
      "ipr": 40536922,
      "ipr_oriented": 81063395,
      "m": 108
    },
    {
      "ipr": 45278722,
      "ipr_oriented": 90547211,
      "m": 109
    },
    {
      "ipr": 50651799,
      "ipr_oriented": 101292465,
      "m": 110
    },
    {
      "ipr": 56463948,
      "ipr_oriented": 112915656,
      "m": 111
    },
    {
      "ipr": 62887775,
      "ipr_oriented": 125762820,
      "m": 112
    },
    {
      "ipr": 69995887,
      "ipr_oriented": 139979262,
      "m": 113
    },
    {
      "ipr": 77831323,
      "ipr_oriented": 155648933,
      "m": 114
    },
    {
      "ipr": 86238206,
      "ipr_oriented": 172461567,
      "m": 115
    },
    {
      "ipr": 95758929,
      "ipr_oriented": 191501857,
      "m": 116
    },
    {
      "ipr": 105965373,
      "ipr_oriented": 211914944,
      "m": 117
    },
    {
      "ipr": 117166528,
      "ipr_oriented": 234316540,
      "m": 118
    },
    {
      "ipr": 129476607,
      "ipr_oriented": 258935154,
      "m": 119
    },
    {
      "ipr": 142960479,
      "ipr_oriented": 285901110,
      "m": 120
    },
    {
      "ipr": 157402781,
      "m": 121
    },
    {
      "ipr": 173577766,
      "m": 122
    },
    {
      "ipr": 190809628,
      "m": 123
    },
    {
      "ipr": 209715141,
      "m": 124
    },
    {
      "ipr": 230272559,
      "m": 125
    },
    {
      "ipr": 252745513,
      "m": 126
    },
    {
      "ipr": 276599787,
      "m": 127
    },
    {
      "ipr": 303235792,
      "m": 128
    },
    {
      "ipr": 331516984,
      "m": 129
    },
    {
      "ipr": 362302637,
      "m": 130
    },
    {
      "ipr": 395600325,
      "m": 131
    },
    {
      "ipr": 431894257,
      "m": 132
    },
    {
      "ipr": 470256444,
      "m": 133
    },
    {
      "ipr": 512858451,
      "m": 134
    },
    {
      "ipr": 557745670,
      "m": 135
    },
    {
      "ipr": 606668511,
      "m": 136
    },
    {
      "ipr": 659140287,
      "m": 137
    },
    {
      "ipr": 716217922,
      "m": 138
    },
    {
      "ipr": 776165188,
      "m": 139
    },
    {
      "ipr": 842498881,
      "m": 140
    },
    {
      "ipr": 912274540,
      "m": 141
    },
    {
      "ipr": 987874095,
      "m": 142
    },
    {
      "ipr": 1068507788,
      "m": 143
    },
    {
      "ipr": 1156161307,
      "m": 144
    },
    {
      "ipr": 1247686189,
      "m": 145
    },
    {
      "ipr": 1348832364,
      "m": 146
    },
    {
      "ipr": 1454359806,
      "m": 147
    },
    {
      "ipr": 1568768524,
      "m": 148
    },
    {
      "ipr": 1690214836,
      "m": 149
    },
    {
      "ipr": 1821766896,
      "m": 150
    },
    {
      "ipr": 1958581588,
      "m": 151
    },
    {
      "ipr": 2109271290,
      "m": 152
    },
    {
      "ipr": 2266138871,
      "m": 153
    },
    {
      "ipr": 2435848971,
      "m": 154
    },
    {
      "ipr": 2614544391,
      "m": 155
    },
    {
      "ipr": 2808510141,
      "m": 156
    },
    {
      "ipr": 3009120113,
      "m": 157
    },
    {
      "ipr": 3229731630,
      "m": 158
    },
    {
      "ipr": 3458148016,
      "m": 159
    },
    {
      "ipr": 3704939275,
      "m": 160
    },
    {
      "ipr": 3964153268,
      "m": 161
    },
    {
      "ipr": 4244706701,
      "m": 162
    },
    {
      "ipr": 4533465777,
      "m": 163
    },
    {
      "ipr": 4850870260,
      "m": 164
    },
    {
      "ipr": 5178120469,
      "m": 165
    },
    {
      "ipr": 5531727283,
      "m": 166
    },
    {
      "ipr": 5900369830,
      "m": 167
    },
    {
      "ipr": 6299880577,
      "m": 168
    },
    {
      "ipr": 6709574675,
      "m": 169
    },
    {
      "ipr": 7158963073,
      "m": 170
    },
    {
      "ipr": 7620446934,
      "m": 171
    },
    {
      "ipr": 8118481242,
      "m": 172
    },
    {
      "ipr": 8636262789,
      "m": 173
    },
    {
      "ipr": 9196920285,
      "m": 174
    },
    {
      "ipr": 9768511147,
      "m": 175
    },
    {
      "ipr": 10396040696,
      "m": 176
    },
    {
      "ipr": 11037658075,
      "m": 177
    },
    {
      "ipr": 11730538496,
      "m": 178
    },
    {
      "ipr": 12446446419,
      "m": 179
    },
    {
      "ipr": 13221751502,
      "m": 180
    },
    {
      "ipr": 14010515381,
      "m": 181
    },
    {
      "ipr": 14874753568,
      "m": 182
    },
    {
      "ipr": 15754940959,
      "m": 183
    },
    {
      "ipr": 16705334454,
      "m": 184
    },
    {
      "ipr": 17683643273,
      "m": 185
    },
    {
      "ipr": 18744292915,
      "m": 186
    },
    {
      "ipr": 19816289281,
      "m": 187
    },
    {
      "ipr": 20992425825,
      "m": 188
    },
    {
      "ipr": 22186413139,
      "m": 189
    },
    {
      "ipr": 23475079272,
      "m": 190
    },
    {
      "ipr": 24795898388,
      "m": 191
    },
    {
      "ipr": 26227197453,
      "m": 192
    },
    {
      "ipr": 27670862550,
      "m": 193
    },
    {
      "ipr": 29254036711,
      "m": 194
    },
    {
      "ipr": 30852950986,
      "m": 195
    },
    {
      "ipr": 32581366295,
      "m": 196
    },
    {
      "ipr": 34345173894,
      "m": 197
    },
    {
      "ipr": 36259212641,
      "m": 198
    },
    {
      "ipr": 38179777473,
      "m": 199
    },
    {
      "ipr": 40286153024,
      "m": 200
    }
  ],
  "ipr_ordinary_source": "Brinkmann--Goedgebeur--McKay, DOI 10.1021/ci3003107, Tables 2--6; m=2..200, with the structural zero at m=1.",
  "ipr_oriented_source": "OEIS A086423, archived b-file; m=30..120, with structural zeros at m=1..29.",
  "ordinary": [
    {
      "BB_m": 0,
      "a_m": 0,
      "iso": 0,
      "m": 1
    },
    {
      "BB_m": 0,
      "a_m": 0,
      "iso": 0,
      "m": 2
    },
    {
      "BB_m": 0,
      "a_m": 0,
      "iso": 0,
      "m": 3
    },
    {
      "BB_m": 0,
      "a_m": 0,
      "iso": 0,
      "m": 4
    },
    {
      "BB_m": 0,
      "a_m": 0,
      "iso": 0,
      "m": 5
    },
    {
      "BB_m": 0,
      "a_m": 0,
      "iso": 0,
      "m": 6
    },
    {
      "BB_m": 0,
      "a_m": 0,
      "iso": 0,
      "m": 7
    },
    {
      "BB_m": 0,
      "a_m": 0,
      "iso": 0,
      "m": 8
    },
    {
      "BB_m": 0,
      "a_m": 0,
      "iso": 0,
      "m": 9
    },
    {
      "BB_m": 1,
      "a_m": 1,
      "iso": 1,
      "m": 10
    },
    {
      "BB_m": 0,
      "a_m": 0,
      "iso": 0,
      "m": 11
    },
    {
      "BB_m": 1,
      "a_m": 1,
      "iso": 1,
      "m": 12
    },
    {
      "BB_m": 1,
      "a_m": 1,
      "iso": 1,
      "m": 13
    },
    {
      "BB_m": 3,
      "a_m": 1,
      "iso": 2,
      "m": 14
    },
    {
      "BB_m": 3,
      "a_m": 3,
      "iso": 3,
      "m": 15
    },
    {
      "BB_m": 10,
      "a_m": 2,
      "iso": 6,
      "m": 16
    },
    {
      "BB_m": 9,
      "a_m": 3,
      "iso": 6,
      "m": 17
    },
    {
      "BB_m": 23,
      "a_m": 7,
      "iso": 15,
      "m": 18
    },
    {
      "BB_m": 30,
      "a_m": 4,
      "iso": 17,
      "m": 19
    },
    {
      "BB_m": 66,
      "a_m": 14,
      "iso": 40,
      "m": 20
    },
    {
      "BB_m": 80,
      "a_m": 10,
      "iso": 45,
      "m": 21
    },
    {
      "BB_m": 162,
      "a_m": 16,
      "iso": 89,
      "m": 22
    },
    {
      "BB_m": 209,
      "a_m": 23,
      "iso": 116,
      "m": 23
    },
    {
      "BB_m": 374,
      "a_m": 24,
      "iso": 199,
      "m": 24
    },
    {
      "BB_m": 507,
      "a_m": 35,
      "iso": 271,
      "m": 25
    },
    {
      "BB_m": 835,
      "a_m": 39,
      "iso": 437,
      "m": 26
    },
    {
      "BB_m": 1113,
      "a_m": 47,
      "iso": 580,
      "m": 27
    },
    {
      "BB_m": 1778,
      "a_m": 70,
      "iso": 924,
      "m": 28
    },
    {
      "BB_m": 2344,
      "a_m": 66,
      "iso": 1205,
      "m": 29
    },
    {
      "BB_m": 3532,
      "a_m": 92,
      "iso": 1812,
      "m": 30
    },
    {
      "BB_m": 4670,
      "a_m": 100,
      "iso": 2385,
      "m": 31
    },
    {
      "BB_m": 6796,
      "a_m": 134,
      "iso": 3465,
      "m": 32
    },
    {
      "BB_m": 8825,
      "a_m": 131,
      "iso": 4478,
      "m": 33
    },
    {
      "BB_m": 12501,
      "a_m": 163,
      "iso": 6332,
      "m": 34
    },
    {
      "BB_m": 16091,
      "a_m": 207,
      "iso": 8149,
      "m": 35
    },
    {
      "BB_m": 22142,
      "a_m": 238,
      "iso": 11190,
      "m": 36
    },
    {
      "BB_m": 28232,
      "a_m": 260,
      "iso": 14246,
      "m": 37
    },
    {
      "BB_m": 38016,
      "a_m": 286,
      "iso": 19151,
      "m": 38
    },
    {
      "BB_m": 47868,
      "a_m": 350,
      "iso": 24109,
      "m": 39
    },
    {
      "BB_m": 63416,
      "a_m": 432,
      "iso": 31924,
      "m": 40
    },
    {
      "BB_m": 79023,
      "a_m": 413,
      "iso": 39718,
      "m": 41
    },
    {
      "BB_m": 102684,
      "a_m": 500,
      "iso": 51592,
      "m": 42
    },
    {
      "BB_m": 126973,
      "a_m": 549,
      "iso": 63761,
      "m": 43
    },
    {
      "BB_m": 162793,
      "a_m": 683,
      "iso": 81738,
      "m": 44
    },
    {
      "BB_m": 199128,
      "a_m": 708,
      "iso": 99918,
      "m": 45
    },
    {
      "BB_m": 252082,
      "a_m": 736,
      "iso": 126409,
      "m": 46
    },
    {
      "BB_m": 306061,
      "a_m": 925,
      "iso": 153493,
      "m": 47
    },
    {
      "BB_m": 382627,
      "a_m": 1051,
      "iso": 191839,
      "m": 48
    },
    {
      "BB_m": 461020,
      "a_m": 1014,
      "iso": 231017,
      "m": 49
    },
    {
      "BB_m": 570603,
      "a_m": 1225,
      "iso": 285914,
      "m": 50
    },
    {
      "BB_m": 682017,
      "a_m": 1299,
      "iso": 341658,
      "m": 51
    },
    {
      "BB_m": 836457,
      "a_m": 1569,
      "iso": 419013,
      "m": 52
    },
    {
      "BB_m": 993461,
      "a_m": 1597,
      "iso": 497529,
      "m": 53
    },
    {
      "BB_m": 1206782,
      "a_m": 1652,
      "iso": 604217,
      "m": 54
    },
    {
      "BB_m": 1424663,
      "a_m": 1975,
      "iso": 713319,
      "m": 55
    },
    {
      "BB_m": 1718034,
      "a_m": 2288,
      "iso": 860161,
      "m": 56
    },
    {
      "BB_m": 2014713,
      "a_m": 2175,
      "iso": 1008444,
      "m": 57
    },
    {
      "BB_m": 2411814,
      "a_m": 2424,
      "iso": 1207119,
      "m": 58
    },
    {
      "BB_m": 2814401,
      "a_m": 2705,
      "iso": 1408553,
      "m": 59
    },
    {
      "BB_m": 3345147,
      "a_m": 3195,
      "iso": 1674171,
      "m": 60
    },
    {
      "BB_m": 3882755,
      "a_m": 3103,
      "iso": 1942929,
      "m": 61
    },
    {
      "BB_m": 4588131,
      "a_m": 3311,
      "iso": 2295721,
      "m": 62
    },
    {
      "BB_m": 5297876,
      "a_m": 3856,
      "iso": 2650866,
      "m": 63
    },
    {
      "BB_m": 6224194,
      "a_m": 4278,
      "iso": 3114236,
      "m": 64
    },
    {
      "BB_m": 7157006,
      "a_m": 4268,
      "iso": 3580637,
      "m": 65
    },
    {
      "BB_m": 8359652,
      "a_m": 4490,
      "iso": 4182071,
      "m": 66
    },
    {
      "BB_m": 9570462,
      "a_m": 4968,
      "iso": 4787715,
      "m": 67
    },
    {
      "BB_m": 11128035,
      "a_m": 5863,
      "iso": 5566949,
      "m": 68
    },
    {
      "BB_m": 12683755,
      "a_m": 5641,
      "iso": 6344698,
      "m": 69
    },
    {
      "BB_m": 14676481,
      "a_m": 5927,
      "iso": 7341204,
      "m": 70
    },
    {
      "BB_m": 16671248,
      "a_m": 6818,
      "iso": 8339033,
      "m": 71
    },
    {
      "BB_m": 19201153,
      "a_m": 7669,
      "iso": 9604411,
      "m": 72
    },
    {
      "BB_m": 21728036,
      "a_m": 7226,
      "iso": 10867631,
      "m": 73
    },
    {
      "BB_m": 24930330,
      "a_m": 7854,
      "iso": 12469092,
      "m": 74
    },
    {
      "BB_m": 28109625,
      "a_m": 8723,
      "iso": 14059174,
      "m": 75
    },
    {
      "BB_m": 32122355,
      "a_m": 9695,
      "iso": 16066025,
      "m": 76
    },
    {
      "BB_m": 36112223,
      "a_m": 9735,
      "iso": 18060979,
      "m": 77
    },
    {
      "BB_m": 41107620,
      "a_m": 9914,
      "iso": 20558767,
      "m": 78
    },
    {
      "BB_m": 46064096,
      "a_m": 11092,
      "iso": 23037594,
      "m": 79
    },
    {
      "BB_m": 52272782,
      "a_m": 12896,
      "iso": 26142839,
      "m": 80
    },
    {
      "BB_m": 58393248,
      "a_m": 11838,
      "iso": 29202543,
      "m": 81
    },
    {
      "BB_m": 66032535,
      "a_m": 12611,
      "iso": 33022573,
      "m": 82
    },
    {
      "BB_m": 73582782,
      "a_m": 14084,
      "iso": 36798433,
      "m": 83
    },
    {
      "BB_m": 82940953,
      "a_m": 15735,
      "iso": 41478344,
      "m": 84
    },
    {
      "BB_m": 92160881,
      "a_m": 15433,
      "iso": 46088157,
      "m": 85
    },
    {
      "BB_m": 103602394,
      "a_m": 15668,
      "iso": 51809031,
      "m": 86
    },
    {
      "BB_m": 114816693,
      "a_m": 17835,
      "iso": 57417264,
      "m": 87
    },
    {
      "BB_m": 128686912,
      "a_m": 19626,
      "iso": 64353269,
      "m": 88
    },
    {
      "BB_m": 142308166,
      "a_m": 18738,
      "iso": 71163452,
      "m": 89
    },
    {
      "BB_m": 159057604,
      "a_m": 19898,
      "iso": 79538751,
      "m": 90
    },
    {
      "BB_m": 175455386,
      "a_m": 21236,
      "iso": 87738311,
      "m": 91
    },
    {
      "BB_m": 195657995,
      "a_m": 24371,
      "iso": 97841183,
      "m": 92
    },
    {
      "BB_m": 215335951,
      "a_m": 23483,
      "iso": 107679717,
      "m": 93
    },
    {
      "BB_m": 239498752,
      "a_m": 23398,
      "iso": 119761075,
      "m": 94
    },
    {
      "BB_m": 263096297,
      "a_m": 27191,
      "iso": 131561744,
      "m": 95
    },
    {
      "BB_m": 291923618,
      "a_m": 29730,
      "iso": 145976674,
      "m": 96
    },
    {
      "BB_m": 319971240,
      "a_m": 27684,
      "iso": 159999462,
      "m": 97
    },
    {
      "BB_m": 354321904,
      "a_m": 29470,
      "iso": 177175687,
      "m": 98
    },
    {
      "BB_m": 387597455,
      "a_m": 31861,
      "iso": 193814658,
      "m": 99
    },
    {
      "BB_m": 428220000,
      "a_m": 35484,
      "iso": 214127742,
      "m": 100
    },
    {
      "BB_m": 467658270,
      "a_m": 34656,
      "iso": 233846463,
      "m": 101
    },
    {
      "BB_m": 515596902,
      "a_m": 34876,
      "iso": 257815889,
      "m": 102
    },
    {
      "BB_m": 561974100,
      "a_m": 38550,
      "iso": 281006325,
      "m": 103
    },
    {
      "BB_m": 618503629,
      "a_m": 43423,
      "iso": 309273526,
      "m": 104
    },
    {
      "BB_m": 672960919,
      "a_m": 40741,
      "iso": 336500830,
      "m": 105
    },
    {
      "BB_m": 739119987,
      "a_m": 41441,
      "iso": 369580714,
      "m": 106
    },
    {
      "BB_m": 803025838,
      "a_m": 46072,
      "iso": 401535955,
      "m": 107
    },
    {
      "BB_m": 880381442,
      "a_m": 50970,
      "iso": 440216206,
      "m": 108
    },
    {
      "BB_m": 954791893,
      "a_m": 48459,
      "iso": 477420176,
      "m": 109
    },
    {
      "BB_m": 1045149256,
      "a_m": 49872,
      "iso": 522599564,
      "m": 110
    },
    {
      "BB_m": 1131745304,
      "a_m": 55058,
      "iso": 565900181,
      "m": 111
    },
    {
      "BB_m": 1236558914,
      "a_m": 60282,
      "iso": 618309598,
      "m": 112
    },
    {
      "BB_m": 1337268127,
      "a_m": 57269,
      "iso": 668662698,
      "m": 113
    },
    {
      "BB_m": 1458771168,
      "a_m": 58592,
      "iso": 729414880,
      "m": 114
    },
    {
      "BB_m": 1575048577,
      "a_m": 63561,
      "iso": 787556069,
      "m": 115
    },
    {
      "BB_m": 1715797098,
      "a_m": 70934,
      "iso": 857934016,
      "m": 116
    },
    {
      "BB_m": 1850016768,
      "a_m": 68228,
      "iso": 925042498,
      "m": 117
    },
    {
      "BB_m": 2011965672,
      "a_m": 67380,
      "iso": 1006016526,
      "m": 118
    },
    {
      "BB_m": 2166827672,
      "a_m": 75960,
      "iso": 1083451816,
      "m": 119
    },
    {
      "BB_m": 2353180355,
      "a_m": 84139,
      "iso": 1176632247,
      "m": 120
    },
    {
      "BB_m": 2530571274,
      "a_m": 76668,
      "iso": 1265323971,
      "m": 121
    },
    {
      "BB_m": 2744801058,
      "a_m": 80506,
      "iso": 1372440782,
      "m": 122
    },
    {
      "BB_m": 2948134826,
      "a_m": 87280,
      "iso": 1474111053,
      "m": 123
    },
    {
      "BB_m": 3192869772,
      "a_m": 94692,
      "iso": 1596482232,
      "m": 124
    },
    {
      "BB_m": 3425774760,
      "a_m": 93378,
      "iso": 1712934069,
      "m": 125
    },
    {
      "BB_m": 3705433966,
      "a_m": 91784,
      "iso": 1852762875,
      "m": 126
    },
    {
      "BB_m": 3970400266,
      "a_m": 100878,
      "iso": 1985250572,
      "m": 127
    },
    {
      "BB_m": 4289774460,
      "a_m": 112850,
      "iso": 2144943655,
      "m": 128
    },
    {
      "BB_m": 4591482273,
      "a_m": 104279,
      "iso": 2295793276,
      "m": 129
    },
    {
      "BB_m": 4953928565,
      "a_m": 106551,
      "iso": 2477017558,
      "m": 130
    },
    {
      "BB_m": 5297277909,
      "a_m": 116163,
      "iso": 2648697036,
      "m": 131
    },
    {
      "BB_m": 5708945811,
      "a_m": 127889,
      "iso": 2854536850,
      "m": 132
    },
    {
      "BB_m": 6097098730,
      "a_m": 121070,
      "iso": 3048609900,
      "m": 133
    },
    {
      "BB_m": 6564284155,
      "a_m": 121727,
      "iso": 3282202941,
      "m": 134
    },
    {
      "BB_m": 7003726743,
      "a_m": 135777,
      "iso": 3501931260,
      "m": 135
    },
    {
      "BB_m": 7530784730,
      "a_m": 145952,
      "iso": 3765465341,
      "m": 136
    },
    {
      "BB_m": 8027877473,
      "a_m": 138383,
      "iso": 4014007928,
      "m": 137
    },
    {
      "BB_m": 8623164190,
      "a_m": 140562,
      "iso": 4311652376,
      "m": 138
    },
    {
      "BB_m": 9181941021,
      "a_m": 149921,
      "iso": 4591045471,
      "m": 139
    },
    {
      "BB_m": 9853806446,
      "a_m": 168308,
      "iso": 4926987377,
      "m": 140
    },
    {
      "BB_m": 10482937182,
      "a_m": 159358,
      "iso": 5241548270,
      "m": 141
    },
    {
      "BB_m": 11236734954,
      "a_m": 156620,
      "iso": 5618445787,
      "m": 142
    },
    {
      "BB_m": 11944678343,
      "a_m": 175327,
      "iso": 5972426835,
      "m": 143
    },
    {
      "BB_m": 12791770724,
      "a_m": 191538,
      "iso": 6395981131,
      "m": 144
    },
    {
      "BB_m": 13583361145,
      "a_m": 177019,
      "iso": 6791769082,
      "m": 145
    },
    {
      "BB_m": 14534386155,
      "a_m": 181051,
      "iso": 7267283603,
      "m": 146
    },
    {
      "BB_m": 15421369613,
      "a_m": 196369,
      "iso": 7710782991,
      "m": 147
    },
    {
      "BB_m": 16483227350,
      "a_m": 212062,
      "iso": 8241719706,
      "m": 148
    },
    {
      "BB_m": 17476267675,
      "a_m": 205355,
      "iso": 8738236515,
      "m": 149
    },
    {
      "BB_m": 18663927061,
      "a_m": 204561,
      "iso": 9332065811,
      "m": 150
    },
    {
      "BB_m": 19768989050,
      "a_m": 220484,
      "iso": 9884604767,
      "m": 151
    },
    {
      "BB_m": 21096191945,
      "a_m": 245557,
      "iso": 10548218751,
      "m": 152
    },
    {
      "BB_m": 22328857779,
      "a_m": 227745,
      "iso": 11164542762,
      "m": 153
    },
    {
      "BB_m": 23803804599,
      "a_m": 226849,
      "iso": 11902015724,
      "m": 154
    },
    {
      "BB_m": 25177747311,
      "a_m": 250413,
      "iso": 12588998862,
      "m": 155
    },
    {
      "BB_m": 26820388881,
      "a_m": 272083,
      "iso": 13410330482,
      "m": 156
    },
    {
      "BB_m": 28342433015,
      "a_m": 256579,
      "iso": 14171344797,
      "m": 157
    },
    {
      "BB_m": 30170072140,
      "a_m": 257002,
      "iso": 15085164571,
      "m": 158
    },
    {
      "BB_m": 31860956489,
      "a_m": 282119,
      "iso": 15930619304,
      "m": 159
    },
    {
      "BB_m": 33883714816,
      "a_m": 306098,
      "iso": 16942010457,
      "m": 160
    },
    {
      "BB_m": 35760178173,
      "a_m": 286593,
      "iso": 17880232383,
      "m": 161
    },
    {
      "BB_m": 38003821487,
      "a_m": 289587,
      "iso": 19002055537,
      "m": 162
    },
    {
      "BB_m": 40074384246,
      "a_m": 308570,
      "iso": 20037346408,
      "m": 163
    },
    {
      "BB_m": 42560801885,
      "a_m": 340895,
      "iso": 21280571390,
      "m": 164
    },
    {
      "BB_m": 44852179762,
      "a_m": 326468,
      "iso": 22426253115,
      "m": 165
    },
    {
      "BB_m": 47592925209,
      "a_m": 315547,
      "iso": 23796620378,
      "m": 166
    },
    {
      "BB_m": 50126102754,
      "a_m": 352058,
      "iso": 25063227406,
      "m": 167
    },
    {
      "BB_m": 53155439383,
      "a_m": 384785,
      "iso": 26577912084,
      "m": 168
    },
    {
      "BB_m": 55939718941,
      "a_m": 350711,
      "iso": 27970034826,
      "m": 169
    },
    {
      "BB_m": 59284163396,
      "a_m": 361062,
      "iso": 29642262229,
      "m": 170
    },
    {
      "BB_m": 62354562777,
      "a_m": 387215,
      "iso": 31177474996,
      "m": 171
    },
    {
      "BB_m": 66028033946,
      "a_m": 416690,
      "iso": 33014225318,
      "m": 172
    },
    {
      "BB_m": 69410105709,
      "a_m": 402865,
      "iso": 34705254287,
      "m": 173
    },
    {
      "BB_m": 73456137608,
      "a_m": 395252,
      "iso": 36728266430,
      "m": 174
    },
    {
      "BB_m": 77160823316,
      "a_m": 430202,
      "iso": 38580626759,
      "m": 175
    },
    {
      "BB_m": 81612318561,
      "a_m": 472761,
      "iso": 40806395661,
      "m": 176
    },
    {
      "BB_m": 85683960523,
      "a_m": 438983,
      "iso": 42842199753,
      "m": 177
    },
    {
      "BB_m": 90556797909,
      "a_m": 435263,
      "iso": 45278616586,
      "m": 178
    },
    {
      "BB_m": 95026883784,
      "a_m": 474330,
      "iso": 47513679057,
      "m": 179
    },
    {
      "BB_m": 100377559914,
      "a_m": 519822,
      "iso": 50189039868,
      "m": 180
    },
    {
      "BB_m": 105257194470,
      "a_m": 484426,
      "iso": 52628839448,
      "m": 181
    },
    {
      "BB_m": 111124529629,
      "a_m": 484143,
      "iso": 55562506886,
      "m": 182
    },
    {
      "BB_m": 116472010663,
      "a_m": 530239,
      "iso": 58236270451,
      "m": 183
    },
    {
      "BB_m": 122874832878,
      "a_m": 568698,
      "iso": 61437700788,
      "m": 184
    },
    {
      "BB_m": 128726803405,
      "a_m": 537951,
      "iso": 64363670678,
      "m": 185
    },
    {
      "BB_m": 135735763019,
      "a_m": 535411,
      "iso": 67868149215,
      "m": 186
    },
    {
      "BB_m": 142104866311,
      "a_m": 570571,
      "iso": 71052718441,
      "m": 187
    },
    {
      "BB_m": 149768451649,
      "a_m": 628325,
      "iso": 74884539987,
      "m": 188
    },
    {
      "BB_m": 156727483454,
      "a_m": 596088,
      "iso": 78364039771,
      "m": 189
    },
    {
      "BB_m": 165065400161,
      "a_m": 580957,
      "iso": 82532990559,
      "m": 190
    },
    {
      "BB_m": 172658723068,
      "a_m": 638914,
      "iso": 86329680991,
      "m": 191
    },
    {
      "BB_m": 181761605787,
      "a_m": 698447,
      "iso": 90881152117,
      "m": 192
    },
    {
      "BB_m": 190001957648,
      "a_m": 637482,
      "iso": 95001297565,
      "m": 193
    },
    {
      "BB_m": 199925650318,
      "a_m": 645292,
      "iso": 99963147805,
      "m": 194
    },
    {
      "BB_m": 208906495800,
      "a_m": 700184,
      "iso": 104453597992,
      "m": 195
    },
    {
      "BB_m": 219673875162,
      "a_m": 744880,
      "iso": 109837310021,
      "m": 196
    },
    {
      "BB_m": 229445258636,
      "a_m": 718610,
      "iso": 114722988623,
      "m": 197
    },
    {
      "BB_m": 241169817560,
      "a_m": 704726,
      "iso": 120585261143,
      "m": 198
    },
    {
      "BB_m": 251745893960,
      "a_m": 757216,
      "iso": 125873325588,
      "m": 199
    },
    {
      "BB_m": 264495159034,
      "a_m": 839622,
      "iso": 132247999328,
      "m": 200
    }
  ],
  "ordinary_source": "OEIS A007894 and A057210 (revision 23), reconciled with Engel--Smillie--Goedgebeur Table 3; m=1..200.",
  "origins": [
    "Extracted from data/known_counts.json; source-record SHA-256 690e40a139686b9258f38b6c78c3cde803071eb56e5f188f00ed219052d1270e. Documentary origin only.",
    "Extracted from data/ipr_reference_counts.json; source-record SHA-256 14c4249fd4f6feb873f1dd3afd270b53e9230cc840350c5bf9ebde8f2d1fd0e5. Documentary origin only.",
    "Extracted from references/oeis_a086423.txt; source-record SHA-256 d2ce6d82a6391c8e6db8bbfb37dfe201814d5506a64ac95b1cecb4657ddae290. Documentary origin only."
  ],
  "schema": "public-count-controls/1",
  "scope": "Finite independent graph-enumeration controls. Indices below the first possible fullerene or IPR fullerene are structural zeros."
}


==> anc/data/public_numerical/ternary_chambers.json <==
{
  "chambers": [
    {
      "coxeter": [
        [
          1,
          2,
          -1
        ],
        [
          2,
          1,
          4
        ],
        [
          -1,
          4,
          1
        ]
      ],
      "determinant": 1,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          1
        ],
        [
          0,
          -1,
          0
        ],
        [
          1,
          0,
          0
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "1/4",
            "2": "1/2"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-257/144",
      "name": "S00",
      "ray_stabilizers": [
        8,
        4,
        null
      ],
      "rays": [
        [
          -1,
          -1,
          -1
        ],
        [
          -3,
          -2,
          -1
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -2,
          -1,
          0
        ],
        [
          -1,
          -2,
          -1
        ],
        [
          1,
          1,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          -1,
          3
        ],
        [
          -1,
          1,
          2
        ],
        [
          3,
          2,
          1
        ]
      ],
      "determinant": 2,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          1
        ],
        [
          0,
          -2,
          0
        ],
        [
          1,
          0,
          0
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "2": "1/2"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-35/24",
      "name": "S01",
      "ray_stabilizers": [
        4,
        6,
        null
      ],
      "rays": [
        [
          -1,
          0,
          -1
        ],
        [
          -2,
          -1,
          -2
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -1,
          -1,
          0
        ],
        [
          0,
          1,
          0
        ],
        [
          1,
          0,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          4,
          -1
        ],
        [
          4,
          1,
          2
        ],
        [
          -1,
          2,
          1
        ]
      ],
      "determinant": 2,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          1
        ],
        [
          0,
          -2,
          0
        ],
        [
          1,
          0,
          1
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "1/4",
            "2": "-1/2",
            "4": "1"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-35/24",
      "name": "S02",
      "ray_stabilizers": [
        4,
        8,
        null
      ],
      "rays": [
        [
          -1,
          -1,
          -1
        ],
        [
          -4,
          -3,
          -2
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -3,
          -1,
          0
        ],
        [
          0,
          -1,
          -1
        ],
        [
          2,
          1,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1,
          -1
        ],
        [
          2,
          1,
          -1,
          2
        ],
        [
          -1,
          -1,
          1,
          2
        ],
        [
          -1,
          2,
          2,
          1
        ]
      ],
      "determinant": 3,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          1
        ],
        [
          0,
          -3,
          0
        ],
        [
          1,
          0,
          1
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "1/8",
            "2": "1/4",
            "3": "3/8",
            "6": "3/4"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-23/144",
      "name": "S03",
      "ray_stabilizers": [
        4,
        4,
        null,
        4
      ],
      "rays": [
        [
          0,
          -1,
          -3
        ],
        [
          0,
          0,
          -1
        ],
        [
          -1,
          0,
          0
        ],
        [
          -2,
          -1,
          -1
        ]
      ],
      "walls": [
        [
          -3,
          -1,
          0
        ],
        [
          0,
          -1,
          -1
        ],
        [
          0,
          1,
          0
        ],
        [
          1,
          0,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          4
        ],
        [
          2,
          1,
          6
        ],
        [
          4,
          6,
          1
        ]
      ],
      "determinant": 3,
      "facet_stabilizer": 2,
      "gram": [
        [
          1,
          0,
          0
        ],
        [
          0,
          -2,
          -1
        ],
        [
          0,
          -1,
          -2
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "1/8",
            "2": "-1/4",
            "3": "-3/8",
            "6": "3/4"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-701/1296",
      "name": "S04",
      "ray_stabilizers": [
        8,
        4,
        12
      ],
      "rays": [
        [
          -3,
          -1,
          -1
        ],
        [
          -2,
          -1,
          0
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -1,
          -1,
          0
        ],
        [
          0,
          -1,
          2
        ],
        [
          0,
          1,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1
        ],
        [
          2,
          1,
          3
        ],
        [
          -1,
          3,
          1
        ]
      ],
      "determinant": 4,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          2
        ],
        [
          0,
          -1,
          0
        ],
        [
          2,
          0,
          0
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "-1/4",
            "2": "3/4"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-7/24",
      "name": "S05",
      "ray_stabilizers": [
        null,
        6,
        4
      ],
      "rays": [
        [
          -1,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -1
        ],
        [
          -2,
          -2,
          -1
        ]
      ],
      "walls": [
        [
          -1,
          -1,
          0
        ],
        [
          0,
          2,
          1
        ],
        [
          1,
          0,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1
        ],
        [
          2,
          1,
          4
        ],
        [
          -1,
          4,
          1
        ]
      ],
      "determinant": 4,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          2
        ],
        [
          0,
          -1,
          0
        ],
        [
          2,
          0,
          2
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:v%2=0,u=1|3:all": {
            "1": "1/4",
            "2": "-1/2",
            "8": "1"
          },
          "2:v%2=0,u=3|3:all": {
            "1": "-1/2",
            "2": "5/4"
          },
          "2:v%2=0,u=5|3:all": {
            "1": "1/4",
            "2": "-1/2",
            "8": "1"
          },
          "2:v%2=0,u=7|3:all": {
            "1": "1/8"
          },
          "2:v%2=1,u=1|3:all": {
            "1": "1/4",
            "2": "-1/2",
            "8": "1"
          },
          "2:v%2=1,u=3|3:all": {
            "1": "1/4",
            "2": "-1/2",
            "8": "1"
          },
          "2:v%2=1,u=5|3:all": {
            "1": "1/4",
            "2": "-1/2",
            "8": "1"
          },
          "2:v%2=1,u=7|3:all": {
            "1": "1/4",
            "2": "-1/2",
            "8": "1"
          }
        },
        "twists": {
          "2": "square",
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-7/12",
      "name": "S06",
      "ray_stabilizers": [
        8,
        4,
        null
      ],
      "rays": [
        [
          0,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -1
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -1,
          -1,
          0
        ],
        [
          0,
          -2,
          -1
        ],
        [
          1,
          2,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          4,
          2,
          -1
        ],
        [
          4,
          1,
          -1,
          2
        ],
        [
          2,
          -1,
          1,
          2
        ],
        [
          -1,
          2,
          2,
          1
        ]
      ],
      "determinant": 6,
      "facet_stabilizer": 2,
      "gram": [
        [
          -1,
          0,
          0
        ],
        [
          0,
          2,
          0
        ],
        [
          0,
          0,
          -3
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "1/8",
            "12": "3/2",
            "3": "-3/8",
            "4": "-1/2"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/18",
      "name": "S07",
      "ray_stabilizers": [
        4,
        4,
        8,
        4
      ],
      "rays": [
        [
          -1,
          -1,
          0
        ],
        [
          -3,
          -3,
          -1
        ],
        [
          -12,
          -9,
          -2
        ],
        [
          -4,
          -3,
          0
        ]
      ],
      "walls": [
        [
          -3,
          -2,
          0
        ],
        [
          -1,
          -1,
          -1
        ],
        [
          0,
          0,
          1
        ],
        [
          2,
          1,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          -1,
          6
        ],
        [
          -1,
          1,
          2
        ],
        [
          6,
          2,
          1
        ]
      ],
      "determinant": 6,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          1
        ],
        [
          0,
          -6,
          0
        ],
        [
          1,
          0,
          0
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "2": "1/4",
            "6": "3/4"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-31/48",
      "name": "S08",
      "ray_stabilizers": [
        4,
        12,
        null
      ],
      "rays": [
        [
          -1,
          0,
          -1
        ],
        [
          -2,
          -1,
          -2
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -3,
          -1,
          0
        ],
        [
          0,
          1,
          0
        ],
        [
          1,
          0,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1,
          -1
        ],
        [
          2,
          1,
          -1,
          2
        ],
        [
          -1,
          -1,
          1,
          2
        ],
        [
          -1,
          2,
          2,
          1
        ]
      ],
      "determinant": 6,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          1
        ],
        [
          0,
          -6,
          0
        ],
        [
          1,
          0,
          1
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "1/8",
            "12": "3/2",
            "2": "-1/4",
            "3": "3/8",
            "4": "1/2",
            "6": "-3/4"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-31/48",
      "name": "S09",
      "ray_stabilizers": [
        4,
        4,
        null,
        4
      ],
      "rays": [
        [
          0,
          -1,
          -3
        ],
        [
          0,
          0,
          -1
        ],
        [
          -1,
          0,
          0
        ],
        [
          -1,
          -1,
          -2
        ]
      ],
      "walls": [
        [
          -3,
          -1,
          0
        ],
        [
          0,
          -1,
          -2
        ],
        [
          0,
          1,
          0
        ],
        [
          1,
          0,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1
        ],
        [
          2,
          1,
          4
        ],
        [
          -1,
          4,
          1
        ]
      ],
      "determinant": 8,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          2
        ],
        [
          0,
          -2,
          0
        ],
        [
          2,
          0,
          0
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "-1/8",
            "2": "3/8",
            "8": "1/2"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-3/4",
      "name": "S10",
      "ray_stabilizers": [
        8,
        4,
        null
      ],
      "rays": [
        [
          -1,
          -1,
          -1
        ],
        [
          -3,
          -2,
          -1
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -2,
          -1,
          0
        ],
        [
          -1,
          -2,
          -1
        ],
        [
          1,
          1,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1,
          -1
        ],
        [
          2,
          1,
          -1,
          2
        ],
        [
          -1,
          -1,
          1,
          2
        ],
        [
          -1,
          2,
          2,
          1
        ]
      ],
      "determinant": 9,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          3
        ],
        [
          0,
          -1,
          1
        ],
        [
          3,
          1,
          2
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "-1/8",
            "2": "-1/4",
            "3": "5/8",
            "6": "5/4"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "23/144",
      "name": "S11",
      "ray_stabilizers": [
        4,
        4,
        null,
        4
      ],
      "rays": [
        [
          0,
          -2,
          -1
        ],
        [
          0,
          -1,
          -1
        ],
        [
          -1,
          0,
          0
        ],
        [
          -2,
          -4,
          -1
        ]
      ],
      "walls": [
        [
          -1,
          -1,
          0
        ],
        [
          0,
          -4,
          -1
        ],
        [
          0,
          1,
          0
        ],
        [
          1,
          -1,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          6
        ],
        [
          2,
          1,
          4
        ],
        [
          6,
          4,
          1
        ]
      ],
      "determinant": 9,
      "facet_stabilizer": 2,
      "gram": [
        [
          1,
          0,
          0
        ],
        [
          0,
          -3,
          0
        ],
        [
          0,
          0,
          -3
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "1/8",
            "2": "-1/4",
            "3": "-3/8",
            "6": "3/4"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-701/1296",
      "name": "S12",
      "ray_stabilizers": [
        12,
        4,
        8
      ],
      "rays": [
        [
          -3,
          -1,
          -1
        ],
        [
          -3,
          -1,
          0
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -1,
          -1,
          0
        ],
        [
          0,
          0,
          1
        ],
        [
          0,
          1,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1,
          -1
        ],
        [
          2,
          1,
          -1,
          2
        ],
        [
          -1,
          -1,
          1,
          2
        ],
        [
          -1,
          2,
          2,
          1
        ]
      ],
      "determinant": 12,
      "facet_stabilizer": 2,
      "gram": [
        [
          -1,
          0,
          0
        ],
        [
          0,
          -2,
          0
        ],
        [
          0,
          0,
          6
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:v%2=0,u=1|3:all": {
            "1": "-1/4",
            "2": "5/8",
            "3": "-3/4",
            "6": "15/8"
          },
          "2:v%2=0,u=3|3:all": {
            "1": "1/8",
            "2": "-1/4",
            "24": "3/2",
            "3": "3/8",
            "6": "-3/4",
            "8": "1/2"
          },
          "2:v%2=0,u=5|3:all": {
            "1": "1/16",
            "3": "3/16"
          },
          "2:v%2=0,u=7|3:all": {
            "1": "1/8",
            "2": "-1/4",
            "24": "3/2",
            "3": "3/8",
            "6": "-3/4",
            "8": "1/2"
          },
          "2:v%2=1,u=1|3:all": {
            "1": "1/8",
            "2": "-1/4",
            "24": "3/2",
            "3": "3/8",
            "6": "-3/4",
            "8": "1/2"
          },
          "2:v%2=1,u=3|3:all": {
            "1": "1/8",
            "2": "-1/4",
            "24": "3/2",
            "3": "3/8",
            "6": "-3/4",
            "8": "1/2"
          },
          "2:v%2=1,u=5|3:all": {
            "1": "1/8",
            "2": "-1/4",
            "24": "3/2",
            "3": "3/8",
            "6": "-3/4",
            "8": "1/2"
          },
          "2:v%2=1,u=7|3:all": {
            "1": "1/8",
            "2": "-1/4",
            "24": "3/2",
            "3": "3/8",
            "6": "-3/4",
            "8": "1/2"
          }
        },
        "twists": {
          "2": "square",
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/12",
      "name": "S13",
      "ray_stabilizers": [
        4,
        4,
        4,
        null
      ],
      "rays": [
        [
          0,
          -1,
          -1
        ],
        [
          0,
          -3,
          -2
        ],
        [
          -2,
          -3,
          -2
        ],
        [
          -2,
          -1,
          -1
        ]
      ],
      "walls": [
        [
          -3,
          -3,
          -2
        ],
        [
          0,
          -2,
          -1
        ],
        [
          0,
          3,
          1
        ],
        [
          1,
          0,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          -1,
          2
        ],
        [
          -1,
          1,
          6
        ],
        [
          2,
          6,
          1
        ]
      ],
      "determinant": 12,
      "facet_stabilizer": 2,
      "gram": [
        [
          1,
          0,
          0
        ],
        [
          0,
          -4,
          -2
        ],
        [
          0,
          -2,
          -4
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "-1/8",
            "2": "3/8",
            "3": "-3/8",
            "6": "9/8"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/24",
      "name": "S14",
      "ray_stabilizers": [
        4,
        null,
        12
      ],
      "rays": [
        [
          -4,
          -1,
          -1
        ],
        [
          -2,
          -1,
          0
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -3,
          -1,
          -1
        ],
        [
          0,
          -1,
          2
        ],
        [
          0,
          1,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1,
          4
        ],
        [
          2,
          1,
          2,
          -1
        ],
        [
          -1,
          2,
          1,
          2
        ],
        [
          4,
          -1,
          2,
          1
        ]
      ],
      "determinant": 12,
      "facet_stabilizer": 2,
      "gram": [
        [
          1,
          0,
          0
        ],
        [
          0,
          -2,
          0
        ],
        [
          0,
          0,
          -6
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:v%2=0,u=1|3:all": {
            "1": "3/8",
            "2": "-3/4",
            "3": "-9/8",
            "6": "9/4"
          },
          "2:v%2=0,u=3|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          },
          "2:v%2=0,u=5|3:all": {},
          "2:v%2=0,u=7|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          },
          "2:v%2=1,u=1|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          },
          "2:v%2=1,u=3|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          },
          "2:v%2=1,u=5|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          },
          "2:v%2=1,u=7|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          }
        },
        "twists": {
          "2": "square",
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/4",
      "name": "S15",
      "ray_stabilizers": [
        4,
        8,
        4,
        4
      ],
      "rays": [
        [
          -6,
          -3,
          -1
        ],
        [
          -3,
          0,
          -1
        ],
        [
          -1,
          0,
          0
        ],
        [
          -2,
          -1,
          0
        ]
      ],
      "walls": [
        [
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          0
        ],
        [
          0,
          0,
          1
        ],
        [
          0,
          1,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          -1,
          6
        ],
        [
          -1,
          1,
          2
        ],
        [
          6,
          2,
          1
        ]
      ],
      "determinant": 18,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          3
        ],
        [
          0,
          -2,
          0
        ],
        [
          3,
          0,
          0
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "2": "-1/4",
            "6": "5/4"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/6",
      "name": "S16",
      "ray_stabilizers": [
        4,
        12,
        null
      ],
      "rays": [
        [
          -1,
          0,
          -1
        ],
        [
          -2,
          -3,
          -2
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -1,
          -1,
          0
        ],
        [
          0,
          1,
          0
        ],
        [
          1,
          0,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          -1,
          -1,
          2
        ],
        [
          -1,
          1,
          2,
          -1
        ],
        [
          -1,
          2,
          1,
          2
        ],
        [
          2,
          -1,
          2,
          1
        ]
      ],
      "determinant": 18,
      "facet_stabilizer": 2,
      "gram": [
        [
          1,
          0,
          0
        ],
        [
          0,
          -3,
          0
        ],
        [
          0,
          0,
          -6
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "-1/8",
            "12": "5/2",
            "2": "1/4",
            "3": "5/8",
            "4": "-1/2",
            "6": "-5/4"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/6",
      "name": "S17",
      "ray_stabilizers": [
        null,
        4,
        4,
        4
      ],
      "rays": [
        [
          -3,
          -1,
          -1
        ],
        [
          -3,
          0,
          -1
        ],
        [
          -1,
          0,
          0
        ],
        [
          -3,
          -1,
          0
        ]
      ],
      "walls": [
        [
          -2,
          0,
          -1
        ],
        [
          -1,
          -1,
          0
        ],
        [
          0,
          0,
          1
        ],
        [
          0,
          1,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1,
          2
        ],
        [
          2,
          1,
          2,
          -1
        ],
        [
          -1,
          2,
          1,
          4
        ],
        [
          2,
          -1,
          4,
          1
        ]
      ],
      "determinant": 18,
      "facet_stabilizer": 2,
      "gram": [
        [
          2,
          0,
          0
        ],
        [
          0,
          -3,
          0
        ],
        [
          0,
          0,
          -3
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "1/8",
            "12": "3/2",
            "3": "-3/8",
            "4": "-1/2"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/18",
      "name": "S18",
      "ray_stabilizers": [
        4,
        4,
        8,
        4
      ],
      "rays": [
        [
          -3,
          -2,
          -1
        ],
        [
          -2,
          -1,
          -1
        ],
        [
          -1,
          0,
          0
        ],
        [
          -3,
          -2,
          0
        ]
      ],
      "walls": [
        [
          -3,
          -2,
          -2
        ],
        [
          -1,
          -1,
          0
        ],
        [
          0,
          0,
          1
        ],
        [
          0,
          1,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1,
          -1
        ],
        [
          2,
          1,
          -1,
          2
        ],
        [
          -1,
          -1,
          1,
          2
        ],
        [
          -1,
          2,
          2,
          1
        ]
      ],
      "determinant": 24,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          2
        ],
        [
          0,
          -6,
          0
        ],
        [
          2,
          0,
          0
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "-1/16",
            "2": "3/16",
            "24": "3/4",
            "3": "-3/16",
            "6": "9/16",
            "8": "1/4"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-3/8",
      "name": "S19",
      "ray_stabilizers": [
        4,
        4,
        null,
        4
      ],
      "rays": [
        [
          -3,
          -2,
          -3
        ],
        [
          -1,
          0,
          -1
        ],
        [
          -1,
          0,
          0
        ],
        [
          -2,
          -1,
          -1
        ]
      ],
      "walls": [
        [
          -3,
          -1,
          0
        ],
        [
          -1,
          -1,
          -1
        ],
        [
          0,
          1,
          0
        ],
        [
          1,
          0,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          4,
          -1
        ],
        [
          4,
          1,
          2
        ],
        [
          -1,
          2,
          1
        ]
      ],
      "determinant": 27,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          3
        ],
        [
          0,
          -3,
          0
        ],
        [
          3,
          0,
          3
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "-1/12",
            "2": "-1/6",
            "3": "1/3",
            "6": "2/3"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-55/48",
      "name": "S20",
      "ray_stabilizers": [
        null,
        8,
        4
      ],
      "rays": [
        [
          0,
          -1,
          -1
        ],
        [
          -2,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -1
        ]
      ],
      "walls": [
        [
          -1,
          -2,
          -1
        ],
        [
          -1,
          1,
          1
        ],
        [
          1,
          1,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          2,
          -1
        ],
        [
          2,
          1,
          -1,
          -1
        ],
        [
          2,
          -1,
          1,
          2
        ],
        [
          -1,
          -1,
          2,
          1
        ]
      ],
      "determinant": 36,
      "facet_stabilizer": 2,
      "gram": [
        [
          -1,
          0,
          0
        ],
        [
          0,
          -6,
          0
        ],
        [
          0,
          0,
          6
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:v%2=0,u=1|3:all": {
            "1": "-1/8",
            "2": "1/4",
            "24": "5/2",
            "3": "5/8",
            "6": "-5/4",
            "8": "-1/2"
          },
          "2:v%2=0,u=3|3:all": {
            "1": "1/4",
            "2": "-5/8",
            "3": "-5/4",
            "6": "25/8"
          },
          "2:v%2=0,u=5|3:all": {
            "1": "-1/8",
            "2": "1/4",
            "24": "5/2",
            "3": "5/8",
            "6": "-5/4",
            "8": "-1/2"
          },
          "2:v%2=0,u=7|3:all": {
            "1": "-1/16",
            "3": "5/16"
          },
          "2:v%2=1,u=1|3:all": {
            "1": "-1/8",
            "2": "1/4",
            "24": "5/2",
            "3": "5/8",
            "6": "-5/4",
            "8": "-1/2"
          },
          "2:v%2=1,u=3|3:all": {
            "1": "-1/8",
            "2": "1/4",
            "24": "5/2",
            "3": "5/8",
            "6": "-5/4",
            "8": "-1/2"
          },
          "2:v%2=1,u=5|3:all": {
            "1": "-1/8",
            "2": "1/4",
            "24": "5/2",
            "3": "5/8",
            "6": "-5/4",
            "8": "-1/2"
          },
          "2:v%2=1,u=7|3:all": {
            "1": "-1/8",
            "2": "1/4",
            "24": "5/2",
            "3": "5/8",
            "6": "-5/4",
            "8": "-1/2"
          }
        },
        "twists": {
          "2": "square",
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "1/12",
      "name": "S21",
      "ray_stabilizers": [
        4,
        4,
        4,
        null
      ],
      "rays": [
        [
          0,
          0,
          -1
        ],
        [
          -2,
          0,
          -1
        ],
        [
          -6,
          -1,
          -3
        ],
        [
          0,
          -1,
          -1
        ]
      ],
      "walls": [
        [
          -3,
          0,
          -1
        ],
        [
          -2,
          -1,
          -1
        ],
        [
          0,
          1,
          0
        ],
        [
          1,
          0,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          -1,
          6
        ],
        [
          -1,
          1,
          2
        ],
        [
          6,
          2,
          1
        ]
      ],
      "determinant": 36,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          6
        ],
        [
          0,
          -1,
          0
        ],
        [
          6,
          0,
          0
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "1/8",
            "2": "-3/8",
            "3": "-5/8",
            "6": "15/8"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "1/24",
      "name": "S22",
      "ray_stabilizers": [
        4,
        12,
        null
      ],
      "rays": [
        [
          -1,
          0,
          -1
        ],
        [
          -1,
          -3,
          -1
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -1,
          -2,
          0
        ],
        [
          0,
          1,
          0
        ],
        [
          1,
          0,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          4,
          -1
        ],
        [
          2,
          1,
          -1,
          2
        ],
        [
          4,
          -1,
          1,
          2
        ],
        [
          -1,
          2,
          2,
          1
        ]
      ],
      "determinant": 36,
      "facet_stabilizer": 2,
      "gram": [
        [
          1,
          2,
          0
        ],
        [
          2,
          -2,
          0
        ],
        [
          0,
          0,
          -6
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:v%2=0,u=1|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          },
          "2:v%2=0,u=3|3:all": {
            "1": "3/8",
            "2": "-3/4",
            "3": "-9/8",
            "6": "9/4"
          },
          "2:v%2=0,u=5|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          },
          "2:v%2=0,u=7|3:all": {},
          "2:v%2=1,u=1|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          },
          "2:v%2=1,u=3|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          },
          "2:v%2=1,u=5|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          },
          "2:v%2=1,u=7|3:all": {
            "2": "1/8",
            "24": "3/2",
            "6": "-3/8",
            "8": "-1/2"
          }
        },
        "twists": {
          "2": "square",
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/4",
      "name": "S23",
      "ray_stabilizers": [
        4,
        8,
        4,
        4
      ],
      "rays": [
        [
          -2,
          -3,
          -1
        ],
        [
          -1,
          -2,
          0
        ],
        [
          -1,
          -1,
          0
        ],
        [
          -2,
          -2,
          -1
        ]
      ],
      "walls": [
        [
          -2,
          -5,
          -1
        ],
        [
          -1,
          -1,
          -1
        ],
        [
          0,
          0,
          1
        ],
        [
          0,
          1,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          -1,
          3
        ],
        [
          -1,
          1,
          2
        ],
        [
          3,
          2,
          1
        ]
      ],
      "determinant": 54,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          3
        ],
        [
          0,
          -6,
          0
        ],
        [
          3,
          0,
          0
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "2": "-1/6",
            "6": "2/3"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/2",
      "name": "S24",
      "ray_stabilizers": [
        4,
        6,
        null
      ],
      "rays": [
        [
          -1,
          0,
          -1
        ],
        [
          -2,
          -1,
          -2
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -1,
          -1,
          0
        ],
        [
          0,
          1,
          0
        ],
        [
          1,
          0,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          4,
          -1
        ],
        [
          4,
          1,
          2
        ],
        [
          -1,
          2,
          1
        ]
      ],
      "determinant": 54,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          3
        ],
        [
          0,
          -6,
          0
        ],
        [
          3,
          0,
          3
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "-1/12",
            "12": "4/3",
            "2": "1/6",
            "3": "1/3",
            "4": "-1/3",
            "6": "-2/3"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/2",
      "name": "S25",
      "ray_stabilizers": [
        4,
        8,
        null
      ],
      "rays": [
        [
          -1,
          -1,
          -1
        ],
        [
          -4,
          -3,
          -2
        ],
        [
          -1,
          0,
          0
        ]
      ],
      "walls": [
        [
          -3,
          -1,
          0
        ],
        [
          0,
          -1,
          -1
        ],
        [
          2,
          1,
          0
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1
        ],
        [
          2,
          1,
          4
        ],
        [
          -1,
          4,
          1
        ]
      ],
      "determinant": 108,
      "facet_stabilizer": 2,
      "gram": [
        [
          -3,
          0,
          0
        ],
        [
          0,
          6,
          0
        ],
        [
          0,
          0,
          -6
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:v%2=0,u=1|3:all": {
            "1": "1/6",
            "2": "-5/12",
            "3": "-2/3",
            "6": "5/3"
          },
          "2:v%2=0,u=3|3:all": {
            "1": "-1/12",
            "2": "1/6",
            "24": "4/3",
            "3": "1/3",
            "6": "-2/3",
            "8": "-1/3"
          },
          "2:v%2=0,u=5|3:all": {
            "1": "-1/24",
            "3": "1/6"
          },
          "2:v%2=0,u=7|3:all": {
            "1": "-1/12",
            "2": "1/6",
            "24": "4/3",
            "3": "1/3",
            "6": "-2/3",
            "8": "-1/3"
          },
          "2:v%2=1,u=1|3:all": {
            "1": "-1/12",
            "2": "1/6",
            "24": "4/3",
            "3": "1/3",
            "6": "-2/3",
            "8": "-1/3"
          },
          "2:v%2=1,u=3|3:all": {
            "1": "-1/12",
            "2": "1/6",
            "24": "4/3",
            "3": "1/3",
            "6": "-2/3",
            "8": "-1/3"
          },
          "2:v%2=1,u=5|3:all": {
            "1": "-1/12",
            "2": "1/6",
            "24": "4/3",
            "3": "1/3",
            "6": "-2/3",
            "8": "-1/3"
          },
          "2:v%2=1,u=7|3:all": {
            "1": "-1/12",
            "2": "1/6",
            "24": "4/3",
            "3": "1/3",
            "6": "-2/3",
            "8": "-1/3"
          }
        },
        "twists": {
          "2": "square",
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/4",
      "name": "S26",
      "ray_stabilizers": [
        8,
        null,
        4
      ],
      "rays": [
        [
          -1,
          -1,
          0
        ],
        [
          -4,
          -3,
          -1
        ],
        [
          -4,
          -3,
          0
        ]
      ],
      "walls": [
        [
          -3,
          -2,
          0
        ],
        [
          0,
          0,
          1
        ],
        [
          2,
          1,
          -1
        ]
      ]
    },
    {
      "coxeter": [
        [
          1,
          2,
          -1
        ],
        [
          2,
          1,
          3
        ],
        [
          -1,
          3,
          1
        ]
      ],
      "determinant": 108,
      "facet_stabilizer": 2,
      "gram": [
        [
          0,
          0,
          6
        ],
        [
          0,
          -3,
          0
        ],
        [
          6,
          0,
          0
        ]
      ],
      "hurwitz_expression": {
        "coefficients": {
          "2:all|3:all": {
            "1": "1/12",
            "2": "-1/4",
            "3": "-1/3",
            "6": "1"
          }
        },
        "twists": {
          "2": null,
          "3": null
        }
      },
      "interior_stabilizer": 1,
      "multiplier": "-1/8",
      "name": "S27",
      "ray_stabilizers": [
        null,
        6,
        4
      ],
      "rays": [
        [
          -1,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -1
        ],
        [
          -2,
          -2,
          -1
        ]
      ],
      "walls": [
        [
          -1,
          -1,
          0
        ],
        [
          0,
          2,
          1
        ],
        [
          1,
          0,
          -1
        ]
      ]
    }
  ],
  "comparison_data": "counting_diagnostics.json:ternary_comparison",
  "encoding": {
    "comparison": "component_masses are independently recorded direct chamber sums in S00..S27 order. direct_aggregate and hurwitz_aggregate are the corresponding rank-seven weighted sums.",
    "cone": "The nonnegative span of cyclic primitive rays; wall inequalities are x^T G wall >= 0. Coxeter entry -1 means an infinite dihedral wall pair.",
    "hurwitz_expression": "M_S(m) = sum_c coefficients[class][c] * H(4*m*det(G)/c^2). H(n) is the Hurwitz class number, zero off positive integers; the square/unit selector tests the original m. At p, square means (v_p(m) modulo 2, unit modulo 8 for p=2). No structural multiplier is included in M_S.",
    "weight": "A lattice vector contributes the reciprocal of its full finite wall stabilizer. Isotropic extreme rays have no positive-index vector, so their ray_stabilizers entry is null. Shared triangulation boundaries are counted once."
  },
  "index_convention": "m = x^T G x; one positive cone; all vector contents",
  "origins": [
    "Extracted from data/split_rank7_ternary_mass.json; source-record SHA-256 f27d34248b40cb33cfc0203287680e354ae01ed3487f696a50902303c29ef093. Documentary origin only.",
    "Extracted from data/split_rank7_ternary_class_forms.json; source-record SHA-256 b76dde5028ebb42b566f12754afbe3a1df49ef1212f004a4b524106fa575b779. Documentary origin only.",
    "Extracted from data/split_blind_spot.json; source-record SHA-256 60ddfa1554e422d9441386ec70fef1601643a067fb8e76fb2799eea442c664fd. Documentary origin only."
  ],
  "paper_labels": {
    "I": [
      "tab:ternary-chamber-inputs",
      "prop:split-blind-directions"
    ],
    "II": [
      "thm:rank-seven-ternary-class-forms",
      "thm:uniform-ternary-hurwitz-families"
    ]
  },
  "schema": "public-ternary-chambers/1",
  "scope": "Recomputation of finite chamber sums, conditional on the printed chamber classification and structural multipliers. No new graph census or all-index proof is supplied."
}


==> anc/external_inputs.json <==
{
  "inputs": [],
  "schema": "external-public-inputs/1"
}


==> anc/pyproject.toml <==
[project]
name = "buckycount-checks"
version = "0.1.0"
requires-python = ">=3.14,<3.15"
dependencies = []

[dependency-groups]
dev = ["ruff==0.16.6", "ty==0.0.78"]

[tool.ruff]
cache-dir = ".cache/ruff"
target-version = "py314"
line-length = 96


==> anc/src/buckycount/buckycount.cpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "commands.hpp"

int main(int argc, char** argv) { return buckycount_main(argc, argv); }


==> anc/src/buckycount/calculator.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

// Atomic file and standard output for all commands.
#include <array>
#include <atomic>
#include <pthread.h>
#include <filesystem>
#include <functional>
#include <iostream>
#include <map>
#include <mutex>
#include <stdexcept>
#include <thread>
#include <unistd.h>

#include <cerrno>
#include <csignal>
#include <cstdlib>
#include <cstring>
#include <fcntl.h>
#include <random>
#include <streambuf>
#include <sys/stat.h>
#include <utility>

namespace {

// Only the signal-wait thread handles termination. Workers register and remove
// files under the same mutex so cleanup sees every live temporary exactly once.
std::mutex temporary_mutex;
std::map<int, std::string> temporary_files;
mode_t creation_mode;

[[noreturn]] void output_error(const std::string& message) { throw std::runtime_error(message); }

class OutputCleanup {
    sigset_t previous_{};
    std::atomic_bool finished_{false};
    std::thread waiter_;

public:
    OutputCleanup() {
        const auto mask = ::umask(0);
        ::umask(mask);
        creation_mode = 0666 & ~mask;
        sigset_t signals;
        sigemptyset(&signals);
        sigaddset(&signals, SIGINT);
        sigaddset(&signals, SIGTERM);
        if (::pthread_sigmask(SIG_BLOCK, &signals, &previous_))
            output_error("cannot block output cleanup signals");
        try {
            waiter_ = std::thread([this, signals] {
                int signal;
                if (::sigwait(&signals, &signal)) ::_exit(1);
                if (finished_) return;
                const std::lock_guard guard(temporary_mutex);
                for (const auto& [directory, name] : temporary_files)
                    ::unlinkat(directory, name.c_str(), 0);
                ::_exit(128 + signal);
            });
        } catch (...) {
            ::pthread_sigmask(SIG_SETMASK, &previous_, nullptr);
            throw;
        }
    }

    ~OutputCleanup() {
        finished_ = true;
        ::pthread_kill(waiter_.native_handle(), SIGTERM);
        waiter_.join();
        ::pthread_sigmask(SIG_SETMASK, &previous_, nullptr);
    }
};

void synchronize(int descriptor, const std::string& failure) {
    while (::fsync(descriptor) != 0) {
        if (errno != EINTR) output_error(failure + ": " + std::strerror(errno));
    }
}

// Buffer writes directly to the exclusively created temporary file.
class OutputBuffer final : public std::streambuf {
    int descriptor_;
    std::array<char, 16384> buffer_{};

    int sync() override {
        const char* next = pbase();
        while (next != pptr()) {
            const auto count = ::write(descriptor_, next, static_cast<std::size_t>(pptr() - next));
            if (count < 0 && errno == EINTR) continue;
            if (count <= 0) return -1;
            next += count;
        }
        setp(buffer_.data(), buffer_.data() + buffer_.size());
        return 0;
    }

    int_type overflow(int_type value) override {
        if (sync() != 0) return traits_type::eof();
        if (!traits_type::eq_int_type(value, traits_type::eof())) {
            *pptr() = traits_type::to_char_type(value);
            pbump(1);
        }
        return traits_type::not_eof(value);
    }

public:
    explicit OutputBuffer(int descriptor) : descriptor_(descriptor) {
        setp(buffer_.data(), buffer_.data() + buffer_.size());
    }
};

// Validate the destination before calculation and publish only a complete result.
class OutputFile {
    std::filesystem::path parent_, name_;
    std::string temporary_;
    int descriptor_ = -1;
    int directory_ = -1;


    // An explicit symlink to a regular file (or a dangling symlink) is
    // replaced as a directory entry. Only actual regular files supply mode bits.
    mode_t destination_mode() const {
        struct stat existing{};
        if (::fstatat(directory_, name_.c_str(), &existing, AT_SYMLINK_NOFOLLOW) == 0) {
            if (S_ISREG(existing.st_mode)) return existing.st_mode & 0777;
            if (!S_ISLNK(existing.st_mode))
                output_error("output is not a regular file: " + (parent_ / name_).string());
            if (::fstatat(directory_, name_.c_str(), &existing, 0) == 0) {
                if (S_ISREG(existing.st_mode)) return creation_mode;
                output_error("output refers to a non-regular file: " + (parent_ / name_).string());
            }
        }
        if (errno != ENOENT)
            output_error("cannot inspect output " + (parent_ / name_).string() + ": " + std::strerror(errno));
        return creation_mode;
    }

public:
    explicit OutputFile(const std::string& output) {
        if (output == "-") return;
        const std::lock_guard guard(temporary_mutex);
        const auto path = std::filesystem::absolute(output);
        parent_ = path.parent_path();
        name_ = path.filename();
        if (name_.empty()) output_error("output requires a filename: " + output);
        directory_ = ::open(parent_.c_str(), O_RDONLY | O_DIRECTORY | O_CLOEXEC);
        if (directory_ < 0) output_error("cannot open output directory: " + std::string(std::strerror(errno)));
        try {
            destination_mode();

            std::random_device random;
            do {
                temporary_ = ".buckycount-" + std::to_string(random());
                if (temporary_ == name_) continue;
                descriptor_ = ::openat(directory_, temporary_.c_str(),
                                       O_WRONLY | O_CREAT | O_EXCL | O_CLOEXEC, 0600);
                if (descriptor_ < 0 && errno != EEXIST)
                    output_error("cannot create output in " + output + ": " + std::strerror(errno));
            } while (descriptor_ < 0);
            temporary_files.emplace(directory_, temporary_);
        } catch (...) {
            if (descriptor_ >= 0) {
                ::close(descriptor_);
                ::unlinkat(directory_, temporary_.c_str(), 0);
            }
            ::close(directory_);
            throw;
        }
    }

    OutputFile(const OutputFile&) = delete;
    OutputFile& operator=(const OutputFile&) = delete;

    ~OutputFile() {
        const std::lock_guard guard(temporary_mutex);
        if (descriptor_ >= 0) ::close(descriptor_);
        if (!temporary_.empty()) ::unlinkat(directory_, temporary_.c_str(), 0);
        temporary_files.erase(directory_);
        if (directory_ >= 0) ::close(directory_);
    }

    void publish(const std::string& output, const std::function<void(std::ostream&)>& write) {
        OutputBuffer buffer(descriptor_);
        std::ostream file(&buffer);
        std::ostream& stream = directory_ < 0 ? std::cout : file;
        write(stream);
        stream.flush();
        if (!stream) output_error("cannot write output " + output);
        if (directory_ < 0) return;
        const mode_t mode = destination_mode();
        if (::fchmod(descriptor_, mode) != 0)
            output_error("cannot set output permissions: " + std::string(std::strerror(errno)));
        synchronize(descriptor_, "cannot synchronize output " + output);
        const int descriptor = std::exchange(descriptor_, -1);
        if (::close(descriptor) != 0)
            output_error("cannot close output " + output + ": " + std::strerror(errno));
        {
            const std::lock_guard guard(temporary_mutex);
            if (::renameat(directory_, temporary_.c_str(), directory_, name_.c_str()) != 0)
                output_error("cannot publish " + output + ": " + std::strerror(errno));
            temporary_files.erase(directory_);
            temporary_.clear();
        }
        synchronize(directory_, "output published but cannot synchronize its directory");

    }
};

} // namespace


==> anc/src/buckycount/cap_boundary_owner.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Private half-open integral G ownership inside the existing cap polytope,
// over the nearest-lift phase normalizer. The infinitesimal scalar
// 1+epsilon*zeta commutes with G; all16 cone walls have root-line kernels.
#pragma once
#include "genfullerene.hpp"
#include "cap_phase_normalizer.hpp"

namespace gf {
struct BoundaryOwnerStats {
    CapPolytopeStats polytope;
    PhaseNormalizerStats phase;
    U strict_direct = 0, cone_boundary_direct = 0, cone_rejections = 0;
    U voronoi_boundary = 0, horizontal_rejections = 0, duplicate_rejections = 0;
    U norm_rejections = 0, root_checks = 0;
    U preparation_direct = 0, fold_steps = 0, maximum_fold_steps = 0, singular_fallbacks = 0;
    U prefix_rejections = 0, unary_rejections = 0;
    void json(std::ostream &out) const {
        out << "{\"half_open_boundary_owner\":true,\"strict_direct\":" << strict_direct
            << ",\"cone_boundary_direct\":" << cone_boundary_direct
            << ",\"cone_rejections\":" << cone_rejections
            << ",\"voronoi_boundary\":" << voronoi_boundary
            << ",\"horizontal_rejections\":" << horizontal_rejections
            << ",\"duplicate_rejections\":" << duplicate_rejections
            << ",\"norm_rejections\":" << norm_rejections << ",\"root_checks\":" << root_checks
            << ",\"normalizer_queries\":" << phase.cap_queries
            << ",\"preparation_direct\":" << preparation_direct << ",\"fold_steps\":" << fold_steps
            << ",\"maximum_fold_steps\":" << maximum_fold_steps
            << ",\"singular_fallbacks\":" << singular_fallbacks
            << ",\"prefix_rejections\":" << prefix_rejections
            << ",\"unary_rejections\":" << unary_rejections
            << ",\"domain_points\":" << polytope.domain_points << "}\n";
    }
};

struct BoundaryOwnerPosition {
    bool owner = false;
    bool voronoi_boundary = false;
};
BoundaryOwnerPosition boundary_owner_position(const Cap &raw, Point divisor) {
    auto conjugate_divisor = identifier_conjugate(identifier_point(divisor));
    Wide D = identifier_norm(identifier_point(divisor));
    need(D > 0, "half-open cap owner requires a nonzero divisor");
    std::array<IdentifierPoint, 4> scaled;
    for (int j = 0; j < 4; ++j)
        scaled[j] = identifier_mul(conjugate_divisor, identifier_point(raw[j]));
    bool voronoi_boundary = false;
    for (const auto &row : cap_polytope_projection_rows()[3]) {
        Wide value = identifier_mul(D, row[0]);
        Wide derivative = 0;
        for (int j = 0; j < 4; ++j) {
            value = identifier_add(value, identifier_add(identifier_mul(row[2*j+1], scaled[j][0]),
                                                          identifier_mul(row[2*j+2], scaled[j][1])));
            if (row[0] == 0) {
                // zeta*(a+b*zeta) = -b+(a+b)*zeta.
                derivative = identifier_add(derivative,
                    identifier_add(identifier_mul(-Wide(row[2*j+1]), scaled[j][1]),
                                   identifier_mul(row[2*j+2], identifier_add(scaled[j][0], scaled[j][1]))));
            }
        }
        if (value < 0) return {};
        if (row[0] == 0) {
            if (value == 0 && derivative <= 0) return {};
        } else {
            voronoi_boundary = voronoi_boundary || value == 0;
        }
    }
    return {true, voronoi_boundary};
}

std::optional<Cap> boundary_fold_cap(Cap cap, Point beta, BoundaryOwnerStats &stats) {
    const auto beta_bar = identifier_conjugate(identifier_point(beta));
    U steps = 0;
    while (true) {
        std::array<IdentifierPoint, 4> scaled;
        for (int j = 0; j < 4; ++j)
            scaled[j] = identifier_mul(beta_bar, identifier_point(cap[j]));
        bool moved = false, singular = false;
        for (const auto &facet : geometric_facet_words()) {
            Wide value = 0;
            for (int j = 0; j < 4; ++j)
                value = identifier_add(value, identifier_add(identifier_mul(facet.normal[2*j], scaled[j][0]),
                                                              identifier_mul(facet.normal[2*j+1], scaled[j][1])));
            if (value > 0) continue;
            Wide derivative = 0;
            if (value == 0) {
                for (int j = 0; j < 4; ++j)
                    derivative = identifier_add(derivative,
                        identifier_add(identifier_mul(-Wide(facet.normal[2*j]), scaled[j][1]),
                            identifier_mul(facet.normal[2*j+1], identifier_add(scaled[j][0], scaled[j][1]))));
                if (derivative == 0) singular = true;
                if (derivative >= 0) continue;
            }
            for (auto j = facet.word.rbegin(); j != facet.word.rend(); ++j) {
                auto coordinate = identifier_mul(identifier_point(cap[*j]), {-1,1});
                if (*j) coordinate = identifier_add(coordinate, identifier_point(cap[*j-1]));
                if (*j < 3) coordinate = identifier_add(coordinate,
                    identifier_mul(identifier_point(cap[*j+1]), {1,-1}));
                cap[*j] = identifier_narrow(coordinate);
            }
            ++steps;
            need(steps < 155520, "half-open cone fold exceeded the finite G bound");
            moved = true;
            break;
        }
        if (!moved) {
            identifier_count_add(stats.fold_steps, steps);
            stats.maximum_fold_steps = std::max(stats.maximum_fold_steps, steps);
            if (singular) return std::nullopt;
            return cap;
        }
    }
}

GeometricPreparedCap prepare_boundary_inventory_owner(const Cap &owner, const IdentifierRing &ring,
                                                       I subgroup) {
    need(subgroup > 0 && ring.h22 % subgroup == 0, "invalid known cap-owner phase subgroup");
    return {{owner, owner, {}, identifier_cap_index(owner), 0, subgroup}, true};
}
GeometricPreparedCap prepare_boundary_cap(const Cap &cap, const IdentifierRing &ring,
                                          IdentifierParabolicCache &cache,
                                          BoundaryOwnerStats *reported = nullptr) {
    BoundaryOwnerStats local;
    auto &stats = reported ? *reported : local;
    auto position = boundary_owner_position(cap, ring.beta);
    if (position.owner && !position.voronoi_boundary) {
        identifier_count_add(stats.preparation_direct, 1);
        return prepare_boundary_inventory_owner(cap, ring, ring.h22);
    }
    identifier_count_add(stats.phase.cap_queries, 1);
    auto lifts = phase_nearest_lifts(cap, ring.beta, stats.phase);
    std::optional<Cap> owner;
    I phase = 0, subgroup = ring.h22;
    for (const auto &lift : lifts) {
        auto folded = boundary_fold_cap(lift.cap, ring.beta, stats);
        if (!folded) {
            // Presence of a singular nearest lift is invariant under the
            // affine cap action. Tag this disjoint stratum consistently.
            identifier_count_add(stats.singular_fallbacks, 1);
            auto result = prepare_phase_cap(cap, ring, cache, &stats.phase);
            result.geometric = false;
            return result;
        }
        I correction = ring.phase(geometric_translation_delta(lift.translation, cap, ring.beta));
        if (!owner || *folded < *owner) {
            owner = *folded;
            phase = correction;
            subgroup = ring.h22;
        } else if (*folded == *owner) {
            subgroup = std::gcd(subgroup, positive_mod(correction - phase, ring.h22));
        }
    }
    need(owner.has_value(), "half-open nearest owner is missing");
    return {{*owner, *owner, {}, identifier_cap_index(*owner), positive_mod(phase, subgroup), subgroup}, true};
}
GeometricParabolic boundary_unitary_parabolic(IdentifierCusp v, IdentifierParabolicCache &cache,
                                             BoundaryOwnerStats *stats = nullptr) {
    v = identifier_height_unit(v);
    IdentifierRing ring(v.beta);
    auto first = prepare_boundary_cap(v.caps[0], ring, cache, stats);
    auto second = prepare_boundary_cap(v.caps[1], ring, cache, stats);
    return combine_geometric_caps(v.u, ring, identifier_cusp_index(v), first, second);
}
GeometricParabolic boundary_parabolic(const IdentifierCusp &v, IdentifierParabolicCache &cache,
                                      BoundaryOwnerStats *stats = nullptr) {
    auto unitary = identifier_height_unit(v);
    auto conjugate = identifier_height_unit(identifier_antiunitary(unitary));
    if (conjugate.beta < unitary.beta) {
        auto result = boundary_unitary_parabolic(conjugate, cache, stats);
        result.antiunitary = true;
        return result;
    }
    auto first = boundary_unitary_parabolic(unitary, cache, stats);
    if (conjugate.beta > first.record.beta) return first;
    auto second = boundary_unitary_parabolic(conjugate, cache, stats);
    if (geometric_parabolic_less(second, first)) {
        second.antiunitary = true;
        return second;
    }
    return first;
}

// Each homogeneous row of a projection of P is valid on the entire cone C:
// otherwise scale a violating C point into the neighborhood of0 inside V.
// Thus every C+ owner also satisfies the half-open sign rule at each prefix.
// This rejects complete subtrees without modifying the certified projections.
template <class Callback>
void boundary_polytope_points(Point d, Callback emit, BoundaryOwnerStats &reported) {
    auto &stats = reported.polytope;
    Wide D = identifier_norm(identifier_point(d));
    need(D > 0, "half-open polytope requires a nonzero divisor");
    std::array<std::vector<std::array<Wide, 9>>, 4> facets;
    for (int level = 0; level < 4; ++level)
        for (const auto &row : cap_polytope_projection_rows()[level]) {
            std::array<Wide, 9> image{};
            image[0] = identifier_mul(D, row[0]);
            for (int j = 0; j <= level; ++j) {
                image[1+2*j] = identifier_sub(identifier_mul(identifier_add(d.x,d.y), row[1+2*j]),
                                              identifier_mul(d.y, row[2+2*j]));
                image[2+2*j] = identifier_add(identifier_mul(d.y, row[1+2*j]),
                                              identifier_mul(d.x, row[2+2*j]));
            }
            facets[level].push_back(image);
        }
    std::array<Wide, 8> point{};
    std::function<void(int)> visit = [&](int level) {
        if (level == 4) {
            Cap cap;
            for (int j = 0; j < 4; ++j)
                cap[j] = {identifier_narrow(point[2*j]), identifier_narrow(point[2*j+1])};
            bool interior = true;
            for (const auto &row : facets[3]) {
                Wide value = row[0];
                for (int j = 0; j < 8; ++j)
                    value = identifier_add(value, identifier_mul(row[j+1], point[j]));
                need(value >= 0, "half-open iterator emitted outside P");
                interior = interior && value > 0;
            }
            identifier_count_add(stats.domain_points, 1);
            if (!interior) identifier_count_add(stats.boundary_points, 1);
            emit(cap, interior);
            return;
        }
        std::vector<CapPolytopePolygonRow> polygon;
        std::optional<Wide> xmin, xmax;
        bool possible = true;
        auto constrain_x = [&](Wide a, Wide c) {
            if (a == 0) possible = possible && c >= 0;
            else if (a > 0) {
                Wide value = identifier_floor(c,a);
                xmax = xmax ? std::min(*xmax,value) : value;
            } else {
                Wide value = identifier_ceil(identifier_sub(0,c),identifier_sub(0,a));
                xmin = xmin ? std::max(*xmin,value) : value;
            }
        };
        for (const auto &row : facets[level]) {
            Wide c = row[0];
            for (int j = 0; j < 2*level; ++j)
                c = identifier_add(c,identifier_mul(row[j+1],point[j]));
            CapPolytopePolygonRow p{identifier_sub(0,row[2*level+1]),
                                    identifier_sub(0,row[2*level+2]),c};
            polygon.push_back(p);
            if (p.b == 0) constrain_x(p.a,p.c);
        }
        for (const auto &lower : polygon)
            if (lower.b < 0)
                for (const auto &upper : polygon)
                    if (upper.b > 0)
                        constrain_x(identifier_sub(identifier_mul(upper.b,lower.a),identifier_mul(lower.b,upper.a)),
                                    identifier_sub(identifier_mul(upper.b,lower.c),identifier_mul(lower.b,upper.c)));
        need(xmin && xmax, "unbounded half-open coordinate projection");
        if (!possible || *xmin > *xmax) return;
        for (Wide x = *xmin; x <= *xmax; ++x) {
            identifier_count_add(stats.integer_rows[level],1);
            std::optional<Wide> ymin,ymax;
            for (const auto &row : polygon) {
                Wide c = identifier_sub(row.c,identifier_mul(row.a,x));
                if (row.b > 0) {
                    Wide value = identifier_floor(c,row.b);
                    ymax = ymax ? std::min(*ymax,value) : value;
                } else if (row.b < 0) {
                    Wide value = identifier_ceil(identifier_sub(0,c),identifier_sub(0,row.b));
                    ymin = ymin ? std::max(*ymin,value) : value;
                } else need(c >= 0,"half-open row elimination lost a bound");
            }
            need(ymin && ymax,"unbounded half-open row fiber");
            for (Wide y = *ymin; y <= *ymax; ++y) {
                point[2*level]=x; point[2*level+1]=y;
                identifier_count_add(stats.prefixes[level],1);
                bool keep = true;
                for (const auto &row : facets[level]) {
                    if (row[0] != 0) continue;
                    Wide value = 0;
                    for (int j = 0; j <= level; ++j)
                        value = identifier_add(value,identifier_add(identifier_mul(row[2*j+1],point[2*j]),
                                                                    identifier_mul(row[2*j+2],point[2*j+1])));
                    need(value >= 0,"half-open prefix violates a closed projection");
                    if (value != 0) continue;
                    Wide derivative = 0;
                    for (int j = 0; j <= level; ++j)
                        derivative = identifier_add(derivative,
                            identifier_add(identifier_mul(row[2*j+2],point[2*j]),
                                identifier_mul(identifier_sub(row[2*j+2],row[2*j+1]),point[2*j+1])));
                    if (derivative <= 0) { keep = false; break; }
                }
                if (keep) visit(level+1);
                else identifier_count_add(reported.prefix_rejections,1);
            }
        }
    };
    visit(0);
}

// Walk geometric owners directly. The residue space has D^4 elements, but
// the iterator only needs D, the eight coordinates, and the stabilizer step.
template <class Callback>
void visit_boundary_caps(const IdentifierRing &ring, Callback emit, BoundaryOwnerStats &stats,
                         Wide minimum_norm = 0,
                         const std::function<bool(const Cap &, Point)> &eligible = {}) {
    const Point d = ring.beta;
    IdentifierParabolicCache unused;
    const auto &functionals = cap_root_functionals();
    boundary_polytope_points(d, [&](const Cap &raw, bool interior) {
        if (identifier_cap_index(raw) < minimum_norm) {
            identifier_count_add(stats.norm_rejections, 1);
            return;
        }
        if (eligible && !eligible(raw,d)) {
            identifier_count_add(stats.unary_rejections,1);
            return;
        }
        if (interior) {
            emit(raw, ring.h22);
            identifier_count_add(stats.strict_direct, 1);
            return;
        }
        auto position = boundary_owner_position(raw, d);
        if (!position.owner) {
            identifier_count_add(stats.cone_rejections, 1);
            return;
        }
        if (!position.voronoi_boundary) {
            // The perturbed point lies in int(C), hence has no linear root
            // isotropy. Unique nearest translation then excludes every
            // affine root stabilizer and every nonzero stabilizer phase.
            emit(raw, ring.h22);
            identifier_count_add(stats.cone_boundary_direct, 1);
            return;
        }
        identifier_count_add(stats.voronoi_boundary, 1);
        for (const auto &row : functionals) {
            identifier_count_add(stats.root_checks, 1);
            IdentifierPoint value{};
            for (int j = 0; j < 4; ++j)
                value = identifier_add(value, identifier_mul(identifier_point(row[j]), identifier_point(raw[j])));
            if (ring.reduce(value) == Point{}) {
                identifier_count_add(stats.horizontal_rejections, 1);
                return;
            }
        }
        auto image = prepare_boundary_cap(raw, ring, unused, &stats);
        need(image.geometric, "horizontal-open cap reached the singular boundary fallback");
        if (image.value.residue != raw) {
            identifier_count_add(stats.duplicate_rejections, 1);
            return;
        }
        need(image.value.phase == 0, "selected cap owner has a nonzero canonical transport phase");
        emit(raw, image.value.subgroup);
    }, stats);
}

// This diagnostic reports the complete residue-space cardinality in a U.
CuspCaps boundary_census_caps(Point d, BoundaryOwnerStats *reported = nullptr, Wide minimum_norm = 0,
                             const std::function<bool(const Cap &, Point)> &eligible = {}) {
    BoundaryOwnerStats local;
    auto &stats = reported ? *reported : local;
    IdentifierRing ring(d);
    const Wide square = identifier_mul(ring.D, ring.D);
    need(square <= std::numeric_limits<U>::max() / square, "cap residue state count exceeds uint64");
    CuspCaps result;
    result.states = static_cast<U>(square * square);
    visit_boundary_caps(ring, [&](const Cap &raw, I step) {
        result.representatives.push_back(identifier_scaled_cap(raw, {0,1}));
        result.fibers.push_back(step);
    }, stats, minimum_norm, eligible);
    return result;
}
} // namespace gf


==> anc/src/buckycount/cap_geometric_normalizer.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Private mixed cap normal form: strict real-P owners, exact legacy fallback
// on every boundary. This changes the canonical identifier order.
#pragma once
#include "genfullerene.hpp"
#include "cap_polytope_native.hpp"

namespace gf {
struct GeometricNormalizerStats {
    U cap_queries = 0, strict_queries = 0, boundary_fallbacks = 0;
    U facet_steps = 0, maximum_steps = 0, facet_checks = 0, simple_generator_steps = 0;
    U nearest_nodes = 0, nearest_ties = 0;
    void json(std::ostream &out) const {
        out << "{\"geometric_normalizer\":true,\"cap_queries\":" << cap_queries
            << ",\"strict_queries\":" << strict_queries << ",\"boundary_fallbacks\":" << boundary_fallbacks
            << ",\"facet_steps\":" << facet_steps << ",\"maximum_steps\":" << maximum_steps
            << ",\"facet_checks\":" << facet_checks << ",\"simple_generator_steps\":" << simple_generator_steps
            << ",\"nearest_nodes\":" << nearest_nodes << ",\"nearest_ties\":" << nearest_ties << "}\n";
    }
};
struct GeometricFacet {
    std::array<I, 8> normal;
    std::vector<unsigned char> word;
};
// BEGIN CERTIFIED GEOMETRIC FACET WORDS
const std::array<GeometricFacet, 16> &geometric_facet_words() {
    static const std::array<GeometricFacet, 16> result{{
        {{3, 3, -1, -2, 0, 0, 0, 0}, {0}},
        {{3, 0, -2, -1, 0, 0, 0, 0}, {0, 0}},
        {{2, 1, 0, 0, 0, 0, -1, -2}, {0, 1, 2, 3}},
        {{2, 1, 0, 0, -1, -2, -1, 1}, {0, 1, 2, 3, 3}},
        {{2, 1, -1, -2, -1, 1, 0, 0}, {0, 1, 2, 3, 3, 2}},
        {{1, -1, -1, 1, 0, 0, 0, 0}, {0, 1, 2, 3, 3, 2, 1}},
        {{1, 2, 0, 0, 0, 0, 0, 0}, {0, 1, 2, 3, 3, 2, 1, 0}},
        {{1, -1, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 2, 3, 3, 2, 1, 1, 0, 0}},
        {{-2, -1, 3, 3, -1, -2, 0, 0}, {1}},
        {{-1, 1, 3, 0, -2, -1, 0, 0}, {1, 1}},
        {{-2, -1, 2, 1, 0, 0, -2, -1}, {1, 2, 3}},
        {{0, 0, -2, -1, 3, 3, -1, -2}, {2}},
        {{0, 0, -2, -1, 2, 1, -1, 1}, {2, 3}},
        {{0, 0, -1, 1, 3, 0, -2, -1}, {2, 2}},
        {{0, 0, 0, 0, -2, -1, 3, 3}, {3}},
        {{0, 0, 0, 0, -1, 1, 3, 0}, {3, 3}},
    }};
    return result;
}
// END CERTIFIED GEOMETRIC FACET WORDS

struct GeometricPreparedCap {
    PreparedIdentifierCap value;
    bool geometric = false;
};
struct GeometricCapKey {
    bool geometric = false;
    Cap coordinates;
    auto operator<=>(const GeometricCapKey &) const = default;
};
struct GeometricParabolic {
    IdentifierCusp record;
    std::array<GeometricCapKey, 2> residue_key;
    I central_subgroup = 1;
    bool antiunitary = false;
};

IdentifierPoint geometric_translation_delta(const Cap &tau, const Cap &original, Point beta) {
    auto pairing = identifier_mul(identifier_cap_pair(tau, original), {2, -1});
    need(pairing[0] % 3 == 0 && pairing[1] % 3 == 0, "nonintegral geometric Heisenberg correction");
    return identifier_add(identifier_mul(identifier_point(beta), {identifier_cap_index(tau), 0}),
                          {pairing[0] / 3, pairing[1] / 3});
}

GeometricPreparedCap prepare_geometric_cap(const Cap &cap, const IdentifierRing &ring,
                                           IdentifierParabolicCache &cache,
                                           GeometricNormalizerStats *reported = nullptr) {
    GeometricNormalizerStats local;
    auto &stats = reported ? *reported : local;
    identifier_count_add(stats.cap_queries, 1);
    auto nearest = nearest_identifier_cap(cap, ring.beta);
    identifier_count_add(stats.nearest_nodes, nearest.visited_nodes);
    identifier_count_add(stats.nearest_ties, nearest.ties);
    auto fallback = [&]() {
        identifier_count_add(stats.boundary_fallbacks, 1);
        return GeometricPreparedCap{prepare_identifier_cap(cap, ring, cache), false};
    };
    // More than one nearest translate is exactly a Voronoi-boundary event.
    // G preserves nearest multiplicity, so no fold can reach strict P.
    if (nearest.ties != 1)
        return fallback();
    Cap owner = nearest.representative;
    std::array<std::array<Wide, 8>, 16> normals{};
    const auto &facets = geometric_facet_words();
    for (std::size_t i = 0; i < facets.size(); ++i)
        for (int j = 0; j < 4; ++j) {
            I a = facets[i].normal[2 * j], b = facets[i].normal[2 * j + 1];
            normals[i][2 * j] = identifier_sub(identifier_mul(identifier_add(ring.beta.x, ring.beta.y), a),
                                               identifier_mul(ring.beta.y, b));
            normals[i][2 * j + 1] = identifier_add(identifier_mul(ring.beta.y, a), identifier_mul(ring.beta.x, b));
        }
    U steps = 0;
    while (true) {
        bool moved = false;
        for (std::size_t i = 0; i < facets.size(); ++i) {
            identifier_count_add(stats.facet_checks, 1);
            Wide value = 0;
            for (int j = 0; j < 4; ++j)
                value = identifier_add(value, identifier_add(identifier_mul(normals[i][2 * j], owner[j].x),
                                                              identifier_mul(normals[i][2 * j + 1], owner[j].y)));
            if (value >= 0)
                continue;
            for (auto j = facets[i].word.rbegin(); j != facets[i].word.rend(); ++j) {
                auto coordinate = identifier_mul(identifier_point(owner[*j]), {-1, 1});
                if (*j)
                    coordinate = identifier_add(coordinate, identifier_point(owner[*j - 1]));
                if (*j < 3)
                    coordinate = identifier_add(coordinate, identifier_mul(identifier_point(owner[*j + 1]), {1, -1}));
                owner[*j] = identifier_narrow(coordinate);
                identifier_count_add(stats.simple_generator_steps, 1);
            }
            identifier_count_add(steps, 1);
            need(steps < 155520, "geometric cap descent exceeded its finite-group bound");
            moved = true;
            break;
        }
        if (!moved)
            break;
    }
    identifier_count_add(stats.facet_steps, steps);
    stats.maximum_steps = std::max(stats.maximum_steps, steps);
    bool strict = true;
    auto beta_bar = identifier_conjugate(identifier_point(ring.beta));
    std::array<IdentifierPoint, 4> scaled;
    for (int j = 0; j < 4; ++j)
        scaled[j] = identifier_mul(beta_bar, identifier_point(owner[j]));
    for (const auto &row : cap_polytope_projection_rows()[3]) {
        Wide value = identifier_mul(ring.D, row[0]);
        for (int j = 0; j < 4; ++j)
            value = identifier_add(value, identifier_add(identifier_mul(row[2 * j + 1], scaled[j][0]),
                                                          identifier_mul(row[2 * j + 2], scaled[j][1])));
        need(value >= 0, "geometric nearest-cap fold ended outside P");
        strict = strict && value > 0;
    }
    if (!strict)
        return fallback();
    identifier_count_add(stats.strict_queries, 1);
    auto delta = geometric_translation_delta(nearest.translation, cap, ring.beta);
    return {{owner, owner, {}, identifier_cap_index(owner), ring.phase(delta), ring.h22}, true};
}

GeometricParabolic combine_geometric_caps(Point u, const IdentifierRing &ring, Wide m,
                                           const GeometricPreparedCap &a,
                                           const GeometricPreparedCap &b) {
    const auto &first = a.value;
    const auto &second = b.value;
    I subgroup = std::gcd(first.subgroup, second.subgroup);
    I phase = positive_mod(identifier_narrow(identifier_add(ring.phase(identifier_point(u)),
                                                            identifier_add(first.phase, second.phase))), subgroup);
    Wide R = identifier_add(m, identifier_add(first.residue_index, second.residue_index));
    need(R % ring.h22 == 0, "geometric cap normalization lost scalar solubility");
    Point kappa{-ring.beta.y / ring.h22, (ring.beta.x + ring.beta.y) / ring.h22};
    auto scalar = identifier_add({identifier_mul(ring.bezout_s, R / ring.h22),
                                 identifier_mul(ring.bezout_t, R / ring.h22)},
                                identifier_mul(identifier_point(kappa), {phase, 0}));
    scalar = identifier_add(scalar, identifier_add(first.nearest_delta, second.nearest_delta));
    auto ratio = identifier_mul(scalar, identifier_conjugate(identifier_point(ring.beta)));
    Wide position = identifier_add(ratio[0], identifier_mul(2, ratio[1]));
    Wide step = identifier_mul(identifier_mul(2, ring.D / ring.h22), subgroup);
    Wide low = identifier_ceil(identifier_sub(-Wide(ring.D), position), step);
    Wide high = identifier_sub(identifier_ceil(identifier_sub(ring.D, position), step), 1);
    auto direction = identifier_mul(identifier_point(kappa), {subgroup, 0});
    Wide choice = (direction[0] > 0 || (direction[0] == 0 && direction[1] > 0)) ? low : high;
    need(low <= high, "empty geometric central phase interval");
    scalar = identifier_add(scalar, identifier_mul(direction, {choice, 0}));
    IdentifierCusp v{identifier_narrow(scalar), ring.beta, {first.nearest, second.nearest}};
    std::array<GeometricCapKey, 2> keys{{{a.geometric, first.residue}, {b.geometric, second.residue}}};
    if (keys[1] < keys[0]) {
        std::swap(keys[0], keys[1]);
        std::swap(v.caps[0], v.caps[1]);
    }
    need(identifier_cusp_index(v) == m, "geometric parabolic normal form changed the norm");
    return {v, keys, subgroup, false};
}

bool geometric_parabolic_less(const GeometricParabolic &a, const GeometricParabolic &b) {
    return std::tuple(a.record.beta, a.residue_key, a.record.u) <
           std::tuple(b.record.beta, b.residue_key, b.record.u);
}
bool geometric_parabolic_equal(const GeometricParabolic &a, const GeometricParabolic &b) {
    return !geometric_parabolic_less(a, b) && !geometric_parabolic_less(b, a);
}
GeometricParabolic geometric_unitary_parabolic(IdentifierCusp v, IdentifierParabolicCache &cache,
                                               GeometricNormalizerStats *stats = nullptr) {
    v = identifier_height_unit(v);
    Wide m = identifier_cusp_index(v);
    IdentifierRing ring(v.beta);
    auto first = prepare_geometric_cap(v.caps[0], ring, cache, stats);
    auto second = prepare_geometric_cap(v.caps[1], ring, cache, stats);
    return combine_geometric_caps(v.u, ring, m, first, second);
}
GeometricParabolic geometric_parabolic(const IdentifierCusp &v, IdentifierParabolicCache &cache,
                                        GeometricNormalizerStats *stats = nullptr) {
    auto unitary = identifier_height_unit(v);
    auto conjugate = identifier_height_unit(identifier_antiunitary(unitary));
    if (conjugate.beta < unitary.beta) {
        auto second = geometric_unitary_parabolic(conjugate, cache, stats);
        second.antiunitary = true;
        return second;
    }
    auto first = geometric_unitary_parabolic(unitary, cache, stats);
    if (conjugate.beta > first.record.beta)
        return first;
    auto second = geometric_unitary_parabolic(conjugate, cache, stats);
    if (geometric_parabolic_less(second, first)) {
        second.antiunitary = true;
        return second;
    }
    return first;
}
} // namespace gf


==> anc/src/buckycount/cap_phase_normalizer.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Private nearest-lift normal form over the polytope and geometric
// normalizers. The canonical order differs from both older normalizers;
// comparisons must use this convention on both sides.
#pragma once
#include <mutex>
#include "genfullerene.hpp"
#include "cap_geometric_normalizer.hpp"

namespace gf {
struct PhaseNormalizerStats {
    U cap_queries = 0, nearest_nodes = 0, nearest_lifts = 0, tied_queries = 0;
    U integral_queries = 0, reflection_steps = 0, face_tables = 0, face_edges = 0;
    U nontrivial_phases = 0, inventory_boundary = 0, inventory_duplicates = 0, inventory_norm_rejections = 0;
    void json(std::ostream &out) const {
        out << "{\"phase_normalizer\":true,\"cap_queries\":" << cap_queries
            << ",\"nearest_nodes\":" << nearest_nodes << ",\"nearest_lifts\":" << nearest_lifts
            << ",\"tied_queries\":" << tied_queries << ",\"integral_queries\":" << integral_queries
            << ",\"reflection_steps\":" << reflection_steps << ",\"face_tables\":" << face_tables
            << ",\"face_edges\":" << face_edges << ",\"nontrivial_phases\":" << nontrivial_phases
            << ",\"inventory_boundary\":" << inventory_boundary
            << ",\"inventory_duplicates\":" << inventory_duplicates
            << ",\"inventory_norm_rejections\":" << inventory_norm_rejections << "}\n";
    }
};

struct PhaseNearestLift { Cap cap, translation; };
std::vector<PhaseNearestLift> phase_nearest_lifts(const Cap &z, Point beta,
                                                PhaseNormalizerStats &stats) {
    CapBall ball(beta, z, 1, 0, 1);
    auto lift = [&](const Cap &y) {
        PhaseNearestLift result;
        for (int j = 0; j < 4; ++j) {
            result.cap[j] = identifier_narrow(identifier_sub(identifier_point(z[j]),
                identifier_mul(identifier_point(beta), identifier_point(y[j]))));
            result.translation[j] = identifier_narrow(identifier_sub(IdentifierPoint{}, identifier_point(y[j])));
        }
        return result;
    };
    Wide best = identifier_cap_index(lift(ball.babai()).cap);
    Wide factor = identifier_mul(ball.decomposition.scale, identifier_norm(identifier_point(beta)));
    ball.limit = identifier_mul(factor, best);
    std::vector<PhaseNearestLift> result;
    ball.enumerate([&](const Cap &y) {
        auto candidate = lift(y);
        Wide index = identifier_cap_index(candidate.cap);
        if (index < best) {
            best = index;
            ball.limit = identifier_mul(factor, best);
            result.clear();
        }
        if (index == best)
            result.push_back(candidate);
    });
    need(!result.empty(), "empty nearest-lift phase set");
    identifier_count_add(stats.nearest_nodes, ball.visited_nodes);
    identifier_count_add(stats.nearest_lifts, result.size());
    identifier_count_add(stats.tied_queries, result.size() > 1);
    return result;
}

// Integral G-orbits are W(E8) dominant labels plus a zero-wall double coset.
// The tables are derived in the native basis, not imported from the external
// implementation (whose four Eisenstein coordinates have reverse order).
Cap phase_integral_owner(const Cap &cap, PhaseNormalizerStats &stats) {
    identifier_count_add(stats.integral_queries, 1);
    const auto &tables = alcove_tables();
    AlcoveVector labels{};
    for (int i = 0; i < 8; ++i) {
        auto pairing = identifier_cap_pair(tables.simple_roots[i], cap);
        Wide trace = identifier_add(identifier_mul(2, pairing[0]), pairing[1]);
        need(trace % 3 == 0, "nonintegral real E8 pairing");
        labels[i] = identifier_narrow(trace / 3);
    }
    unsigned state = 0;
    U steps = 0;
    while (true) {
        int bad = -1;
        for (int i = 0; i < 8; ++i)
            if (labels[i] < 0) { bad = i; break; }
        if (bad < 0) break;
        I value = labels[bad];
        for (int i = 0; i < 8; ++i)
            labels[i] = identifier_narrow(identifier_sub(labels[i],
                identifier_mul(tables.cartan[8 * i + bad], value)));
        state = tables.transitions[state][bad];
        ++steps;
        // Every move crosses a distinct separating positive-root wall.
        need(steps <= 120, "E8 dominant fold exceeded the positive-root count");
    }
    identifier_count_add(stats.reflection_steps, steps);
    unsigned mask = 0;
    for (int i = 0; i < 8; ++i)
        if (labels[i] == 0) mask |= 1U << i;
    static std::array<std::vector<std::uint16_t>, 256> face_labels;
    static std::array<std::once_flag, 256> initialized;
    auto &components = face_labels[mask];
    std::call_once(initialized[mask], [&] {
        identifier_count_add(stats.face_tables, 1);
        components.assign(4480, 65535);
        std::vector<unsigned> queue;
        for (unsigned first = 0; first < 4480; ++first) {
            if (components[first] != 65535) continue;
            queue.clear(); queue.push_back(first); components[first] = first;
            for (std::size_t k = 0; k < queue.size(); ++k)
                for (int i = 0; i < 8; ++i)
                    if (mask & (1U << i)) {
                        identifier_count_add(stats.face_edges, 1);
                        unsigned next = tables.transitions[queue[k]][i];
                        if (components[next] == 65535) {
                            components[next] = first;
                            queue.push_back(next);
                        }
                    }
        }
    });
    auto coordinates = alcove_apply(tables.inverse_cartan, labels);
    auto owner = alcove_cap(alcove_apply(tables.representatives[components[state]], coordinates));
    need(identifier_cap_index(owner) == identifier_cap_index(cap), "integral cap owner changed norm");
    return owner;
}

GeometricPreparedCap prepare_phase_cap(const Cap &cap, const IdentifierRing &ring,
                                       IdentifierParabolicCache &cache,
                                       PhaseNormalizerStats *reported = nullptr) {
    (void)cache;
    PhaseNormalizerStats local;
    auto &stats = reported ? *reported : local;
    identifier_count_add(stats.cap_queries, 1);
    auto lifts = phase_nearest_lifts(cap, ring.beta, stats);
    std::optional<Cap> owner;
    I phase = 0, subgroup = ring.h22;
    for (const auto &lift : lifts) {
        auto image = phase_integral_owner(lift.cap, stats);
        I correction = ring.phase(geometric_translation_delta(lift.translation, cap, ring.beta));
        if (!owner || image < *owner) {
            owner = image;
            phase = correction;
            subgroup = ring.h22;
        } else if (image == *owner) {
            subgroup = std::gcd(subgroup, positive_mod(correction - phase, ring.h22));
        }
    }
    need(owner.has_value(), "nearest-lift owner is missing");
    identifier_count_add(stats.nontrivial_phases, subgroup < ring.h22);
    // Every lift in the selected integral orbit gives one actual transport.
    // Their phase differences generate exactly the modular stabilizer image;
    // a linear stabilizer fixing a lift has zero scalar correction.
    return {{*owner, *owner, {}, identifier_cap_index(*owner), positive_mod(phase, subgroup), subgroup}, true};
}

GeometricParabolic phase_unitary_parabolic(IdentifierCusp v, IdentifierParabolicCache &cache,
                                          PhaseNormalizerStats *stats = nullptr) {
    v = identifier_height_unit(v);
    IdentifierRing ring(v.beta);
    auto first = prepare_phase_cap(v.caps[0], ring, cache, stats);
    auto second = prepare_phase_cap(v.caps[1], ring, cache, stats);
    return combine_geometric_caps(v.u, ring, identifier_cusp_index(v), first, second);
}
GeometricParabolic phase_parabolic(const IdentifierCusp &v, IdentifierParabolicCache &cache,
                                   PhaseNormalizerStats *stats = nullptr) {
    auto unitary = identifier_height_unit(v);
    auto conjugate = identifier_height_unit(identifier_antiunitary(unitary));
    if (conjugate.beta < unitary.beta) {
        auto result = phase_unitary_parabolic(conjugate, cache, stats);
        result.antiunitary = true;
        return result;
    }
    auto first = phase_unitary_parabolic(unitary, cache, stats);
    if (conjugate.beta > first.record.beta) return first;
    auto second = phase_unitary_parabolic(conjugate, cache, stats);
    if (geometric_parabolic_less(second, first)) {
        second.antiunitary = true;
        return second;
    }
    return first;
}

// Census metadata only, exactly as polytope_census_caps: all-orbit count and
// open-state mass are intentionally omitted. The enumeration domain is the
// unchanged certified 23-facet polytope, not an enclosing lattice ball.
} // namespace gf


==> anc/src/buckycount/cap_polytope_native.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Private experimental all-modulus cap inventory over the native library.
// Closed-face ownership uses a measured canonical-key dictionary, not a
// dictionary-free boundary rule. Projection constants come from the exact
// cap_polytope.json certificate; certify_cap_polytope_native.py checks them.
#pragma once
#include "genfullerene.hpp"

namespace gf {
struct CapPolytopeStats {
    std::array<U, 4> prefixes{}, integer_rows{};
    U domain_points = 0, boundary_points = 0, boundary_duplicates = 0;
    U canonical_calls = 0, root_checks = 0, dictionary_entries = 0;
    U closed_before_normalization = 0;
    U interior_direct = 0;
    IdentifierChainStats stabilizer_stats{};
};

using CapPolytopeRow = std::array<I, 9>;
// BEGIN CERTIFIED CAP POLYTOPE PROJECTIONS
const std::array<std::vector<CapPolytopeRow>, 4> &cap_polytope_projection_rows() {
    static const std::array<std::vector<CapPolytopeRow>, 4> result{{
        {
            {0, 1, -1, 0, 0, 0, 0, 0, 0},
            {0, 1, 2, 0, 0, 0, 0, 0, 0},
            {1, -1, -1, 0, 0, 0, 0, 0, 0},
            {1, -1, 0, 0, 0, 0, 0, 0, 0},
        },
        {
            {0, -4, -2, 3, 3, 0, 0, 0, 0},
            {0, -2, 2, 3, 0, 0, 0, 0, 0},
            {0, 1, -1, -1, 1, 0, 0, 0, 0},
            {0, 1, -1, 0, 0, 0, 0, 0, 0},
            {0, 1, 2, 0, 0, 0, 0, 0, 0},
            {0, 3, 0, -2, -1, 0, 0, 0, 0},
            {0, 3, 3, -1, -2, 0, 0, 0, 0},
            {1, -1, -1, 0, 0, 0, 0, 0, 0},
            {1, -1, 0, 0, 0, 0, 0, 0, 0},
            {1, 0, -1, -1, 0, 0, 0, 0, 0},
            {1, 0, 1, 0, -1, 0, 0, 0, 0},
        },
        {
            {0, -2, -1, 2, 1, -1, 0, 0, 0},
            {0, -2, -1, 3, 3, -1, -2, 0, 0},
            {0, -1, 1, 3, 0, -2, -1, 0, 0},
            {0, 0, 0, -2, -1, 2, 2, 0, 0},
            {0, 0, 0, -1, 1, 2, 0, 0, 0},
            {0, 1, -1, -1, 1, 0, 0, 0, 0},
            {0, 1, -1, 0, 0, 0, 0, 0, 0},
            {0, 1, 2, 0, 0, 0, 0, 0, 0},
            {0, 2, 1, -1, -2, -1, 1, 0, 0},
            {0, 2, 1, 0, 0, -1, -1, 0, 0},
            {0, 3, 0, -2, -1, 0, 0, 0, 0},
            {0, 3, 3, -1, -2, 0, 0, 0, 0},
            {1, -1, -1, 0, 0, 0, 0, 0, 0},
            {1, -1, 0, 0, 0, 0, 0, 0, 0},
            {1, 0, -1, -1, 0, 0, 0, 0, 0},
            {1, 0, 0, 0, -1, -1, 0, 0, 0},
            {1, 0, 1, 0, -1, 0, 0, 0, 0},
            {3, 0, 0, 0, 0, -1, -2, 0, 0},
        },
        {
            {0, -2, -1, 2, 1, 0, 0, -2, -1},
            {0, -2, -1, 3, 3, -1, -2, 0, 0},
            {0, -1, 1, 3, 0, -2, -1, 0, 0},
            {0, 0, 0, -2, -1, 2, 1, -1, 1},
            {0, 0, 0, -2, -1, 3, 3, -1, -2},
            {0, 0, 0, -1, 1, 3, 0, -2, -1},
            {0, 0, 0, 0, 0, -2, -1, 3, 3},
            {0, 0, 0, 0, 0, -1, 1, 3, 0},
            {0, 1, -1, -1, 1, 0, 0, 0, 0},
            {0, 1, -1, 0, 0, 0, 0, 0, 0},
            {0, 1, 2, 0, 0, 0, 0, 0, 0},
            {0, 2, 1, -1, -2, -1, 1, 0, 0},
            {0, 2, 1, 0, 0, -1, -2, -1, 1},
            {0, 2, 1, 0, 0, 0, 0, -1, -2},
            {0, 3, 0, -2, -1, 0, 0, 0, 0},
            {0, 3, 3, -1, -2, 0, 0, 0, 0},
            {1, -1, -1, 0, 0, 0, 0, 0, 0},
            {1, -1, 0, 0, 0, 0, 0, 0, 0},
            {1, 0, -1, -1, 0, 0, 0, 0, 0},
            {1, 0, 0, 0, -1, -1, 0, 0, 0},
            {1, 0, 0, 0, 0, 0, -1, -1, 0},
            {1, 0, 0, 0, 0, 0, 0, 0, -1},
            {1, 0, 1, 0, -1, 0, 0, 0, 0},
        },
    }};
    return result;
}
// END CERTIFIED CAP POLYTOPE PROJECTIONS

struct CapPolytopePolygonRow { Wide a, b, c; };

template <class Callback>
void cap_polytope_points(Point d, Callback emit, CapPolytopeStats &stats) {
    Wide D = identifier_norm(identifier_point(d));
    need(D > 0 && D <= 65535, "polytope cap norm must be in 1..65535");
    std::array<std::vector<std::array<Wide, 9>>, 4> facets;
    for (int level = 0; level < 4; ++level)
        for (const auto &row : cap_polytope_projection_rows()[level]) {
            std::array<Wide, 9> image{};
            image[0] = identifier_mul(D, row[0]);
            for (int j = 0; j <= level; ++j) {
                image[1 + 2 * j] = identifier_sub(identifier_mul(identifier_add(d.x, d.y), row[1 + 2 * j]),
                                                   identifier_mul(d.y, row[2 + 2 * j]));
                image[2 + 2 * j] = identifier_add(identifier_mul(d.y, row[1 + 2 * j]),
                                                   identifier_mul(d.x, row[2 + 2 * j]));
            }
            facets[level].push_back(image);
        }
    std::array<Wide, 8> point{};
    std::function<void(int)> visit = [&](int level) {
        if (level == 4) {
            Cap cap;
            for (int j = 0; j < 4; ++j)
                cap[j] = {identifier_narrow(point[2 * j]), identifier_narrow(point[2 * j + 1])};
            bool interior = true;
            for (const auto &row : facets[3]) {
                Wide value = row[0];
                for (int j = 0; j < 8; ++j)
                    value = identifier_add(value, identifier_mul(row[j + 1], point[j]));
                need(value >= 0, "polytope iterator emitted outside its exact domain");
                interior = interior && value > 0;
            }
            identifier_count_add(stats.domain_points, 1);
            if (!interior)
                identifier_count_add(stats.boundary_points, 1);
            emit(cap, interior);
            return;
        }
        std::vector<CapPolytopePolygonRow> polygon;
        std::optional<Wide> xmin, xmax;
        bool possible = true;
        auto constrain_x = [&](Wide a, Wide c) {
            if (a == 0) {
                possible = possible && c >= 0;
            } else if (a > 0) {
                Wide value = identifier_floor(c, a);
                xmax = xmax ? std::min(*xmax, value) : value;
            } else {
                Wide value = identifier_ceil(identifier_sub(0, c), identifier_sub(0, a));
                xmin = xmin ? std::max(*xmin, value) : value;
            }
        };
        for (const auto &row : facets[level]) {
            Wide c = row[0];
            for (int j = 0; j < 2 * level; ++j)
                c = identifier_add(c, identifier_mul(row[j + 1], point[j]));
            CapPolytopePolygonRow p{identifier_sub(0, row[2 * level + 1]),
                                      identifier_sub(0, row[2 * level + 2]), c};
            polygon.push_back(p);
            if (p.b == 0)
                constrain_x(p.a, p.c);
        }
        for (const auto &lower : polygon)
            if (lower.b < 0)
                for (const auto &upper : polygon)
                    if (upper.b > 0)
                        constrain_x(identifier_sub(identifier_mul(upper.b, lower.a), identifier_mul(lower.b, upper.a)),
                                    identifier_sub(identifier_mul(upper.b, lower.c), identifier_mul(lower.b, upper.c)));
        need(xmin && xmax, "unbounded polytope coordinate projection");
        if (!possible || *xmin > *xmax)
            return;
        for (Wide x = *xmin; x <= *xmax; ++x) {
            identifier_count_add(stats.integer_rows[level], 1);
            std::optional<Wide> ymin, ymax;
            for (const auto &row : polygon) {
                Wide c = identifier_sub(row.c, identifier_mul(row.a, x));
                if (row.b > 0) {
                    Wide value = identifier_floor(c, row.b);
                    ymax = ymax ? std::min(*ymax, value) : value;
                } else if (row.b < 0) {
                    Wide value = identifier_ceil(identifier_sub(0, c), identifier_sub(0, row.b));
                    ymin = ymin ? std::max(*ymin, value) : value;
                } else
                    need(c >= 0, "polytope row elimination lost a zero-coefficient bound");
            }
            need(ymin && ymax, "unbounded polytope row fiber");
            for (Wide y = *ymin; y <= *ymax; ++y) {
                point[2 * level] = x;
                point[2 * level + 1] = y;
                identifier_count_add(stats.prefixes[level], 1);
                visit(level + 1);
            }
        }
    };
    visit(0);
}

U cap_polytope_stabilizer_order(const IdentifierRing &ring, const Cap &target,
                               const Cap &current, IdentifierChainStats &stats, int level = 0) {
    constexpr std::array<U, 5> suffix_orders{155520, 648, 24, 3, 1};
    identifier_count_add(stats.nodes, 1);
    if (level == 4)
        return current == target ? 1 : 0;
    bool fixed = true;
    for (int j = level; j < 4; ++j) {
        identifier_count_add(stats.generator_steps, 1);
        if (identifier_cap_step(ring, current, j).cap != current) {
            fixed = false;
            break;
        }
    }
    if (fixed) {
        identifier_count_add(stats.singleton_shortcuts, 1);
        return current == target ? suffix_orders[level] : 0;
    }
    std::map<Cap, U> children;
    for (const auto &step : identifier_cap_chain()[level]) {
        IdentifierPoint value{};
        for (int j = 0; j < 4; ++j)
            value = identifier_add(value, identifier_mul(identifier_point(step.row[j]), identifier_point(current[j])));
        identifier_count_add(stats.row_tests, 1);
        if (ring.reduce(value) != target[level])
            continue;
        Cap child = current;
        for (auto j = step.word.rbegin(); j != step.word.rend(); ++j) {
            child = identifier_cap_step(ring, child, *j).cap;
            identifier_count_add(stats.generator_steps, 1);
        }
        need(child[level] == target[level], "stabilizer transversal convention mismatch");
        for (int j = 0; j < level; ++j)
            need(child[j] == target[j], "stabilizer changed an established prefix");
        auto [position, inserted] = children.emplace(child, 0);
        identifier_count_add(position->second, 1);
        if (!inserted)
            identifier_count_add(stats.duplicate_children, 1);
    }
    U result = 0;
    for (const auto &[child, multiplicity] : children) {
        U count = cap_polytope_stabilizer_order(ring, target, child, stats, level + 1);
        need(count <= suffix_orders[level] / multiplicity, "stabilizer transport count overflow");
        identifier_count_add(result, count * multiplicity);
    }
    need(result <= suffix_orders[level], "stabilizer transport count exceeds group order");
    return result;
}

CuspCaps polytope_cusp_caps(Point d, CapPolytopeStats *reported = nullptr,
                           bool audit_total_mass = false) {
    CapPolytopeStats local;
    auto &stats = reported ? *reported : local;
    Wide D = identifier_norm(identifier_point(d));
    need(D > 0 && D <= 65535, "polytope inventory norm must be in 1..65535");
    IdentifierRing ring(identifier_narrow(identifier_mul(identifier_point(d), {0, 1})));
    CuspCaps result;
    result.states = U(ring.D) * ring.D * ring.D * ring.D;
    std::set<Cap> seen;
    U recovered_states = 0;
    const auto &functionals = cap_root_functionals();
    cap_polytope_points(d, [&](const Cap &raw, bool interior) {
        identifier_count_add(stats.canonical_calls, 1);
        auto image = identifier_chain_image(ring, ring.reduce(raw), result.phase_chain_stats);
        if (!seen.insert(image.cap).second) {
            need(!interior, "interior polytope orbit occurred twice");
            identifier_count_add(stats.boundary_duplicates, 1);
            return;
        }
        identifier_count_add(result.orbits, 1);
        bool open = true;
        if (!interior)
            for (const auto &row : functionals) {
                identifier_count_add(stats.root_checks, 1);
                IdentifierPoint value{};
                for (int j = 0; j < 4; ++j)
                    value = identifier_add(value, identifier_mul(identifier_point(row[j]), identifier_point(raw[j])));
                if (ring.reduce(value) == Point{}) {
                    open = false;
                    break;
                }
            }
        // The module has D^4 elements independently of its orbit inventory.
        // Closed-orbit stabilizer counts are needed only by the optional
        // complete-mass audit, not by any returned mathematical field.
        if (!open && !audit_total_mass)
            return;
        U stabilizer = interior ? 1 : cap_polytope_stabilizer_order(ring, image.cap, image.cap,
                                                                  stats.stabilizer_stats);
        need(stabilizer && 155520 % stabilizer == 0, "invalid cap stabilizer order");
        U orbit_size = 155520 / stabilizer;
        if (audit_total_mass)
            identifier_count_add(recovered_states, orbit_size);
        if (!open)
            return;
        if (interior)
            need(image.subgroup == ring.h22, "interior cap has a nontrivial stabilizer phase");
        identifier_count_add(result.open_states, orbit_size);
        // raw is already nearest by construction. Its canonical key and exact
        // phase subgroup are unchanged by replacing it with a legacy lift.
        result.representatives.push_back(raw);
        result.fibers.push_back(image.subgroup);
    }, stats);
    if (audit_total_mass)
        need(recovered_states == result.states, "polytope orbit masses do not cover the residue module");
    stats.dictionary_entries = seen.size();
    // Payload lower bound only: std::set node/allocation overhead is excluded.
    result.visited_bytes = seen.size() * sizeof(Cap);
    return result;
}

// Census-only interface: representatives, fibers, states, phase-chain work and
// dictionary cap payload are exact. The unused all-orbit count (orbits) and
// open-state mass (open_states) are deliberately not computed and remain zero.
// Never use this function to service --cap-inventory or print full metadata.
// KEEP(raw, D) may discard a domain point before any orbit normalization.
template <class Keep>
CuspCaps polytope_census_caps_where(Point d, CapPolytopeStats *reported, Keep keep) {
    CapPolytopeStats local;
    auto &stats = reported ? *reported : local;
    Wide D = identifier_norm(identifier_point(d));
    need(D > 0 && D <= 65535, "polytope census norm must be in 1..65535");
    IdentifierRing ring(identifier_narrow(identifier_mul(identifier_point(d), {0, 1})));
    CuspCaps result;
    result.states = U(ring.D) * ring.D * ring.D * ring.D;
    std::set<Cap> seen;
    const auto &functionals = cap_root_functionals();
    cap_polytope_points(d, [&](const Cap &raw, bool interior) {
        if (!keep(raw, D))
            return;
        // A strict interior has one affine-orbit occurrence and trivial
        // stabilizer. No boundary key or modular normalizer is needed.
        if (interior) {
            identifier_count_add(stats.interior_direct, 1);
            result.representatives.push_back(raw);
            result.fibers.push_back(ring.h22);
            return;
        }
        if (!interior)
            for (const auto &row : functionals) {
                identifier_count_add(stats.root_checks, 1);
                IdentifierPoint value{};
                for (int j = 0; j < 4; ++j)
                    value = identifier_add(value, identifier_mul(identifier_point(row[j]), identifier_point(raw[j])));
                if (ring.reduce(value) == Point{}) {
                    identifier_count_add(stats.closed_before_normalization, 1);
                    return;
                }
            }
        identifier_count_add(stats.canonical_calls, 1);
        auto image = identifier_chain_image(ring, ring.reduce(raw), result.phase_chain_stats);
        if (!seen.insert(image.cap).second) {
            need(!interior, "interior polytope census orbit occurred twice");
            identifier_count_add(stats.boundary_duplicates, 1);
            return;
        }
        result.representatives.push_back(raw);
        result.fibers.push_back(image.subgroup);
    }, stats);
    stats.dictionary_entries = seen.size();
    result.visited_bytes = seen.size() * sizeof(Cap);
    return result;
}
CuspCaps polytope_census_caps(Point d, CapPolytopeStats *reported = nullptr) {
    return polytope_census_caps_where(d, reported, [](const Cap &, Wide) { return true; });
}
} // namespace gf


==> anc/src/buckycount/census_centered_stream.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include "genfullerene.hpp"

namespace gf::fullerene_rank {

// For two raw caps in a fixed chart, the nearest representatives and both
// Heisenberg corrections are independent of the scalar phase. The remaining
// central translation uses exactly the half-open strip of normalize_identifier_cusp.
class CensusCentralStrip {
    Point beta_;
    Wide d_, twice_d_, height_, x_weight_, y_weight_;

public:
    explicit CensusCentralStrip(Point beta)
        : beta_(beta), d_(identifier_norm(identifier_point(beta))), twice_d_(identifier_mul(2, d_)),
          height_(Wide(beta.x) + beta.y), x_weight_(Wide(beta.x) - beta.y),
          y_weight_(2 * Wide(beta.x) + beta.y) {
        need(d_ > 0, "cannot center a zero height");
    }

    IdentifierCusp center(Point u, const Cap& first, const Cap& second,
                          IdentifierPoint first_delta, IdentifierPoint second_delta) const {
        const auto shifted = identifier_add(identifier_point(u), identifier_add(first_delta, second_delta));
        // If w = shifted * conjugate(beta), w.x + 2*w.y is one dot
        // product. The central translation direction is beta*zeta.
        const auto projection = identifier_add(identifier_mul(x_weight_, shifted[0]),
                                               identifier_mul(y_weight_, shifted[1]));
        const auto wraps = identifier_floor(identifier_add(d_, projection), twice_d_);
        const IdentifierPoint centered{
            identifier_add(shifted[0], identifier_mul(beta_.y, wraps)),
            identifier_sub(shifted[1], identifier_mul(height_, wraps))};
        return {identifier_narrow(centered), beta_, {first, second}};
    }
};

inline IdentifierCusp census_centered_period(Point u, Point beta, const Cap& first, const Cap& second,
                                             IdentifierPoint first_delta, IdentifierPoint second_delta) {
    return CensusCentralStrip(beta).center(u, first, second, first_delta, second_delta);
}

using CensusTips = std::array<Point, 11>;

class CensusTipReduction {
    // For |coordinates|<=512, q=p_i+zeta*edge has coordinates <=1536
    // and q-p_j <=2048. Thus 128*(Q(q-p_j)-Q(edge)) + 11*i+j and the
    // individual terms in its expanded dot product fit signed 32-bit words.
    static constexpr int limit = 512, key_base = 128;
    alignas(64) std::array<int, 16> xs_{}, ys_{}, keys_{};

    static int norm32(int x, int y) { return x * x + x * y + y * y; }
    void put(std::size_t i, int x, int y) {
        xs_[i] = x;
        ys_[i] = y;
        keys_[i] = key_base * norm32(x, y) + static_cast<int>(i);
    }
    int gap() const {
        int best = 0;
        for (int i = 0; i < 11; ++i) {
            auto next = i == 10 ? 0 : i + 1;
            int dx = xs_[next] - xs_[i], dy = ys_[next] - ys_[i];
            int qx = xs_[i] - dy, qy = ys_[i] + dx + dy;
            int off = key_base * (norm32(qx, qy) - norm32(dx, dy)) + 11 * i;
            int ax = key_base * (2 * qx + qy), ay = key_base * (qx + 2 * qy);
            int row = std::numeric_limits<int>::max();
            // Five padding lanes copy tip zero with larger tie indices.
            // The fixed trip count lets compilers vectorize the exact minimum.
            for (int j = 0; j < 16; ++j)
                row = std::min(row, keys_[j] - ax * xs_[j] - ay * ys_[j]);
            best = std::min(best, off + row);
        }
        return best;
    }
    bool recut(int k, bool twice) {
        int n = k + 2 == 11 ? 0 : k + 2;
        int a, b;
        if (twice) {
            // Two positive Hurwitz moves at k equal
            // p[k] + zeta^(-1) * (p[k+2]-p[k+1]).
            int dx = xs_[n] - xs_[k + 1], dy = ys_[n] - ys_[k + 1];
            a = xs_[k] + dx + dy;
            b = ys_[k] - dx;
        } else {
            int dx = xs_[k] - xs_[k + 1], dy = ys_[k] - ys_[k + 1];
            a = xs_[n] - dy;
            b = ys_[n] + dx + dy;
        }
        if (std::max(std::abs(a), std::abs(b)) > limit) return false;
        put(k + 1, a, b);
        return true;
    }

  public:
    CensusTips reduce(const CensusTips& input) {
        for (auto v : input)
            if (v.x > limit || v.x < -limit || v.y > limit || v.y < -limit) return reduce_star(input).tips;
        auto area = star_area(input), energy = star_energy(input);
        need(area > 0, "star reduction requires a positive period");
        for (int j = 0; j < 16; ++j) {
            auto v = input[j < 11 ? j : 0];
            put(j, static_cast<int>(v.x), static_cast<int>(v.y));
        }
        for (;;) {
            int score = gap();
            if (!score) break;
            int ij = score % key_base;
            if (ij < 0) ij += key_base;
            energy += (score - ij) / key_base;
            const int i = ij / 11, j = ij % 11;
            if (j < i) {
                for (int k = i - 1; k >= j; --k)
                    if (!recut(k, false)) return reduce_star(input).tips;
            } else {
                for (int k = i; k < j - 1; ++k)
                    if (!recut(k, true)) return reduce_star(input).tips;
            }
        }
        CensusTips tips;
        for (int j = 0; j < 11; ++j)
            tips[j] = {xs_[j], ys_[j]};
        need(star_energy(tips) == energy && star_area(tips) == area, "stream recuts changed period");
        // The zero-gap collision and bubble rules agree with the generic
        // reducer. On these uncommon inputs reuse its exact escape logic.
        if (star_bubble(tips, 1) >= 0 || star_bubble(tips, 2) >= 0 || star_bubble(tips, 3) >= 0)
            return reduce_star(tips).tips;
        return tips;
    }
};

inline CensusTips census_reduced_tips(const IdentifierCusp& centered) {
    return CensusTipReduction{}.reduce(cusp_star(centered.u, centered.beta, centered.caps[0], centered.caps[1]));
}

} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_contact_phases.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.


#pragma once

#include "fullerene_hex_witness.hpp"

namespace gf::fullerene_rank {

class CensusContactPhases {
    struct Target {
        Wide energy;
        Point unit;
    };
    struct Direction {
        Point gamma;
        IdentifierPoint scalar_factor;
        Wide radius = 0;
        std::vector<Target> targets;
        std::map<Point, std::uint64_t> phase_masks;
    };
    struct Neighbor {
        Wide energy;
        Point projection;
    };

    IdentifierRing ring_;
    std::vector<Direction> directions_;
    std::uint64_t valid_offsets_ = 0;

    static IdentifierPoint cap_projection(const Cap& y, const Cap& z) {
        IdentifierPoint result;
        need(identifier_divide(identifier_cap_pair(y, z), {2, -1}, result),
             "nonintegral contact cap projection");
        return result;
    }

public:
    struct Prepared {
        unsigned horizontal = 0;
        std::vector<std::vector<Neighbor>> neighbors;
    };

    CensusContactPhases(I m, Point beta) : ring_(beta) {
        const I h = beta.x + beta.y;
        need(m > 0 && beta.x > 0 && (beta.y == 0 || beta.y >= beta.x)
             && Wide(h) * h < Wide(6) * m, "contact family outside ordinary height bound");
        const Point step{-beta.y / ring_.h22, h / ring_.h22};
        for (I offset = 0; offset < 64; offset += step.y)
            valid_offsets_ |= std::uint64_t{1} << offset;

        // A contact satisfies D/n >= m/4 and has one gamma in the half-open
        // unit wedge. Its normalized pairing equals (2-zeta)*unit.
        const Wide bound = 4 * Wide(ring_.D) / m;
        for (I a = 1; Wide(a) * a <= bound; ++a)
            for (I b = 0; identifier_norm({a, b}) <= bound; ++b) {
                const Point gamma{a, b};
                const Wide n = identifier_norm({a, b});
                const auto coeff = identifier_mul(identifier_conjugate(identifier_point(beta)),
                                                  identifier_point(gamma));
                Direction direction{gamma, identifier_mul({0, 1}, identifier_conjugate({a, b})), 0, {}, {}};
                for (int k = 0; k < 6; ++k) {
                    const Point unit = rotate({1, 0}, k);
                    const auto trace = identifier_mul(coeff, identifier_point(multiply({2, -1}, unit)));
                    const Wide numerator = 2 * trace[0] + trace[1];
                    if (numerator % 3) continue;
                    const Wide energy = ring_.D - Wide(m) * n + numerator / 3;
                    if (energy < 0) continue;
                    direction.targets.push_back({energy, unit});
                    direction.radius = std::max(direction.radius, energy);
                }
                if (direction.targets.empty()) continue;
                const auto slope = identifier_mul(direction.scalar_factor, identifier_point(step));
                for (I t = 0; t * step.y < 64; ++t) {
                    const auto residue = ring_.reduce(identifier_mul(slope, {t, 0}));
                    direction.phase_masks[residue] |= std::uint64_t{1} << (t * step.y);
                }
                directions_.push_back(std::move(direction));
            }
    }

    Prepared prepare(const Cap& cap) const {
        Prepared result;
        // Fixed root per cap-unit line. Each soluble pairing specifies a
        // distinct scalar A, hence a distinct horizontal contact root line.
        for (const auto& root : identifier_cap_roots()) {
            const auto projection = cap_projection(root, cap);
            for (int k = 0; k < 6; ++k)
                if (ring_.reduce(identifier_add(projection, identifier_point(rotate({1, 0}, k)))) == Point{})
                    ++result.horizontal;
        }
        for (const auto& dir : directions_) {
            auto& neighbors = result.neighbors.emplace_back();
            visit_hex_cap_neighbors(ring_.beta, dir.gamma, cap, dir.radius, [&](const Cap& y, Wide energy) {
                neighbors.push_back({energy, ring_.reduce(cap_projection(y, cap))});
                return true;
            });
            std::sort(neighbors.begin(), neighbors.end(), [](auto& a, auto& b) { return a.energy < b.energy; });
        }
        return result;
    }

    // A set bit j represents raw scalar q=base.y+j, with p determined by
    // the size equation. Both caps must be prepared in this coefficient.
    std::array<std::uint64_t, 31> histogram(const Prepared& first, const Prepared& second,
                                            Point base, std::uint64_t mask) const {
        std::array<std::uint64_t, 31> result{};
        if (!mask) return result;
        need(!(mask & ~valid_offsets_), "contact mask contains a nonsoluble scalar offset");
        const auto horizontal = first.horizontal + second.horizontal;
        need(horizontal < result.size() && first.neighbors.size() == directions_.size()
             && second.neighbors.size() == directions_.size(), "invalid prepared contact caps");
        result[horizontal] = std::popcount(mask);
        std::array<std::uint64_t, 5> bits{};
        std::uint64_t touched = 0;
        for (std::size_t i = 0; i < directions_.size(); ++i) {
            const auto& dir = directions_[i];
            const auto& left = first.neighbors[i];
            const auto& right = second.neighbors[i];
            if (left.empty() || right.empty() || left.front().energy + right.front().energy > dir.radius)
                continue;
            const Point scalar = ring_.reduce(identifier_mul(dir.scalar_factor, identifier_point(base)));
            for (const auto& target : dir.targets)
                for (const auto& x : left) {
                    const auto remaining = target.energy - x.energy;
                    if (remaining < right.front().energy) break;
                    auto y = std::lower_bound(right.begin(), right.end(), remaining,
                                              [](auto& row, Wide e) { return row.energy < e; });
                    for (; y != right.end() && y->energy == remaining; ++y) {
                        // Solving h(r,v)=(2-zeta)*unit fixes conjugate(A).
                        // The trace energy equality already enforces Q(r)=-1.
                        // Divisibility by beta is the last condition, linear
                        // in the phase and independent of the root lift.
                        auto residue = ring_.reduce(identifier_point(x.projection + y->projection + target.unit - scalar));
                        const auto it = dir.phase_masks.find(residue);
                        if (it == dir.phase_masks.end()) continue;
                        auto carry = mask & it->second;
                        touched |= carry;
                        for (auto& digit : bits) {
                            if (!carry) break;
                            const auto old = digit;
                            digit ^= carry;
                            carry &= old;
                        }
                        need(!carry, "more than thirty contact lines");
                    }
                }
        }
        // Recover each distinct exceptional contact count in one mask
        // operation per binary digit, independent of phase multiplicity.
        result[horizontal] -= std::popcount(touched);
        while (touched) {
            const auto one = touched & (0 - touched);
            auto same = touched;
            unsigned count = horizontal;
            for (unsigned i = 0; i < bits.size(); ++i) {
                if (bits[i] & one) {
                    count += 1U << i;
                    same &= bits[i];
                } else {
                    same &= ~bits[i];
                }
            }
            need(count < result.size(), "more than thirty pentagon contacts");
            result[count] += std::popcount(same);
            touched ^= same;
        }
        return result;
    }
};

} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_family_table.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include "genfullerene.hpp"
#include <cerrno>
#include <cstdlib>
#include <gmpxx.h>
#include <system_error>
#include <sys/stat.h>
#include <unistd.h>

namespace gf::fullerene_rank {

// Each of twelve pentagons has five sides; a contact uses two of those sides.
using CensusContactHistogram = std::array<mpz_class, 31>;

// Ordinary coefficient order is by hexagonal height, with the real ray last.
class CensusFamilyCursor {
    I maximum_, h_ = 1, a_ = 1;
public:
    explicit CensusFamilyCursor(I m) : maximum_(identifier_narrow(identifier_sqrt(6 * Wide(m) - 1))) {}
    std::optional<Point> next() {
        if (h_ > maximum_) return std::nullopt;
        if (a_ <= h_ / 2) {
            const I a = a_++;
            return Point{a, h_ - a};
        }
        a_ = 1;
        return Point{h_++, 0};
    }
};

template<class Visit> void visit_census_families(I m, Visit visit) {
    CensusFamilyCursor families(m);
    while (const auto beta = families.next())
        if (!visit(*beta)) break;
}

class CensusFamilyTable {
    struct Observation {
        mpz_class end;
        CensusContactHistogram contacts;
    };
    I vertices_;
    mpz_class expected_;
    std::vector<Point> labels_;
    std::vector<Observation> observed_;

public:
    CensusFamilyTable(I m, mpz_class expected)
        : vertices_(identifier_narrow(2 * Wide(m))), expected_(std::move(expected)) {
        need(expected_ >= 0, "negative expected census total");
        visit_census_families(m, [&](Point beta) {
            labels_.push_back(beta);
            return true;
        });
    }

    void record_cumulative(Point beta, const mpz_class& end, const CensusContactHistogram& contacts) {
        need(observed_.size() < labels_.size() && labels_[observed_.size()] == beta,
             "out-of-order or duplicate census family");
        mpz_class cumulative = observed_.empty() ? mpz_class(0) : observed_.back().end;
        for (const auto& count : contacts) {
            need(count >= 0, "negative contact bin");
            cumulative += count;
        }
        need(end == cumulative && end <= expected_, "family contact bins disagree with the cumulative count");
        observed_.push_back({end, contacts});
    }

    void write_csv(std::ostream& out) const {
        need(observed_.empty() ? expected_ == 0 : observed_.back().end == expected_, "incomplete family table");
        out << "vertices,height,a,b,graphs,rank_begin,rank_end,source";
        const CensusContactHistogram zero{};
        for (std::size_t k = 0; k < zero.size(); ++k) out << ",contacts_" << std::to_string(k);
        out << '\n';
        mpz_class begin = 0;
        for (std::size_t i = 0; i < labels_.size(); ++i) {
            const bool observed = i < observed_.size();
            const auto& end = observed ? observed_[i].end : expected_;
            const mpz_class size = end - begin;
            const auto beta = labels_[i];
            out << std::to_string(vertices_) << ',' << std::to_string(beta.x + beta.y) << ','
                << std::to_string(beta.x) << ',' << std::to_string(beta.y) << ',' << size.get_str()
                << ',' << begin.get_str() << ',' << end.get_str() << ','
                << (observed ? "observed" : "zero_from_total");
            for (const auto& count : observed ? observed_[i].contacts : zero)
                out << ',' << count.get_str();
            out << '\n';
            begin = end;
        }
        out.flush();
        need(bool(out), "family table output failed");
    }

};

} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_graph_output.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include "census_period_graph.hpp"
#include "census_ordered_stream.hpp"
#include "census_family_table.hpp"
#include "census_pentagon_contacts.hpp"
#include "census_contact_phases.hpp"
#include "census_rank_selector.hpp"
#include "star_dense_decoder.hpp"
#include <deque>
#include <charconv>
#include <chrono>
#include <ctime>
#include <thread>

#include "census_heap_scopes.hpp"


namespace {
using namespace gf;
using namespace gf::fullerene_rank;

// The owner iterator emits a cap pair's accepted scalars consecutively.
template<class Emit> CensusContactHistogram visit_family_contacts(I m, Point beta, Emit emit) {
    CENSUS_HEAP_SCOPE(contact);
    CensusContactHistogram histogram{};
    if (!small_height_detail::admissible(m, beta)) return histogram;
    const auto caps = census_small_height_inventory(beta);
    if (caps.empty()) return histogram;
    CensusPointOwner owner(m, beta, caps);
    CensusContactPhases phases(m, beta);
    std::vector<std::optional<CensusContactPhases::Prepared>> prepared(caps.size());
    auto cap_data = [&](std::size_t i) -> const auto & {
        if (!prepared[i]) prepared[i].emplace(phases.prepare(caps[i].pooled));
        return *prepared[i];
    };
    std::size_t first = 0, second = 0;
    Point base{};
    std::uint64_t mask = 0;
    auto flush = [&] {
        if (!mask) return;
        const auto bins = phases.histogram(cap_data(first), cap_data(second), base, mask);
        for (std::size_t i = 0; i < bins.size(); ++i)
            if (bins[i]) histogram[i] += static_cast<unsigned long>(bins[i]);
        mask = 0;
    };
    owner.emit([&](const auto &v, const auto &x, const auto &y) {
        const auto i = static_cast<std::size_t>(&x - caps.data());
        const auto j = static_cast<std::size_t>(&y - caps.data());
        if (!mask || i != first || j != second || Wide(v.u.y) - base.y >= 64) {
            flush();
            first = i;
            second = j;
            base = v.u;
        }
        const auto offset = Wide(v.u.y) - base.y;
        need(offset >= 0 && offset < 64, "out-of-order contact phase");
        const auto bit = std::uint64_t{1} << static_cast<unsigned>(offset);
        need(!(mask & bit), "duplicate contact phase");
        mask |= bit;
        emit(v, x, y);
    });
    flush();
    return histogram;
}

mpz_class family_count(I m, Point beta) {
    if (const auto mass = CENSUS_HEAP_EVAL(family_mass, census_orbit_family_mass(m, beta))) return *mass;
    CENSUS_HEAP_SCOPE(owner);
    const auto caps = census_small_height_inventory(beta);
    if (caps.empty()) return 0;
    CensusPointOwner owner(m, beta, caps);
    mpz_class count = 0;
    owner.emit<true>([&](const auto &window, const auto &, const auto &) {
        count += static_cast<unsigned long>(window.size());
    });
    return count;
}

using FamilyEnds = std::vector<std::pair<Point, mpz_class>>;

void fill_family_table(I m, const mpz_class &expected, CensusFamilyTable *report, FamilyEnds *ends) {
    mpz_class total = 0;
    if (expected != 0)
        visit_census_families(m, [&](Point beta) {
            const mpz_class begin = total;
            if (report) {
                const auto histogram = visit_family_contacts(m, beta, [](const auto &, const auto &, const auto &) {});
                for (const auto &count : histogram) total += count;
                report->record_cumulative(beta, total, histogram);
            } else total += family_count(m, beta);
            if (ends && total > begin) ends->emplace_back(beta, total);
            return total != expected;
        });
    need(total == expected, "family counts disagree with ordinary isomer count");
}

mpz_class parse_rank(std::string_view s) {
    CENSUS_HEAP_SCOPE(parse_rank);
    if (s.empty() || s.find_first_not_of("0123456789") != std::string_view::npos)
        throw std::invalid_argument("expected nonnegative decimal rank");
    return mpz_class(std::string(s), 10);
}

I parse_vertices(std::string_view s) {
    const auto n = parse_rank(s);
    need(n >= 20 && n <= 2UL * ordinary_rank_max_index() && mpz_even_p(n.get_mpz_t()),
         "expected an even vertex count of at least 20 within the arithmetic range");
    return static_cast<I>(n.get_ui());
}

Point parse_family(std::string_view a_text, std::string_view b_text, I vertices) {
    const auto a = parse_rank(a_text), b = parse_rank(b_text);
    const auto maximum = identifier_sqrt(3 * Wide(vertices) - 1);
    need(a > 0 && (b == 0 || a <= b) && a + b <= static_cast<unsigned long>(maximum),
         "height outside ordinary wedge");
    return {static_cast<I>(a.get_ui()), static_cast<I>(b.get_ui())};
}

void write_period(std::ostream &output, I n, const IdentifierCusp &period, star_dense::Workspace &work) {
    CENSUS_HEAP_SCOPE(encode);
    write_graph(output, decode_period(n, period, work));
}

void write_planar_header(I vertices, std::ostream &out = std::cout) {
    out << (vertices <= 255 ? ">>planar_code<<" : ">>planar_code le<<");
}

std::size_t graph_batch_size(I n) {
    const I bytes = n <= 255 ? 1 + 4 * n : 3 + 8 * n;
    return static_cast<std::size_t>(std::max<I>(1, 131072 / bytes));
}


} // namespace


==> anc/src/buckycount/census_heap_scopes.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
// The allocation benchmark injects scope markers at compile time.
#ifndef CENSUS_HEAP_SCOPE
#define CENSUS_HEAP_SCOPE(phase) ((void)0)
#define CENSUS_HEAP_EVAL(phase, ...) (__VA_ARGS__)
#define CENSUS_HEAP_RUN() ((void)0)
#endif


==> anc/src/buckycount/census_orbit_family.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include "census_tied_cap_prefix.hpp"
#include "census_small_height.hpp"
#include <gmpxx.h>

namespace gf::fullerene_rank {

// Every vector avoiding all forty linear cap mirrors has Q >= 10.
// The finite cap-ball certificate, including its first witness, is replayed
// by check_short_shells in verify_cap_ball.hpp. For an open cap z and (gamma,beta)=1,
// beta*y-gamma*z is open modulo beta, so the bound applies to every y.
template<bool include_unit = true>
inline bool census_orbit_no_rival(I m, Point beta) {
    const auto d = identifier_norm(identifier_point(beta));
    const Wide bound = std::max(hex_gamma_bound(beta, m), d / m);
    for (I a = 1; Wide(a) * a <= bound; ++a)
        for (I b = 0; identifier_norm({a, b}) <= bound; ++b) {
            const Point gamma{a, b};
            if constexpr (!include_unit)
                if (gamma == Point{1, 0}) continue;
            const auto root = d - Wide(m) * identifier_norm({a, b});
            const auto radius = std::max(root, hex_cap_radius(beta, m, gamma));
            if (radius < 0) continue;
            if (radius >= 20 ||
                identifier_norm(identifier_gcd(identifier_point(gamma), identifier_point(beta))) != 1)
                return false;
        }
    return true;
}

namespace orbit_mass_detail {
// A row has at most size_t::max partners, each with at most I::max phases.
inline Wide row_offset(const mpz_class &rank, const mpz_class &begin) {
    static_assert(std::numeric_limits<std::size_t>::digits + std::numeric_limits<I>::digits <= 127);
    // The nonnegative difference fits 127 bits even when both operands are
    // larger. Subtraction modulo 2^128 yields that exact difference.
    auto low = [](const mpz_class &value) {
        __uint128_t bits = 0;
        for (unsigned shift = 0; shift < 128; shift += GMP_NUMB_BITS)
            bits |= __uint128_t(mpz_getlimbn(value.get_mpz_t(), shift / GMP_NUMB_BITS)) << shift;
        return bits;
    };
    const auto offset = low(rank) - low(begin);
    need(offset <= __uint128_t(std::numeric_limits<Wide>::max()), "orbit row offset overflow");
    return static_cast<Wide>(offset);
}

inline mpz_class unordered_pairs(const mpz_class& count) { return count * (count + 1) / 2; }

// Primitive beta has neither dyadic nor 5-primary content since 2 and 5
// are inert. Its theta-valuation is at most one. At the other primes the
// forty-mirror complement has characteristic polynomial chi_F; Steinberg
// and averaging imply the finite unitary action on it is free.
inline mpz_class primitive_cap_orbits(I d) {
    const mpz_class q(static_cast<long>(d % 3 == 0 ? d / 3 : d));
    if (d % 3 == 0)
        return (q - 1) * (q - 3) * (q - 7) * (3 * q - 7) / 5760;
    return (q - 1) * (q - 7) * (q - 13) * (q - 19) / 155520;
}

struct Type {
    I norm, step, conjugate_phase;
    auto operator<=>(const Type&) const = default;
};
using Histogram = std::map<Type, unsigned long>;

inline I phase_mass(const IdentifierRing& ring, I m, const Type& a, const Type& b, bool fixed) {
    const Wide rhs = Wide(m) + a.norm + b.norm;
    if (rhs % ring.h22) return 0;
    const I step = std::gcd(a.step, b.step);
    if (!fixed) return step;
    // t parametrizes the integral solutions modulo step with phase(t)=t.
    // Conjugation fixes the size and reverses the homogeneous solution.
    // The affine offset is its phase on the phase-zero Bezout lift together
    // with the two single-cap transports.
    const I divisor = std::gcd(I{2}, step);
    if (divisor == 1) return 1;
    // Here 2 divides step and hence h22. Reduction modulo h22,
    // the integral mirror and the phase functional all preserve parity.
    const Wide quotient = (rhs / ring.h22) % 2;
    auto u = identifier_narrow({(ring.bezout_s % 2) * quotient, (ring.bezout_t % 2) * quotient});
    auto mirror = rotate(conjugate(u), ring.beta.y ? 0 : -1);
    const I offset = ring.phase(identifier_point(mirror)) + a.conjugate_phase + b.conjugate_phase;
    return offset % divisor == 0 ? divisor : 0;
}

inline mpz_class pairs(const IdentifierRing& ring, I m, const Histogram& histogram, bool fixed) {
    mpz_class result = 0;
    for (auto i = histogram.begin(); i != histogram.end(); ++i)
        for (auto j = i; j != histogram.end(); ++j) {
            const I weight = phase_mass(ring, m, i->first, j->first, fixed);
            if (weight == 0) continue;
            const mpz_class a(i->second);
            result += static_cast<long>(weight) *
                      (i == j ? unordered_pairs(a) : mpz_class(a * j->second));
        }
    return result;
}

// Keep the conjugation action on caps and its central scalar translation.
// These are unary data. An unordered pair has step gcd(step_i,step_j).
struct CapTypes {
    IdentifierRing ring;
    bool reversible;
    std::vector<Type> type;
    std::vector<std::size_t> mate;
    std::vector<I> delta;

    CapTypes(const IdentifierRing& r, const std::vector<Cap>& caps, const std::vector<I>& steps)
        : ring(r), reversible(r.beta.y == 0 || r.beta.x == r.beta.y) {
        std::map<GeometricCapKey, std::size_t> ids;
        IdentifierParabolicCache transports;
        std::vector<I> phases;
        for (std::size_t i = 0; i < caps.size(); ++i) {
            type.push_back({identifier_narrow(identifier_cap_index(caps[i]) % (2 * ring.h22)), steps[i], 0});
            if (!reversible) continue;
            auto prepared = prepare_boundary_cap(caps[i], ring, transports);
            need(ids.emplace(GeometricCapKey{prepared.geometric, prepared.value.residue}, i).second,
                 "duplicate horizontal cap orbit");
            phases.push_back(prepared.value.phase);
        }
        if (!reversible) return;
        for (std::size_t i = 0; i < caps.size(); ++i) {
            Cap reflected;
            for (unsigned j = 0; j < 4; ++j)
                reflected[j] = rotate(conjugate(caps[i][3 - j]), ring.beta.y ? 0 : -1);
            const auto image = prepare_boundary_cap(reflected, ring, transports);
            auto k = ids.at({image.geometric, image.value.residue});
            mate.push_back(k);
            delta.push_back(image.value.phase - phases[k]);
            type[i].conjugate_phase = positive_mod(delta.back(), 2);
        }
        for (std::size_t i = 0; i < caps.size(); ++i)
            need(mate[mate[i]] == i, "cap conjugation is not an involution");
    }

    mpz_class total(I m) const {
        Histogram all, fixed;
        mpz_class swapped = 0;
        for (std::size_t i = 0; i < type.size(); ++i) {
            ++all[{type[i].norm, type[i].step, 0}];
            if (!reversible) continue;
            if (i == mate[i]) ++fixed[type[i]];
            if (i < mate[i])
                swapped += static_cast<long>(phase_mass(ring, m, type[i], type[mate[i]], true));
        }
        auto unitary = pairs(ring, m, all, false);
        if (!reversible) return unitary;
        mpz_class doubled = unitary + swapped + pairs(ring, m, fixed, true);
        need(mpz_even_p(doubled.get_mpz_t()), "nonintegral ordinary family mass");
        return doubled / 2;
    }
};

inline mpz_class parabolic_mass(I m, const IdentifierRing& ring) {
    std::vector<Cap> raw;
    std::vector<I> steps;
    BoundaryOwnerStats stats;
    visit_boundary_caps(ring, [&](const Cap& cap, I step) {
        raw.push_back(cap);
        steps.push_back(step);
    }, stats);
    return CapTypes(ring, raw, steps).total(m);
}
} // namespace orbit_mass_detail

// Return an exact count for the whole family, or no value if a nonhorizontal
// competitor still needs checking. This entry point takes no reference
// prefixes or graph records. Primitive nonsymmetric heights need no inventory.
inline std::optional<mpz_class> census_orbit_family_mass(I m, Point beta) {
    if (!small_height_detail::admissible(m, beta)) return mpz_class(0);
    if (identifier_norm(identifier_point(beta)) > std::numeric_limits<I>::max()) return std::nullopt;
    const IdentifierRing ring(beta);
    if (ring.h22 == 1) {
        const auto count = orbit_mass_detail::primitive_cap_orbits(ring.D);
        if (count == 0) return mpz_class(0);
        if (beta.x != beta.y && beta.y && census_orbit_no_rival(m, beta))
            return orbit_mass_detail::unordered_pairs(count);
    }
    if (!census_orbit_no_rival(m, beta)) return std::nullopt;
    return orbit_mass_detail::parabolic_mass(m, ring);
}

// A selected family retains one entry per cap and one suffix count per cap.
// No pair is built to locate the first cap. A row scan then selects the
// second cap and phase in the native pooled lexicographic order.
class CensusOrbitFamilyIndex {
    using Type = orbit_mass_detail::Type;
    using Histogram = orbit_mass_detail::Histogram;
    I m_;
    Point beta_;
    std::vector<CensusHeightCap> caps_;
    orbit_mass_detail::CapTypes info_;
    std::vector<mpz_class> row_begin_;

    std::map<I, std::map<Type, CensusTiedCapPrefix>> partners_;

    using PartnerBank = std::map<Type, CensusTiedCapPrefix>;
    Wide prefix_mass(std::size_t i, std::size_t last, const PartnerBank &bank) const {
        CENSUS_HEAP_SCOPE(family_prefix);
        // At most K partners, each of weight at most the 63-bit phase step.
        Wide mass = 0;
        auto x = info_.mate[i];
        for (const auto &[b, index] : bank) {
            auto step = orbit_mass_detail::phase_mass(info_.ring, m_, info_.type[i], b, false);
            if (!step) continue;
            auto kept_count = index.count(i, x, last);
            mass += Wide(kept_count) * step;
            // Equality means either two fixed caps or the single transposed pair.
            auto fixed_count = x == i ? index.fixed_count(i, last)
                                      : std::size_t(i < x && x <= last && info_.type[x] == b);
            if (fixed_count) {
                auto fixed_phases = orbit_mass_detail::phase_mass(info_.ring, m_, info_.type[i], b, true);
                mass -= Wide(fixed_count) * ((step - fixed_phases) / 2);
            }
        }
        return mass;
    }

    static std::vector<CensusHeightCap> checked_inventory(I m, Point beta) {
        need(small_height_detail::admissible(m, beta) &&
             identifier_norm(identifier_point(beta)) <= std::numeric_limits<I>::max() &&
             census_orbit_no_rival(m, beta), "orbit selector requires a certified representable height");
        return census_small_height_inventory(beta);
    }

    static orbit_mass_detail::CapTypes cap_types(Point beta, const std::vector<CensusHeightCap>& caps) {
        std::vector<Cap> raw;
        std::vector<I> steps;
        for (const auto& c : caps) {
            raw.push_back(c.pooled);
            steps.push_back(c.phase_step);
        }
        return {IdentifierRing(beta), raw, steps};
    }

    void insert_type(const Type& a, Histogram& bins, bool fixed, mpz_class& sum) {
        using orbit_mass_detail::phase_mass;
        sum += static_cast<long>(phase_mass(info_.ring, m_, a, a, fixed));
        for (const auto& [b, count] : bins)
            sum += mpz_class(count) * static_cast<long>(phase_mass(info_.ring, m_, a, b, fixed));
        ++bins[a];
    }

    bool kept(std::size_t i, std::size_t j) const {
        if (!info_.reversible) return true;
        auto [a, b] = std::minmax(info_.mate[i], info_.mate[j]);
        return std::tie(i, j) <= std::tie(a, b);
    }

    bool fixed(std::size_t i, std::size_t j) const {
        if (!info_.reversible) return false;
        auto [a, b] = std::minmax(info_.mate[i], info_.mate[j]);
        return i == a && j == b;
    }

  public:
    explicit CensusOrbitFamilyIndex(I m, Point beta)
        : m_(m), beta_(beta), caps_(checked_inventory(m, beta)), info_(cap_types(beta, caps_)),
          row_begin_(caps_.size() + 1) {
        if (info_.reversible) {
            std::map<Type, std::vector<std::pair<long, long>>> banks;
            for (std::size_t j = 0; j < caps_.size(); ++j)
                banks[info_.type[j]].emplace_back(j, info_.mate[j]);
            for (const auto &[type, bank] : banks) partners_[type.norm % info_.ring.h22].try_emplace(type, bank);
        }
        Histogram all, fixed_bins;
        mpz_class unitary = 0, invariant = 0;
        for (std::size_t k = caps_.size(); k-- > 0;) {
            // Retain exactly the stable set {c: c>=k and mate(c)>=k}.
            // An ordinary class lies in its unordered square precisely when
            // its native minimal pair has both entries at least k.
            const auto j = info_.reversible ? info_.mate[k] : k;
            if (k <= j) {
                auto insert = [&](std::size_t i) {
                    const auto& a = info_.type[i];
                    insert_type({a.norm, a.step, 0}, all, false, unitary);
                };
                insert(k);
                if (k < j) {
                    insert(j);
                    invariant += static_cast<long>(orbit_mass_detail::phase_mass(
                        info_.ring, m, info_.type[k], info_.type[j], true));
                } else if (info_.reversible) {
                    insert_type(info_.type[k], fixed_bins, true, invariant);
                }
            }
            row_begin_[k] = unitary;
            if (info_.reversible) {
                row_begin_[k] += invariant;
                need(mpz_even_p(row_begin_[k].get_mpz_t()), "nonintegral ordinary suffix mass");
                row_begin_[k] /= 2;
            }
        }
        const mpz_class total_mass = row_begin_.front();
        for (auto &suffix : row_begin_) suffix = total_mass - suffix;
    }

    const mpz_class& total() const { return row_begin_.back(); }

    IdentifierCusp select(const mpz_class& rank) const {
        need(rank >= 0 && rank < total(), "orbit family rank out of range");
        auto next = std::upper_bound(row_begin_.begin(), row_begin_.end(), rank);
        const auto i = static_cast<std::size_t>(next - row_begin_.begin() - 1);
        Wide local = orbit_mass_detail::row_offset(rank, row_begin_[i]);
        const auto& ring = info_.ring;
        // Primitive skew heights give one phase for every unordered pair.
        const bool triangular = ring.h22 == 1 && !info_.reversible;
        auto first_cap = triangular ? i + static_cast<std::size_t>(local) : i;
        if (triangular) local = 0;
        auto limit = caps_.size();
        if (info_.reversible) {
            const I residue = positive_mod(identifier_narrow(-(Wide(m_) + info_.type[i].norm) % ring.h22), ring.h22);
            const auto &bank = partners_.at(residue);
            // A prefix query already costs O(types * log K). Resolve a final
            // interval of at most that width directly, with the same bound.
            auto width = bank.size() * std::bit_width(caps_.size());
            auto low = i, high = caps_.size() - 1;
            while (high - low > width) {
                auto mid = low + (high - low) / 2;
                if (prefix_mass(i, mid, bank) <= local) low = mid + 1;
                else high = mid;
            }
            first_cap = low;
            limit = high + 1;
            if (low > i) local -= prefix_mass(i, low - 1, bank);
        }
        for (std::size_t j = first_cap; j < limit; ++j) {
            if (!kept(i, j)) continue;
            const auto& a = info_.type[i];
            const auto& b = info_.type[j];
            const I step = orbit_mass_detail::phase_mass(ring, m_, a, b, false);
            if (!step) continue;
            const bool self = fixed(i, j);
            const I choices = self ? (step + orbit_mass_detail::phase_mass(ring, m_, a, b, true)) / 2 : step;
            if (local >= static_cast<long>(choices)) {
                local -= static_cast<long>(choices);
                continue;
            }
            const Wide rhs = m_ + caps_[i].norm + caps_[j].norm;
            const Wide h = hex_height(beta_), g = ring.h22, dq = h / g;
            const Wide q0 = ring.bezout_t * (rhs / g);
            const Wide shift = beta_.y ? 0 : rhs / h;
            const Wide first = beta_.y ? identifier_floor(identifier_floor(h - 1 - shift, 2) - q0, dq) - step + 1 : identifier_ceil(identifier_ceil(-h - shift, 2) - q0, dq);
            for (I k = 0; k < step; ++k) {
                const Wide q = q0 + (first + k) * dq;
                const Point u = identifier_narrow({(rhs - beta_.y * q) / h, q});
                if (self && step > 1) {
                    auto anti = rotate(conjugate(u), beta_.y ? 0 : -1);
                    auto delta = ring.phase(identifier_point(anti)) + info_.delta[i] + info_.delta[j] -
                                 ring.phase(identifier_point(u));
                    const auto mate_k = positive_mod(k + delta, step);
                    if ((!beta_.y && mate_k < k) || (beta_.y && mate_k > k)) continue;
                }
                if (local == 0) return {u, beta_, {caps_[i].pooled, caps_[j].pooled}};
                --local;
            }
            throw std::logic_error("ordinary phase count and selection disagree");
        }
        throw std::logic_error("ordinary row count and selection disagree");
    }
};

} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_ordered_stream.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.


#pragma once
#include "census_heap_scopes.hpp"

#include "genfullerene.hpp"
#include <condition_variable>
#include <mutex>
#include <sstream>
#include <thread>

namespace gf::fullerene_rank {

// The producer calls emit in census order. The decoder may be called concurrently
// on separate streams. The caller alone owns the destination and writes each
// completed batch in submission order.
template<class Produce, class Write>
void census_write_ordered(std::ostream& out, unsigned workers, std::size_t batch_size,
                          Produce&& produce, Write&& write) {
    CENSUS_HEAP_SCOPE(pipeline);
    need(workers > 0 && batch_size > 0, "ordered stream needs positive worker and batch sizes");
    // Each lane belongs to one decoder thread for its entire lifetime.
    auto write_one = [&](std::ostream& destination, const IdentifierCusp& period, unsigned lane) {
        if constexpr (std::is_invocable_v<Write&, std::ostream&, const IdentifierCusp&, unsigned>)
            write(destination, period, lane);
        else
            write(destination, period);
    };
    if (workers == 1) {
        produce([&](const IdentifierCusp& period) {
            write_one(out, period, 0);
            need(bool(out), "ordered graph output failed");
        });
        return;
    }

    // Two batches per worker can be in flight. The caller fills one additional
    // slot, then waits for the oldest submitted batch before reusing its slot.
    struct Batch {
        std::vector<IdentifierCusp> periods;
        std::string bytes;
        std::exception_ptr failure;
        bool complete = false;
    };
    const auto capacity = std::size_t{2} * workers;
    std::vector<Batch> slots(capacity + 1);
    auto advance = [&](std::size_t i) { return i + 1 == slots.size() ? 0 : i + 1; };

    std::mutex mutex;
    std::condition_variable available, completed;
    std::size_t next_job = 0, jobs = 0;
    bool stopped = false;
    auto run = [&](unsigned lane) {
        CENSUS_HEAP_SCOPE(pipeline);
        for (;;) {
            std::size_t i;
            {
                std::unique_lock lock(mutex);
                available.wait(lock, [&] { return stopped || jobs; });
                if (stopped) return;
                i = next_job;
                next_job = advance(next_job);
                --jobs;
            }
            auto& slot = slots[i];
            try {
                // Starting a fresh stream also resets formatting and error state.
                // Moving the cleared string back in retains its allocated buffer.
                slot.bytes.clear();
                std::ostringstream bytes(std::move(slot.bytes));
                for (const auto& period : slot.periods) write_one(bytes, period, lane);
                need(bool(bytes), "ordered graph decoder failed");
                slot.bytes = std::move(bytes).str();
            } catch (...) {
                slot.failure = std::current_exception();
            }
            {
                std::lock_guard lock(mutex);
                slot.complete = true;
            }
            completed.notify_one();
        }
    };
    auto stop = [&] {
        {
            std::lock_guard lock(mutex);
            stopped = true;
        }
        available.notify_all();
    };

    std::size_t input = 0, output = 0, outstanding = 0;
    auto drain_one = [&] {
        auto& slot = slots[output];
        {
            std::unique_lock lock(mutex);
            completed.wait(lock, [&] { return slot.complete; });
            slot.complete = false;
        }
        if (slot.failure) std::rethrow_exception(slot.failure);
        out.write(slot.bytes.data(), static_cast<std::streamsize>(slot.bytes.size()));
        need(bool(out), "ordered graph output failed");
        slot.periods.clear();
        output = advance(output);
        --outstanding;
    };
    auto submit = [&] {
        if (outstanding == capacity) drain_one();
        ++outstanding;
        input = advance(input);
        {
            std::lock_guard lock(mutex);
            ++jobs;
        }
        available.notify_one();
    };

    std::vector<std::jthread> threads;
    try {
        for (unsigned i = 0; i < workers; ++i) threads.emplace_back(run, i);
        produce([&](const IdentifierCusp& period) {
            auto& batch = slots[input].periods;
            if (batch.empty()) batch.reserve(batch_size);
            batch.push_back(period);
            if (batch.size() == batch_size) submit();
        });
        if (!slots[input].periods.empty()) submit();
        while (outstanding) drain_one();
    } catch (...) {
        stop();
        throw;
    }
    stop();
}

} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_pentagon_contacts.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include "genfullerene.hpp"
#include <span>

namespace gf {

// The input is the decoder's oriented cubic rotation system. Pair counts at
// the two endpoints of an edge agree. At a cubic vertex every pair of
// incident faces shares exactly one incident edge, so summing over vertices
// counts every edge shared by two pentagons exactly twice.
inline unsigned census_pentagon_contacts(std::span<const Face> graph, std::vector<std::uint8_t> &state) {
    need(graph.size() >= 20 && graph.size() <= 65535 && graph.size() % 2 == 0,
         "invalid fullerene contact graph size");
    const int n = static_cast<int>(graph.size());
    // Low three bits mark traversed outgoing darts. The upper bits count
    // already encountered pentagons at this vertex.
    state.assign(n, 0);
    unsigned pentagons = 0, endpoints = 0;
    for (int start = 0; start < n; ++start) {
        for (int first = 0; first < 3; ++first) {
            if (state[start] & (1u << first)) continue;
            std::array<int, 6> vertices;
            int length = 0, v = start, slot = first;
            do {
                const auto flag = 1u << slot;
                need(length < 6 && !(state[v] & flag), "invalid fullerene face cycle");
                vertices[length++] = v;
                state[v] |= flag;
                const int w = graph[v][slot];
                need(w >= 0 && w < n && w != v, "invalid edge in contact graph");
                const auto& back = graph[w];
                if (back[0] == v) slot = 1;
                else if (back[1] == v) slot = 2;
                else {
                    need(back[2] == v, "nonreciprocal edge in contact graph");
                    slot = 0;
                }
                v = w;
            } while (v != start || slot != first);
            need(length == 5 || length == 6, "face is neither a pentagon nor a hexagon");
            if (length == 5) {
                ++pentagons;
                for (int j = 0; j < length; ++j) {
                    auto& occurrence = state[vertices[j]];
                    endpoints += occurrence >> 3;
                    occurrence += 8;
                }
            }
        }
    }
    need(pentagons == 12 && endpoints % 2 == 0 && endpoints <= 60,
         "inconsistent fullerene contact incidences");
    return endpoints / 2;
}

inline unsigned census_pentagon_contacts(std::span<const Face> graph) {
    std::vector<std::uint8_t> state;
    return census_pentagon_contacts(graph, state);
}

} // namespace gf


==> anc/src/buckycount/census_period_graph.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include "census_rank_selector.hpp"
#include "star_dense_decoder.hpp"

namespace gf::fullerene_rank {
template<class Visit> void visit_family_periods(I m, Point beta, Visit visit) {
    CENSUS_HEAP_SCOPE(owner);
    if (!small_height_detail::admissible(m, beta)) return;
    const CensusCentralStrip strip(beta);
    census_point_owners(m, beta, [&](const auto &v, const auto &x, const auto &y) {
        visit(strip.center(v.u, x.nearest, y.nearest, x.to_nearest, y.to_nearest));
    });
}

const std::vector<Face> &decode_period(I n, const IdentifierCusp &period, star_dense::Workspace &work) {
    CENSUS_HEAP_SCOPE(decode);
    auto tips = CENSUS_HEAP_EVAL(tips, census_reduced_tips(period));
    // Reduction certifies the nearest-tip inequalities. An owned, open
    // period is a triangulated cone sphere. The dense gluing still checks
    // its area, seam matches, and reciprocal simple edges as it builds them.
    auto star = CENSUS_HEAP_EVAL(star, star_boundary<true>(tips, 100000000, std::move(work.boundary)));
    need(star.area == n, "progressive period-to-star area mismatch");
    if (CENSUS_HEAP_EVAL(dense, decode_dense_star<false>(star, work))) {
        work.boundary = std::move(star.boundary);
        return work.graph;
    }
    CENSUS_HEAP_SCOPE(fallback);
    auto &graph = work.graph;
    auto triangulated = triangulate_star(std::move(star));
    graph = linear_star_graph(triangulated.atlas);
    work.boundary = std::move(triangulated.boundary);
    need(graph.size() == static_cast<std::size_t>(n), "progressive graph has incorrect size");
    return graph;
}

} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_phase_group.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include "genfullerene.hpp"

namespace gf::fullerene_rank {

struct CensusLocalHeight {
    bool operator==(const CensusLocalHeight &) const = default;
};
template<class Height> struct CensusPhaseWindow {
    [[no_unique_address]] Height beta;
    std::size_t first, second;
    I low_q;
    std::uint32_t phases;
    unsigned long end;
};

using CensusPhaseGroup = CensusPhaseWindow<Point>;
using CensusLocalPhaseGroup = CensusPhaseWindow<CensusLocalHeight>;

// For one cap pair, q arrives in strictly increasing order. Opening a new
// window retains the cumulative rank even across a gap wider than the mask.
template<class Bank, class Height>
inline void append_census_phase(Bank& groups, Height beta,
                                std::size_t first, std::size_t second, I q) {
    const unsigned long count = groups.empty() ? 0 : groups.back().end;
    need(count < std::numeric_limits<unsigned long>::max(), "phase group rank overflow");
    if (!groups.empty()) {
        auto& last = groups.back();
        if (last.first == first && last.second == second && last.beta == beta) {
            const Wide offset = Wide(q) - last.low_q;
            need(offset >= 0, "phase coordinates must increase");
            if (offset < std::numeric_limits<std::uint32_t>::digits) {
                const auto flag = std::uint32_t{1} << static_cast<unsigned>(offset);
                need(last.phases < flag, "duplicate or decreasing phase coordinate");
                last.phases |= flag;
                ++last.end;
                return;
            }
        }
    }
    groups.push_back({beta, first, second, q, 1, count + 1});
}

} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_point_owner.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include "census_witness_products.hpp"

namespace gf::fullerene_rank {

struct CensusHexLine {
    IdentifierPoint slope;
    unsigned facet;
    Wide direction;
    explicit CensusHexLine(IdentifierPoint s) : slope(s), facet(0), direction(s[0]) {
        const std::array<Wide, 3> projections{s[0], s[1], identifier_add(s[0], s[1])};
        for (unsigned i = 1; i < 3; ++i)
            if (std::max(projections[i], -projections[i]) > std::max(direction, -direction)) {
                facet = i;
                direction = projections[i];
            }
        need(direction != 0, "zero null-line direction");
    }
    template <class Visit>
    bool visit(IdentifierPoint base, Wide h, Visit accept) const {
        Wide v = facet == 2 ? identifier_add(base[0], base[1]) : base[facet];
        if (direction < 0) v = -v;
        Wide step = std::max(direction, -direction);
        // The strongest facet selects at most three scalar lifts since
        // H(slope)>=|beta|>=sqrt(3)H(beta)/2. Check the two remaining
        // facets directly, avoiding their divisions.
        Wide j = identifier_ceil(identifier_sub(-h, v), step);
        Wide projected = identifier_add(v, identifier_mul(j, step));
        if (projected > h) return true;
        auto c = identifier_add(base, {identifier_mul(j, slope[0]), identifier_mul(j, slope[1])});
        for (; projected <= h; projected += step, ++j, c = identifier_add(c, slope)) {
            auto coefficient = identifier_narrow(c);
            auto height = hex_height(coefficient);
            if (height <= h && !accept(coefficient, j, height)) return false;
        }
        return true;
    }
};

// Exact complex-linear action of a fixed null transport. The descent
// supplies each integral generator. Its Heisenberg scalar correction is
// linear in the transported cap and beta, so compose the generators once.
class CensusTransport {
    struct Term {
        unsigned column;
        Point coefficient;
    };
    using Column = std::array<Point, 10>;
    std::array<std::vector<Term>, 10> rows_;
    static Column pack(const IdentifierCusp& v) {
        Column a{v.u, v.beta};
        for (unsigned i = 0; i < 8; ++i)
            a[i + 2] = v.caps[i / 4][i % 4];
        return a;
    }
    static IdentifierCusp unpack(const Column& a) {
        IdentifierCusp v{a[0], a[1], {}};
        for (unsigned i = 0; i < 8; ++i)
            v.caps[i / 4][i % 4] = a[i + 2];
        return v;
    }

  public:
    explicit CensusTransport(const CuspTransport& transform) {
        for (unsigned j = 0; j < 10; ++j) {
            Column column{};
            column[j] = {1, 0};
            auto v = unpack(column);
            for (const auto& step : transform.steps)
                v = apply_cusp_transport(v, step);
            column = pack(identifier_scale_unit(v, transform.unit));
            for (unsigned i = 0; i < 10; ++i)
                if (column[i] != Point{}) rows_[i].push_back({j, column[i]});
        }
    }
    IdentifierCusp operator()(const IdentifierCusp& v) const {
        auto in = pack(v);
        Column out{};
        for (unsigned i = 0; i < 10; ++i) {
            IdentifierPoint value{};
            for (auto [j, c] : rows_[i]) {
                auto p = in[j];
                // Signed 64-bit pair products fit in Wide.
                value = identifier_add(value, {identifier_sub(Wide(c.x) * p.x, Wide(c.y) * p.y),
                                               identifier_add(Wide(c.y) * p.x, identifier_mul(identifier_add(c.x, c.y), p.y))});
            }
            out[i] = identifier_narrow(value);
        }
        return unpack(out);
    }
};

// For gamma=1, translate the witness caps by -y and its scalar by
// -(A.y+Q(y))*zeta. Nullity gives A.x=Q(y), so the result is (0,1,0).
// Swap and multiply by zeta to send it to e. Its transported beta is
// exactly h(w,v)/(2-zeta), already computed by the null-line test.
inline IdentifierCusp census_unit_transport(const IdentifierCusp& v, const std::array<Cap, 2>& y, Point coefficient) {
    IdentifierCusp image{v.beta, coefficient, {}};
    for (unsigned side = 0; side < 2; ++side)
        for (unsigned j = 0; j < 4; ++j) {
            auto shifted = identifier_sub(identifier_point(v.caps[side][j]),
                                          identifier_mul(identifier_point(v.beta), identifier_point(y[side][j])));
            image.caps[side][j] = identifier_narrow({-shifted[1], identifier_add(shifted[0], shifted[1])});
        }
    return image;
}

// For a fixed cap pair both the norm-solving Bezout base and its nearest
// translation are fixed. Only the phase and the final central shift vary.
struct CensusNearestFiber {
    const IdentifierRing& ring;
    I subgroup, phase_offset;
    IdentifierPoint base, kappa;
    Wide position, phase_increment;
    std::array<Cap, 2> nearest;

    CensusNearestFiber(const IdentifierRing& r, I m, const GeometricPreparedCap& a,
                       const GeometricPreparedCap& b) : ring(r), subgroup(std::gcd(a.value.subgroup, b.value.subgroup)),
                                                        phase_offset(a.value.phase + b.value.phase), kappa{-r.beta.y / r.h22, (Wide(r.beta.x) + r.beta.y) / r.h22},
                                                        phase_increment(2 * Wide(r.D) / r.h22), nearest{a.value.nearest, b.value.nearest} {
        Wide rhs = identifier_add(m, identifier_add(a.value.residue_index, b.value.residue_index));
        need(rhs % r.h22 == 0, "nonintegral nearest fiber");
        auto n = rhs / r.h22;
        base = identifier_add({identifier_mul(r.bezout_s, n), identifier_mul(r.bezout_t, n)},
                              identifier_add(a.value.nearest_delta, b.value.nearest_delta));
        auto ratio = identifier_mul(base, identifier_conjugate(identifier_point(r.beta)));
        position = identifier_add(ratio[0], identifier_mul(2, ratio[1]));
        if (GeometricCapKey{b.geometric, b.value.residue} < GeometricCapKey{a.geometric, a.value.residue})
            std::swap(nearest[0], nearest[1]);
    }
    Point scalar_at_phase(I input_phase) const {
        const auto phase = positive_mod(input_phase + phase_offset, subgroup);
        const Wide p = position + phase_increment * phase, step = phase_increment * subgroup;
        Wide turn = kappa[0] == 0 ? identifier_ceil(-Wide(ring.D) - p, step) : identifier_floor(Wide(ring.D) - 1 - p, step);
        auto t = identifier_add(phase, identifier_mul(turn, subgroup));
        return identifier_narrow(identifier_add(base, {identifier_mul(t, kappa[0]), identifier_mul(t, kappa[1])}));
    }
};

inline Point census_ordinary_beta(Point q) {
    for (int i = 0; i < 6; ++i) {
        if (q.x > 0 && q.y >= 0) return q.y == 0 || q.x <= q.y ? q : Point{q.y, q.x};
        q = rotate(q, 1);
    }
    throw std::logic_error("vanishing height of a positive period");
}

// Quotient the closed height hexagon by the scalar progression of a null
// witness. A coset contains either a strictly smaller height/key, a short
// list of equal keys, or no competitor. The Euclidean division also gives
// the lift index required to recover the original null witness at a tie.
class CensusHeightQuotient {
    struct Hit {
        bool smaller = false;
        std::vector<std::pair<Point, I>> ties;
    };
    unsigned facet_;
    I step_, transverse_, lo_, hi_, orientation_;
    std::vector<Hit> hits_;

    std::tuple<Wide, Wide, Wide> project(IdentifierPoint value) const {
        Wide along = facet_ == 2 ? identifier_add(value[0], value[1]) : value[facet_];
        Wide shift = identifier_floor(along, step_);
        return {along - shift * step_, identifier_sub(value[facet_ == 1 ? 0 : 1], identifier_mul(shift, transverse_)),
                shift};
    }
    std::size_t index(I residue, I transverse) const { return static_cast<std::size_t>(transverse - lo_) * step_ + residue; }

  public:
    CensusHeightQuotient(IdentifierPoint slope, Point beta) {
        CensusHexLine line(slope);
        facet_ = line.facet;
        orientation_ = line.direction < 0 ? -1 : 1;
        step_ = identifier_narrow(orientation_ * line.direction);
        transverse_ = identifier_narrow(orientation_ * slope[facet_ == 1 ? 0 : 1]);
        const I h = beta.x + beta.y;
        // The strongest facet has |transverse| <= step. Hence reducing a
        // point of the hexagon moves its transverse coordinate by <=h+step.
        lo_ = -2 * h - step_;
        hi_ = -lo_;
        hits_.resize(static_cast<std::size_t>(hi_ - lo_ + 1) * step_);
        for (I x = -h; x <= h; ++x)
            for (I y = std::max(-h, -h - x); y <= std::min(h, h - x); ++y) {
                Point q{x, y};
                I height = hex_height(q);
                const auto [r, t, j] = project({x, y});
                auto& hit = hits_[index(identifier_narrow(r), identifier_narrow(t))];
                if (height < h || census_ordinary_beta(q) < beta)
                    hit.smaller = true;
                else if (census_ordinary_beta(q) == beta)
                    hit.ties.emplace_back(q, identifier_narrow(j));
            }
    }
    template <class Visit> bool visit(IdentifierPoint value, Visit visit_tie) const {
        const auto [r, t, j] = project(value);
        if (t < lo_ || t > hi_) return true;
        const auto& hit = hits_[index(static_cast<I>(r), static_cast<I>(t))];
        if (hit.smaller) return false;
        for (const auto& [q, k] : hit.ties)
            if (!visit_tie(q, orientation_ * (k - j))) return false;
        return true;
    }
};

// The gamma=1 nulls are exactly swaps following independent translations
// of the two caps, up to central translation. If the lifted cap norms are
// n1,n2, the scalar before the swap has size key H*p+b*q=m+n1+n2.
// Its phase is the sum of the input and both translation phases, modulo
// the joint cap stabilizer. Project every lift at once onto these keys.
class CensusUnitProjection {
  public:
    struct UnitImage { I index = std::numeric_limits<I>::max(); U phases = 0; };
    struct Mask {
        U reject = 0, tie = 0;
    };

  private:
    struct Lift {
        I norm, phase;
        std::vector<Cap> caps;
        std::unique_ptr<std::array<UnitImage, 6>> images;
    };
    I m_, h_;
    bool projectable_;
    std::vector<std::vector<Mask>> rows_;
    std::vector<std::vector<Lift>> lifts_;
    std::vector<std::vector<std::pair<Point, I>>> ties_;
  public:
    CensusUnitProjection(I m, const IdentifierRing& ring, const std::vector<CensusHeightCap>& inventory,
                         bool primitive_batch = false)
        : m_(m), h_(identifier_narrow(hex_height(ring.beta))),
          projectable_(h_ <= 63 || (primitive_batch && ring.h22 == 1)) {
        need(m > 0 && ring.beta.x > 0 && (ring.beta.y == 0 || ring.beta.y >= ring.beta.x),
             "invalid unit projection size or height");
        // Primitive batches encode sizes in words and have only one phase.
        // Other users retain the scalar-line traversal beyond a word of phases.
        if (!projectable_ || inventory.empty() || m > identifier_mul(h_, h_))
            return;
        auto minimum = std::min_element(inventory.begin(), inventory.end(), [](const auto& a, const auto& b) {
                           return a.nearest_norm < b.nearest_norm;
                       })->nearest_norm;
        const Wide square = identifier_mul(h_, h_);
        if (identifier_add(m, identifier_mul(2, minimum)) > square)
            return;
        need(square < std::numeric_limits<I>::max(), "unit projection rows exceed native indices");
        rows_.resize(ring.h22 + 1);
        ties_.resize(h_ * h_ + 1);
        for (I g = 1; g <= ring.h22; ++g)
            if (ring.h22 % g == 0)
                rows_[g].resize(h_ * h_ + 1);
        const Point root = rotate(ring.beta, -1);
        for (I x = -h_; x <= h_; ++x)
            for (I y = -h_; y <= h_; ++y) {
                Point u{x, y};
                auto H = hex_height(u);
                const Wide R = Wide(h_) * x + Wide(ring.beta.y) * y;
                if (R < m || H > h_)
                    continue;
                auto simple = census_ordinary_beta(u);
                bool smaller = H < h_ || simple < ring.beta;
                bool tie = !smaller && simple == ring.beta;
                // The Coxeter word (r0 r1 r2 r3)^5 rotates each cap by zeta.
                // For u in the unit orbit of beta, the swap therefore preserves
                // both horizontal orbits. Its scalars before and after the swap
                // have zero phase modulo the content of beta, so this tie is
                // the same parabolic class. Reflected ties still need comparison.
                if (tie)
                    for (int k = 0; k < 6; ++k)
                        if (rotate(u, k) == ring.beta) {
                            tie = false;
                            break;
                        }
                if (!smaller && !tie && u != root)
                    continue;

                I p = ring.phase(identifier_point(u));
                if (tie && u != root)
                    ties_[R].emplace_back(u, p);
                for (I g = 1; g <= ring.h22; ++g)
                    if (!rows_[g].empty()) {
                        auto& cell = rows_[g][R];
                        U bit = U{1} << (p % g);
                        if (smaller || u == root)
                            cell.reject |= bit;
                        if (tie)
                            cell.tie |= bit;
                    }
            }
        I limit = identifier_narrow(h_ * h_ - m - minimum);
        for (const auto& cap : inventory) {
            auto& signatures = lifts_.emplace_back();
            if (cap.nearest_norm > limit)
                continue;
            std::map<std::pair<I, I>, std::vector<Cap>> by_signature;
            CapBall ball(ring.beta, cap.pooled, 1, limit, 1);
            ball.enumerate([&](const Cap& y) {
                Cap tau;
                for (unsigned j = 0; j < 4; ++j)
                    tau[j] = identifier_narrow(identifier_sub(IdentifierPoint{}, identifier_point(y[j])));
                auto delta = geometric_translation_delta(tau, cap.pooled, ring.beta);
                Wide norm = cap.norm + Wide(h_) * delta[0] + Wide(ring.beta.y) * delta[1];
                need(norm >= 0 && norm <= limit, "lifted cap outside unit projection");
                Cap lifted;
                for (unsigned j = 0; j < 4; ++j)
                    lifted[j] = identifier_narrow(identifier_sub(identifier_point(cap.pooled[j]),
                                                                 identifier_mul(identifier_point(ring.beta), identifier_point(y[j]))));
                by_signature[{identifier_narrow(norm), ring.phase(delta)}].push_back(lifted);
            });
            for (auto& [key, caps] : by_signature)
                signatures.push_back({key.first, key.second, std::move(caps), nullptr});
        }
    }
    // These unary keys determine mask() for every partner and subgroup.
    // Tied image comparisons still require the actual lifted caps.
    std::vector<std::pair<I,I>> mask_key(std::size_t i) const {
        std::vector<std::pair<I,I>> key;
        if (!rows_.empty())
            for (const auto& lift : lifts_[i]) key.emplace_back(lift.norm, lift.phase);
        return key;
    }
    Mask mask(std::size_t i, std::size_t j, I g) const {
        if (rows_.empty())
            return {};
        Mask result;
        U all = (U{1} << g) - 1;
        auto rotate_back = [&](U bits, I turns) { return ((bits >> turns) | (bits << (g - turns))) & all; };
        for (const auto& a : lifts_[i])
            for (const auto& b : lifts_[j]) {
                const Wide r = Wide(m_) + a.norm + b.norm;
                if (r > h_ * h_)
                    break;
                auto w = rows_[g][r];
                auto shift = (g == 1 ? 0 : (a.phase + b.phase) % g);
                result.reject |= rotate_back(w.reject, shift);
                if (result.reject == all)
                    return result;
                result.tie |= rotate_back(w.tie, shift);
            }
        return result;
    }
    bool projected() const { return projectable_; }
    std::span<const Mask> primitive_rows() const {
        return rows_.empty() ? std::span<const Mask>{} : std::span<const Mask>(rows_[1]);
    }
    // The tables are indexed by m + lift norms. Increasing m can only
    // discard lifts and low rows built at the original size.
    void advance_size(I m) {
        need(m >= m_, "unit projection sizes must increase");
        m_ = m;
    }
    struct TieRule { Point beta; std::size_t left, right; };
    template <class Visit> bool visit_tie_rules_at(I m, std::size_t i, std::size_t j, I g, I phase, Visit visit) const {
        if (ties_.empty())
            return true;
        for (std::size_t x = 0; x < lifts_[i].size(); ++x)
            for (std::size_t y = 0; y < lifts_[j].size(); ++y) {
                const auto& a = lifts_[i][x];
                const auto& b = lifts_[j][y];
                const Wide r = Wide(m) + a.norm + b.norm;
                if (r > h_ * h_)
                    break;
                if (ties_[r].empty())
                    continue;
                auto lifted = (g == 1 ? 0 : (phase + a.phase + b.phase) % g);
                for (const auto& [u, p] : ties_[r])
                    if (p % g == lifted && !visit(TieRule{u,x,y})) return false;
            }
        return true;
    }
    template <class Visit> bool visit_tie_rules(std::size_t i, std::size_t j, I g, I phase, Visit visit) const {
        return visit_tie_rules_at(m_, i, j, g, phase, visit);
    }
    std::vector<TieRule> tie_rules(std::size_t i, std::size_t j, I g, I phase) const {
        std::vector<TieRule> rules;
        visit_tie_rules(i,j,g,phase,[&](TieRule rule){rules.push_back(rule);return true;});
        return rules;
    }
    static int reflected_turn(Point u, Point beta) {
        Point image = rotate(conjugate(u), 1);
        for (int t = 0; t < 6; ++t, image = rotate(image, 1))
            if (image == beta) return t;
        throw std::logic_error("unit tie has no reflected orientation");
    }

    // For independent lift lists the least sorted pair consists of their
    // two least cap indices. Only equal minima can contribute a phase tie.
    template<class Canonical> UnitImage reflected_minimum(std::size_t i, std::size_t lift, int turn,
                                                          I content, I input_phase, Canonical canonical) {
        auto &group = lifts_[i][lift];
        if (!group.images) group.images = std::make_unique<std::array<UnitImage, 6>>();
        auto &best = (*group.images)[turn];
        if (best.index != std::numeric_limits<I>::max()) return best;
        UnitImage result;
        for (const auto &cap : group.caps) {
            Cap image;
            for (unsigned k = 0; k < 4; ++k) image[k] = rotate(conjugate(cap[3 - k]), turn);
            const auto [id, phase] = canonical(image);
            if (id < result.index) result = {id, 0};
            if (id == result.index)
                result.phases |= U{1} << positive_mod(phase - input_phase, content);
        }
        best = result;
        return best;
    }

};

// The finite cap group permutes the 40 root lines and rotates each
// functional by a unit. Thus the multiset of their values modulo beta
// and the six units is a cap-orbit invariant. A zero value is exactly
// a horizontal mirror. A unique inventory signature certifies the
// minimum pooled cap; ambiguous signatures use the exact normalizer.
class CensusRootSignature {
    const IdentifierRing& ring_;
    I height_, radius_ = 0, stride_ = 0;
    std::vector<U> labels_;
    std::vector<Point> lifts_;
    std::unordered_map<U, const CensusHeightCap*> classes_;
    static constexpr std::size_t root_count = 40;
    // Flatten the two coordinates of every root value directly into the
    // label grid. Columns are contiguous so the 40 independent linear
    // forms can be evaluated together, with no intermediate cap vectors.
    std::array<std::array<std::uint32_t, root_count>, 8> grid_columns_{};

    static U label(I id) {
        U value = static_cast<U>(id) + 0x9e3779b97f4a7c15ULL;
        value = (value ^ (value >> 30)) * 0xbf58476d1ce4e5b9ULL;
        value = (value ^ (value >> 27)) * 0x94d049bb133111ebULL;
        return value ^ (value >> 31);
    }
    U signature(Cap cap) const {
        for (auto& p : cap)
            if (p.x < -height_ || p.x > height_ || p.y < -height_ || p.y > height_) {
                auto q = ring_.reduce(identifier_point(p));
                p = lifts_[q.y * ring_.h11 + q.x];
            }
        U hash = 0;
        if (labels_.size() <= std::numeric_limits<std::uint32_t>::max()) {
            std::array<std::uint32_t, root_count> indices;
            indices.fill(static_cast<std::uint32_t>(radius_ * (stride_ + 1)));
            for (unsigned j = 0; j < 4; ++j) {
                const auto x = static_cast<std::uint32_t>(cap[j].x);
                const auto y = static_cast<std::uint32_t>(cap[j].y);
                for (std::size_t k = 0; k < root_count; ++k)
                    indices[k] += x * grid_columns_[2*j][k] + y * grid_columns_[2*j+1][k];
            }
            // Unsigned intermediates can wrap. Each final grid index is
            // nonnegative and fits in 32 bits by the radius construction.
            for (auto index : indices) {
                const U value = labels_[index];
                if (!value) return 0;
                hash += value;
            }
            return hash ? hash : 1;
        }
        for (const auto& row : cap_root_functionals()) {
            Point q{};
            for (unsigned j = 0; j < 4; ++j)
                q = q + multiply(row[j], cap[j]);
            U u = labels_[(q.y + radius_) * stride_ + q.x + radius_];
            if (!u) return 0;
            hash += u;
        }
        return hash ? hash : 1;
    }

  public:
    CensusRootSignature(const IdentifierRing& ring, const std::vector<CensusHeightCap>& caps)
        : ring_(ring), height_(ring.beta.x + ring.beta.y), lifts_(ring.D) {
        if (caps.empty()) return;
        std::vector<U> residues(ring.D);
        for (I x = -height_; x <= height_; ++x)
            for (I y = -height_; y <= height_; ++y) {
                auto r = ring.reduce(IdentifierPoint{x, y});
                lifts_[r.y * ring.h11 + r.x] = {x, y};
            }
        for (I i = 0; i < ring.D; ++i) {
            Point p = lifts_[i];
            I id = i;
            for (int j = 1; j < 6; ++j) {
                p = rotate(p, 1);
                auto r = ring.reduce(identifier_point(p));
                id = std::min(id, r.y * ring.h11 + r.x);
            }
            residues[i] = id ? std::max(U{1}, label(id)) : 0;
        }
        for (const auto& row : cap_root_functionals()) {
            I rx = 0, ry = 0;
            for (auto p : row) {
                rx += std::abs(p.x) + std::abs(p.y);
                ry += std::abs(p.y) + std::abs(p.x + p.y);
            }
            radius_ = std::max({radius_, rx * height_, ry * height_});
        }
        stride_ = 2 * radius_ + 1;
        labels_.resize(static_cast<std::size_t>(stride_) * stride_);
        for (I y = -radius_; y <= radius_; ++y) {
            auto q = ring.reduce(IdentifierPoint{-radius_, y});
            for (I x = -radius_; x <= radius_; ++x) {
                labels_[(y + radius_) * stride_ + x + radius_] = residues[q.y * ring.h11 + q.x];
                if (++q.x == ring.h11) q.x = 0;
            }
        }
        const auto& forms = cap_root_functionals();
        need(forms.size() == root_count, "wrong root signature dimension");
        for (std::size_t k = 0; k < root_count; ++k)
            for (unsigned j = 0; j < 4; ++j) {
                const auto [a, b] = forms[k][j];
                grid_columns_[2*j][k] = static_cast<std::uint32_t>(a + stride_ * b);
                grid_columns_[2*j+1][k] = static_cast<std::uint32_t>(stride_ * (a+b) - b);
            }
        classes_.reserve(caps.size());
        for (const auto& cap : caps) {
            auto id = signature(cap.pooled);
            need(id != 0, "root mirror in open cap inventory");
            auto [it, inserted] = classes_.emplace(id, &cap);
            if (!inserted) it->second = nullptr;
        }
    }
    std::pair<bool, const CensusHeightCap*> classify(const Cap& cap) const {
        auto id = signature(cap);
        if (!id) return {true, nullptr};
        auto pos = classes_.find(id);
        need(pos != classes_.end(), "open cap signature absent from inventory");
        return {pos->second != nullptr, pos->second};
    }
};

// Numeric owner on the bounded-height base case. The cap inventory gives one
// minimum raw cap per open affine-cap orbit. Its phase stabilizer, together
// with the norm equation, recovers the minimum RAW scalar for a transported
// parabolic class. Thus ties compare in precisely the same order as the
// pooled affine predicate, even though the witness search uses nearest caps.
class CensusPointOwner {
    using Inventory = std::vector<CensusHeightCap>;
    struct Neighbor {
        Cap y;
        Wide cost, q;
        IdentifierPoint projection;
    };
    struct Gamma {
        Point gamma, kappa;
        I divisor, p, q;
        Wide root_radius, null_radius;
        CensusHeightQuotient line;
        IdentifierPoint scalar_factor, energy_factor;
        std::vector<std::optional<std::vector<Neighbor>>> neighbors;
    };
    I m_;
    IdentifierRing ring_;
    IdentifierParabolicCache parabolic_;
    std::map<Cap, GeometricPreparedCap> preparations_;
    std::map<GeometricCapKey, const CensusHeightCap*> minima_;
    const Inventory& inventory_;
    CensusUnitProjection unit_;
    CensusRootSignature signature_;
    struct ConjugateCap {
        const CensusHeightCap* minimum;
        I phase;
    };
    std::vector<ConjugateCap> conjugates_;
    std::vector<Gamma> gammas_;
    using TransportKey = std::tuple<Point, Point, std::array<Cap, 2>>;
    std::map<TransportKey, CensusTransport> transports_;

    const GeometricPreparedCap& prepare(const Cap& cap) {
        const auto known = preparations_.find(cap);
        if (known != preparations_.end()) return known->second;
        return preparations_.emplace(cap, prepare_boundary_cap(cap, ring_, parabolic_)).first->second;
    }
    static GeometricCapKey cap_key(const GeometricPreparedCap& cap) {
        return {cap.geometric, cap.value.residue};
    }
    const CensusHeightCap *minimum(const Cap &cap) {
        auto [known, p] = signature_.classify(cap);
        if (known) return p;
        auto it = minima_.find(cap_key(prepare(cap)));
        return it == minima_.end() ? nullptr : it->second;
    }
    bool unitary_less(const IdentifierCusp& image, const std::array<Cap, 2> &caps, I input_phase, I ordinal) {
        auto first = minimum(image.caps[0]);
        if (!first) return true;
        auto second = minimum(image.caps[1]);
        if (!second) return true;
        if (second->pooled < first->pooled) std::swap(first, second);
        if (first->pooled != caps[0]) return first->pooled < caps[0];
        if (second->pooled != caps[1]) return second->pooled < caps[1];
        const auto g = std::gcd(first->phase_step, second->phase_step);
        if (g == 1) return false;
        const auto& a = prepare(image.caps[0]);
        const auto& b = prepare(image.caps[1]);
        const auto& x = first->geometric;
        const auto& y = second->geometric;
        need(g == std::gcd(x.value.subgroup, y.value.subgroup), "transport changed scalar stabilizer");
        I phase = positive_mod(ring_.phase(identifier_point(image.u)) + a.value.phase + b.value.phase - x.value.phase - y.value.phase, g);
        const I shift = phase - input_phase;
        return positive_mod(ordinal + (ring_.beta.y ? -shift : shift), g) < ordinal;
    }

    bool unit_phase_owned(I m, std::size_t i, std::size_t j, I step, I phase, I ordinal) {
        return unit_.visit_tie_rules_at(m, i, j, step, phase, [&](CensusUnitProjection::TieRule rule) {
            const int turn = CensusUnitProjection::reflected_turn(rule.beta, ring_.beta);
            auto image = [&](std::size_t id, std::size_t lift) {
                return unit_.reflected_minimum(id, lift, turn, ring_.h22, inventory_[id].geometric.value.phase,
                    [&](const Cap &cap) -> std::pair<I,I> {
                        const auto *p = minimum(cap);
                        if (!p) return {-1, 0};
                        const I phase = inventory_[id].phase_step == 1 ? 0 : prepare(cap).value.phase;
                        return {p - inventory_.data(), phase};
                    });
            };
            const auto x = image(i, rule.left), y = image(j, rule.right);
            const auto [lo, hi] = std::minmax(x.index, y.index);
            if (lo != static_cast<I>(i)) return lo > static_cast<I>(i);
            if (hi != static_cast<I>(j)) return hi > static_cast<I>(j);
            if (step == 1) return true;
            const auto scalar = rotate(conjugate(rotate(ring_.beta, -1)), turn);
            const I offset = ring_.phase(identifier_point(scalar)) - phase;
            for (U a = x.phases; a; a &= a - 1)
                for (U b = y.phases; b; b &= b - 1) {
                    const I shift = offset + std::countr_zero(a) + std::countr_zero(b);
                    if (positive_mod(ordinal + (ring_.beta.y ? -shift : shift), step) < ordinal) return false;
                }
            return true;
        });
    }

    bool rival(const IdentifierCusp& moved, const std::array<Cap, 2> &caps, I phase, I ordinal) {
        for (bool anti : {false, true}) {
            Point beta = anti ? rotate(conjugate(moved.beta), 1) : moved.beta;
            for (int turn = 0; turn < 6; ++turn) {
                if (beta == ring_.beta) {
                    auto orient = [&](Point p) { return rotate(anti ? conjugate(p) : p, turn); };
                    IdentifierCusp v{orient(moved.u), ring_.beta, {}};
                    for (unsigned side = 0; side < 2; ++side)
                        for (unsigned i = 0; i < 4; ++i)
                            v.caps[side][i] = orient(moved.caps[side][anti ? 3 - i : i]);
                    if (unitary_less(v, caps, phase, ordinal)) return true;
                    break;
                }
                beta = rotate(beta, 1);
            }
        }
        return false;
    }

    IdentifierCusp transport(const IdentifierCusp& w, const IdentifierCusp& v) {
        TransportKey key{w.u, w.beta, w.caps};
        auto it = transports_.find(key);
        if (it == transports_.end()) {
            auto move = transport_identifier_cusp(w, {});
            it = transports_.try_emplace(std::move(key), move).first;
        }
        return it->second(v);
    }

    const std::vector<Neighbor>& neighbors(Gamma& g, std::size_t index) {
        auto& slot = g.neighbors[index];
        if (slot) return *slot;
        const auto& cap = inventory_[index].geometric.value.nearest;
        std::vector<Neighbor> out;
        visit_hex_cap_neighbors(ring_.beta, g.gamma, cap, std::max(g.root_radius, g.null_radius),
                                [&](const Cap& y, Wide cost) {
                                    IdentifierPoint projection;
                                    need(identifier_divide(identifier_cap_pair(y, cap), {2, -1}, projection),
                                         "nonintegral horizontal cusp projection");
                                    out.push_back({y, cost, identifier_cap_index(y), projection});
                                    return true;
                                });
        std::stable_sort(out.begin(), out.end(), [](const auto& a, const auto& b) { return a.cost < b.cost; });
        return slot.emplace(std::move(out));
    }

    bool owns_phase(const std::array<Cap, 2> &caps, I phase, I ordinal, const CensusNearestFiber &fiber, std::size_t i, std::size_t j) {
        struct Tie {
            IdentifierCusp w;
            Point coefficient;
        };
        const Point scalar_point = fiber.scalar_at_phase(phase);
        std::optional<Tie> first_tie;
        std::vector<Tie> extra_ties;
        for (auto& g : gammas_) {
            const auto& first = neighbors(g, i);
            if (first.empty()) continue;
            const auto& second = neighbors(g, j);
            if (second.empty()) continue;
            const auto scalar = identifier_mul(g.scalar_factor, identifier_point(scalar_point));
            const Wide radius = std::max(g.root_radius, g.null_radius);
            for (const auto& x : first) {
                if (x.cost + second.front().cost > radius) break;
                for (const auto& y : second) {
                    const Wide cost = x.cost + y.cost;
                    if (cost > radius) break;
                    // Divide the Hermitian pairing by (2-zeta) before
                    // pairing the lists. Both horizontal quotients are
                    // integral, and (1+zeta)/(2-zeta)=zeta. The same offset
                    // serves both the root equation and the null line.
                    const auto offset = identifier_sub(scalar, identifier_add(x.projection, y.projection));
                    const Wide energy = x.q + y.q;
                    // The horizontal identity at zero pairing and root index -1
                    // gives cost = N(beta) - m*N(gamma).
                    if (cost == g.root_radius) {
                        IdentifierPoint abar;
                        if (identifier_divide(identifier_sub(IdentifierPoint{}, offset), identifier_point(ring_.beta), abar)) {
                            auto value = identifier_mul(identifier_conjugate(abar), identifier_conjugate(identifier_point(g.gamma)));
                            if (value[0] - energy == -1) return false;
                        }
                    }
                    if (cost > g.null_radius || energy % g.divisor != 0) continue;
                    auto e = energy / g.divisor;
                    auto base = identifier_add(offset, {identifier_mul(g.energy_factor[0], e), identifier_mul(g.energy_factor[1], e)});
                    if (!g.line.visit(base, [&](Point coefficient, Wide j) {
                            IdentifierPoint u{identifier_mul(g.p, e), identifier_mul(g.q, e)};
                            IdentifierCusp w{identifier_narrow(identifier_add(u, identifier_mul(identifier_point(g.kappa), {j, 0}))),
                                             g.gamma,
                                             {x.y, y.y}};
                            // If w=d*w0 for a nonunit d, the primitive coefficient has
                            // H at most 2*H(w)/(sqrt(3)*|d|) <= 2*H(w)/3.
                            if (g.gamma != Point{1, 0} && !primitive_identifier_cusp(w)) return false;
                            if (!first_tie) first_tie.emplace(w, coefficient);
                            else extra_ties.push_back({w, coefficient});
                            return true;
                        })) return false;
                }
            }
        }
        if (!first_tie) return true;
        const IdentifierCusp v{scalar_point, ring_.beta, fiber.nearest};
        auto better = [&](const Tie &tie) {
            const auto &w = tie.w;
            auto moved = w.beta == Point{1, 0} ? census_unit_transport(v, w.caps, tie.coefficient) : transport(w, v);
            return rival(moved, caps, phase, ordinal);
        };
        return !better(*first_tie) && std::none_of(extra_ties.begin(), extra_ties.end(), better);
    }

  public:
    CensusPointOwner(I m, Point beta, const Inventory& inventory, bool primitive_batch = false)
        : m_(m), ring_(beta), inventory_(inventory), unit_(m, ring_, inventory, primitive_batch),
          signature_(ring_, inventory) {
        for (const auto& c : inventory_) {
            const auto& info = c.geometric;
            need(info.value.subgroup == c.phase_step, "cap inventory and phase subgroup disagree");
            need(minima_.emplace(cap_key(info), &c).second, "cap minima have duplicate parabolic keys");
        }
        // Conjugation induces a permutation of the horizontal orbit
        // inventory on the two fixed rays, with an additive scalar phase.
        // Thus an entire unordered cap pair can be rejected before any
        // scalar or competing cusp is examined.
        if (beta.y == 0 || beta.x == beta.y) {
            for (const auto& c : inventory_) {
                Cap mate;
                for (unsigned i = 0; i < 4; ++i)
                    mate[i] = rotate(conjugate(c.pooled[3 - i]), beta.y ? 0 : -1);
                const auto& image = prepare(mate);
                auto k = minima_.find(cap_key(image));
                need(k != minima_.end() && k->second->phase_step == c.phase_step, "conjugation left open cap inventory");
                conjugates_.push_back({k->second, image.value.phase - k->second->geometric.value.phase});
            }
        }
        const auto bound = std::max(hex_gamma_bound(beta, m), Wide(ring_.D / m));
        for (I a = 1; identifier_mul(a, a) <= bound; ++a)
            for (I b = 0; identifier_norm({a, b}) <= bound; ++b) {
                Point gamma{a, b};
                if (gamma == Point{1, 0} && unit_.projected()) continue;
                auto [d, p, q] = bezout(a + b, b);
                Point kappa{-b / d, (a + b) / d};
                auto slope = identifier_mul(identifier_conjugate(identifier_point(kappa)), identifier_point(beta));
                Wide root = ring_.D - identifier_mul(m, identifier_norm({a, b}));
                Wide null = hex_cap_radius(beta, m, gamma);
                auto scalar_factor = identifier_mul({0, 1}, identifier_conjugate(identifier_point(gamma)));
                auto energy_factor = identifier_mul(identifier_conjugate({p, q}), identifier_point(beta));
                if (std::max(root, null) >= 0)
                    gammas_.push_back({gamma, kappa, d, p, q, root, null, CensusHeightQuotient(slope, beta), scalar_factor,
                                       energy_factor, std::vector<std::optional<std::vector<Neighbor>>>(inventory.size())});
            }
    }

    // At fixed beta both search radii decrease by (m'-m) N(gamma).
    // Previously generated neighbour lists remain sorted supersets; emit()
    // already intersects them with the current radius. The cap orbits,
    // height quotients, tie transports and unit mask rows are size independent.
    void set_size(I m) {
        need(m >= m_, "point owner sizes must increase");
        if (m == m_) return;
        const auto bound = std::max(hex_gamma_bound(ring_.beta, m), Wide(ring_.D / m));
        for (auto &g : gammas_) {
            const Wide n = identifier_norm(identifier_point(g.gamma));
            const Wide decrease = (Wide(m) - m_) * n;
            g.root_radius -= decrease;
            g.null_radius -= decrease;
        }
        std::erase_if(gammas_, [&](const Gamma &g) {
            return std::max(g.root_radius, g.null_radius) < 0 || identifier_norm(identifier_point(g.gamma)) > bound;
        });
        unit_.advance_size(m);
        m_ = m;
    }

    bool has_unit_projection() const { return unit_.projected(); }
    std::vector<Wide> primitive_unit_masses(std::span<const I> sizes);

    template <bool selecting = false, class Visit> void emit(Visit visit) {
        if (!small_height_detail::admissible(m_, ring_.beta))
            return;
        // The first nonunit norm in the Eisenstein lattice is three.
        CensusWitnessProducts<CensusHeightQuotient> products(m_, ring_, inventory_, {1,1});
        small_height_detail::groups<true, true>(
            m_, ring_.beta, inventory_, [&](std::size_t i, std::size_t j, I phase_step, const auto &make_window) {
                std::array<Cap, 2> caps{inventory_[i].pooled, inventory_[j].pooled};
                bool fixed = false;
                I delta = 0, g = 1;
                if (!conjugates_.empty()) {
                    const auto& a = conjugates_[i];
                    const auto& b = conjugates_[j];
                    auto [first, second] = std::minmax(a.minimum, b.minimum);
                    if (std::tie(first->pooled, second->pooled) < std::tie(caps[0], caps[1]))
                        return;
                    fixed = first->pooled == caps[0] && second->pooled == caps[1];
                    if (fixed) {
                        delta = a.phase + b.phase;
                        g = std::gcd(first->phase_step, second->phase_step);
                    }
                }
                auto projection = unit_.mask(i, j, phase_step);
                if (phase_step < 64 && projection.reject == ((U{1} << phase_step) - 1))
                    return;
                const auto scalars = make_window();
                if (!scalars.size()) return;
                std::size_t first = i, second = j;
                std::optional<CensusNearestFiber> fiber;
                auto publish = [&](const auto &window) {
                    if constexpr (selecting) visit(window, inventory_[i], inventory_[j]);
                    else for (Point u : window) {
                        IdentifierCusp v{u, ring_.beta, caps};
                        if constexpr (std::is_invocable_v<Visit&, const IdentifierCusp&, const CensusHeightCap&, const CensusHeightCap&>)
                            visit(v, inventory_[i], inventory_[j]);
                        else visit(v);
                    }
                };
                bool clear = true;
                for (auto &gamma : gammas_) {
                    const auto &left = neighbors(gamma, i);
                    if (left.empty()) continue;
                    const auto &right = neighbors(gamma, j);
                    if (!right.empty() && left.front().cost + right.front().cost <=
                            std::max(gamma.root_radius, gamma.null_radius)) {
                        clear = false;
                        break;
                    }
                }
                if (clear && (!fixed || g == 1) && !(projection.reject || projection.tie)) {
                    publish(scalars);
                    return;
                }
                auto surviving = [&](I lo, I hi, bool tied, I phase) {
                    if (tied && !unit_phase_owned(m_, i, j, phase_step, phase, ring_.beta.y ? phase_step - 1 - lo : lo))
                        return;
                    if (clear) {
                        publish(scalars.run(lo, hi));
                        return;
                    }
                    if (!fiber) {
                        if (inventory_[second].geometric.value.residue < inventory_[first].geometric.value.residue)
                            std::swap(first, second);
                        fiber.emplace(ring_, m_, inventory_[first].geometric, inventory_[second].geometric);
                    }
                    // Decide rival inequalities in phase coordinates. Only
                    // accepted ordinal intervals reach the period constructor.
                    I start = lo;
                    for (I k = lo; k < hi; ++k) {
                        const I ordinal = ring_.beta.y ? phase_step - 1 - k : k;
                        if (!owns_phase(caps, phase, ordinal, *fiber, first, second)) {
                            if (start < k) publish(scalars.run(start, k));
                            start = k + 1;
                        }
                        if (++phase == phase_step) phase = 0;
                    }
                    if (start < hi) publish(scalars.run(start, hi));
                };
                // Phase increases by one along the primitive scalar step.
                // Rotate the unit masks into ordinal order once for the pair.
                const auto phase0 = phase_step == 1 || (clear && !fixed && !(projection.reject || projection.tie))
                    ? 0 : ring_.phase({scalars.p, scalars.q}) % phase_step;
                auto projected = [&](I lo, I hi) {
                    if (!(projection.reject || projection.tie)) {
                        surviving(lo, hi, false, phase_step == 1 ? 0 : (phase0 + lo) % phase_step);
                        return;
                    }
                    need(phase_step < 64, "projected unit mask exceeds word");
                    const U all = (U{1} << phase_step) - 1;
                    auto ordinal_mask = [&](U bits) { return ((bits >> phase0) | (bits << (phase_step - phase0))) & all; };
                    U allowed = ((U{1} << hi) - (U{1} << lo)) & ~ordinal_mask(projection.reject);
                    const U tied = ordinal_mask(projection.tie);
                    while (allowed) {
                        const I start = std::countr_zero(allowed);
                        const bool tie = (tied >> start) & 1;
                        const I length = tie ? 1 : std::countr_one((allowed & ~tied) >> start);
                        surviving(start, start + length, tie, (phase0 + start) % phase_step);
                        allowed &= ~(((U{1} << length) - 1) << start);
                    }
                };
                if (!fixed || g == 1) {
                    scalars.intersect(0, phase_step, projected);
                    return;
                }
                // Reflection sends ordinal k to (c-k) mod g. Retain the
                // smaller ordinal on the real ray and the larger on a skew ray.
                const auto mirrored = rotate(conjugate(identifier_narrow({scalars.p, scalars.q})), ring_.beta.y ? 0 : -1);
                const I c = positive_mod(ring_.phase(identifier_point(mirrored)) + delta - phase0, g);
                scalars.reflected(c, ring_.beta.y != 0, projected);
            }, products.active() ? &products : nullptr);
    }
};

template <class Visit> void census_point_owners(I m, Point beta, Visit visit) {
    auto caps = census_small_height_inventory(beta);
    if (caps.empty()) return;
    CensusPointOwner owner(m, beta, caps);
    owner.emit(std::move(visit));
}

} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_rank_selector.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include "census_family_table.hpp"
#include "census_point_owner.hpp"
#include "census_phase_group.hpp"
#include "census_orbit_family.hpp"
#include "census_centered_stream.hpp"
#include <memory_resource>

namespace gf::fullerene_rank {
unsigned long ordinary_rank_max_index();

// Keep the low, frequently decremented part native. A refill is necessary
// only when a skipped block crosses a machine-word boundary.
class CensusRankCursor {
    mpz_class high_;
    unsigned long low_;

    void refill() {
        low_ = high_.fits_ulong_p() ? high_.get_ui() : ULONG_MAX;
        high_ -= low_;
    }
public:
    explicit CensusRankCursor(mpz_class rank) : high_(std::move(rank)) { refill(); }
    bool skip(unsigned long count) {
        if (low_ < count && high_ != 0) {
            high_ += low_;
            refill();
        }
        if (low_ < count) return false;
        low_ -= count;
        return true;
    }
    unsigned long offset() const { return low_; }
    mpz_class residual() const { return high_ + low_; }
};

class CensusRankSelector {
    I m;
    mpz_class expected;
    // Consume one family's mass or return the graph period at its local rank.
    std::optional<IdentifierCusp> take_family(Point beta, mpz_class &rank) const {
        const auto mass = CENSUS_HEAP_EVAL(family_mass, census_orbit_family_mass(m, beta));
        if (mass) {
            if (rank >= *mass) {
                rank -= *mass;
                return std::nullopt;
            }
            auto family = CENSUS_HEAP_EVAL(family_build, CensusOrbitFamilyIndex(m, beta));
            need(family.total() == *mass, "orbit directory disagrees with family mass");
            return centered_identifier_cusp(CENSUS_HEAP_EVAL(family_select, family.select(rank)));
        }
        CENSUS_HEAP_SCOPE(owner);
        const auto caps = census_small_height_inventory(beta);
        if (caps.empty()) return std::nullopt;
        CensusPointOwner owner(m, beta, caps);
        CensusRankCursor remaining(std::move(rank));
        struct Selected { IdentifierCusp centered; };
        try {
            owner.emit<true>([&](const auto &window, const auto &x, const auto &y) {
                if (remaining.skip(static_cast<unsigned long>(window.size()))) return;
                const auto scalar = window[static_cast<I>(remaining.offset())];
                throw Selected{census_centered_period(scalar, beta, x.nearest, y.nearest, x.to_nearest, y.to_nearest)};
            });
        } catch (const Selected &answer) { return answer.centered; }
        rank = remaining.residual();
        return std::nullopt;
    }
public:
    CensusRankSelector(I size, mpz_class total) : m(size), expected(std::move(total)) {}
    IdentifierCusp select_centered(mpz_class rank) const {
        if (rank < 0 || rank >= expected)
            throw std::out_of_range("rank outside progressive census");
        std::optional<IdentifierCusp> result;
        visit_census_families(m, [&](Point beta) {
            result = take_family(beta, rank);
            return !result;
        });
        if (result) return *result;
        throw std::logic_error("family masses did not cover the requested rank");
    }
    IdentifierCusp select_family_centered(Point beta, mpz_class local_rank) const {
        if (local_rank >= 0)
            if (auto period = take_family(beta, local_rank)) return *period;
        throw std::out_of_range("rank outside census family");
    }
};

} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_small_height.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include "census_heap_scopes.hpp"

#include <bit>
#include <span>

#include "cap_boundary_owner.hpp"
#include "fullerene_hex_witness.hpp"

namespace gf::fullerene_rank {

// At bounded height the root-open cap residues have a small finite inventory.
// Choose their lexicographic representatives in the *pooled* [-H,H] box;
// the nearest representatives of the original inventory use a different order.
struct CensusHeightCap {
    Cap pooled;
    I phase_step;
    Wide norm;
    Wide nearest_norm;
    I nearest_phase;
    Cap nearest;
    IdentifierPoint to_nearest;
    GeometricPreparedCap geometric;
};

namespace small_height_detail {
class PooledCapReducer {
    struct Row {
        I x_shift, offset;
    };
    I radius_, h11_;
    std::vector<Row> rows_;
    std::vector<I> columns_;
    std::vector<Point> pooled_;

    // Each operand is already in [-H,H]^2. Bound both coordinates of
    // every tested linear form, including the one-coordinate cap reflection.
    static I coefficient_bound() {
        static const I bound = [] {
            I maximum = 5;
            for (const auto& level : identifier_cap_chain())
                for (const auto& rep : level) {
                    I real = 0, imag = 0;
                    for (auto p : rep.row) {
                        real += std::abs(p.x) + std::abs(p.y);
                        imag += std::abs(p.y) + std::abs(p.x + p.y);
                    }
                    maximum = std::max({maximum, real, imag});
                }
            return maximum;
        }();
        return bound;
    }

    std::size_t index(Point p) const {
        const auto& row = rows_[radius_ + p.y];
        return row.offset + columns_[radius_ + p.x + row.x_shift];
    }

    using Path = std::array<const IdentifierCapTransversal*, 4>;
    Cap minimum(const Cap& cap, std::size_t level, Path& path) const {
        if (level == 4) return cap;
        std::array<const IdentifierCapTransversal*, 240> tied;
        std::size_t count = 0;
        Point least{std::numeric_limits<I>::max(), 0};
        for (const auto& rep : identifier_cap_chain()[level]) {
            Point sum{};
            for (std::size_t j = 0; j < cap.size(); ++j) {
                const auto a = rep.row[j], b = cap[j];
                sum.x += a.x * b.x - a.y * b.y;
                sum.y += a.y * b.x + (a.x + a.y) * b.y;
            }
            const auto q = pooled_[index(sum)];
            if (q < least) {
                least = q;
                count = 0;
            }
            if (q == least) tied[count++] = &rep;
        }
        std::optional<Cap> best;
        std::vector<Cap> seen;
        for (std::size_t k = 0; k < count; ++k) {
            const auto& word = tied[k]->word;
            auto child = cap;
            for (auto i = word.rbegin(); i != word.rend(); ++i) {
                child = cap_reflect(child, *i);
                child[*i] = pooled_[index(child[*i])];
            }
            if (count > 1) {
                if (std::find(seen.begin(), seen.end(), child) != seen.end()) continue;
                seen.push_back(child);
            }
            Path candidate{};
            auto result = minimum(child, level + 1, candidate);
            if (!best || result < *best) {
                best = result;
                candidate[level] = tied[k];
                path = candidate;
            }
        }
        return best.value();
    }

  public:
    explicit PooledCapReducer(const IdentifierRing& ring)
        : radius_(coefficient_bound() * (ring.beta.x + ring.beta.y)), h11_(ring.h11), rows_(2 * radius_ + 1),
          columns_(2 * radius_ + ring.h11), pooled_(ring.D, {std::numeric_limits<I>::max(), 0}) {
        // In HNF, reducing (x,y) first takes (0,y) to (s,t), then takes
        // (x+s) modulo h11. Both lookups have bounded arguments.
        for (I y = -radius_; y <= radius_; ++y) {
            auto p = ring.reduce(IdentifierPoint{0, y});
            rows_[radius_ + y] = {p.x, p.y * ring.h11};
        }
        for (I x = -radius_; x < radius_ + ring.h11; ++x)
            columns_[radius_ + x] = positive_mod(x, ring.h11);
        const I h = ring.beta.x + ring.beta.y;
        for (I x = -h; x <= h; ++x)
            for (I y = -h; y <= h; ++y) {
                auto& p = pooled_[index({x, y})];
                p = std::min(p, Point{x, y});
            }
        // A centered half-open fundamental parallelogram spanned by beta and
        // zeta*beta fits in the pooled box of the ordinary height wedge.
        need(std::none_of(pooled_.begin(), pooled_.end(), [](Point p) {
            return p.x == std::numeric_limits<I>::max();
        }), "pooled box misses a height residue");
    }

    Cap operator()(Cap residue) const {
        for (auto& q : residue) q = pooled_[q.y * h11_ + q.x];
        Path path{};
        return minimum(residue, 0, path);
    }

    // Lift the winning finite group word to the original nearest owner.
    // Its image is a nearest translate of the pooled cap and carries the
    // exact scalar phase taking that cap back to the geometric owner.
    std::pair<Cap, Cap> from_owner(const IdentifierRing& ring, const Cap& owner) const {
        auto residue = ring.reduce(owner);
        for (auto& q : residue) q = pooled_[q.y * h11_ + q.x];
        Path path{};
        auto pooled = minimum(residue, 0, path);
        auto nearest = owner;
        for (auto rep : path)
            for (auto i = rep->word.rbegin(); i != rep->word.rend(); ++i)
                nearest = cap_reflect(nearest, *i);
        return {pooled, nearest};
    }
};
} // namespace small_height_detail

inline std::vector<CensusHeightCap> census_small_height_inventory(Point beta) {
    CENSUS_HEAP_SCOPE(inventory);
    need(beta.x > 0 && (beta.y == 0 || beta.y >= beta.x), "height outside ordinary wedge");
    IdentifierRing ring(beta);
    std::optional<small_height_detail::PooledCapReducer> minimum_cap;
    std::vector<CensusHeightCap> caps;
    BoundaryOwnerStats stats;
    visit_boundary_caps(ring, [&](const Cap &owner, I step) {
        if (!minimum_cap) minimum_cap.emplace(ring);
        auto [pooled, nearest_image] = minimum_cap->from_owner(ring, owner);
        Cap translation;
        for (unsigned j = 0; j < 4; ++j) {
            IdentifierPoint shift;
            need(identifier_divide(identifier_sub(identifier_point(nearest_image[j]), identifier_point(pooled[j])),
                                   identifier_point(beta), shift),
                 "incorrect nearest-orbit transport");
            translation[j] = identifier_narrow(shift);
        }
        auto image_delta = geometric_translation_delta(translation, pooled, beta);
        need(step > 0 && ring.h22 % step == 0, "invalid cap phase subgroup");
        auto nearest = nearest_image;
        auto correction = image_delta;
        if (boundary_owner_position(owner, beta).voronoi_boundary) {
            auto lex = nearest_identifier_cap(pooled, beta);
            nearest = lex.representative;
            correction = geometric_translation_delta(lex.translation, pooled, beta);
        }
        const auto norm = identifier_cap_index(owner);
        GeometricPreparedCap geometric{{owner, owner, {}, norm, positive_mod(ring.phase(image_delta), step), step}, true};
        caps.push_back(
            {pooled, step, identifier_cap_index(pooled), norm, ring.phase(correction), nearest, correction, geometric});
    }, stats);
    std::sort(caps.begin(), caps.end(), [](const auto& a, const auto& b) { return a.pooled < b.pooled; });
    need(std::adjacent_find(caps.begin(), caps.end(), [](const auto& a, const auto& b) { return a.pooled == b.pooled; }) == caps.end(), "duplicate cap orbit in height inventory");
    return caps;
}

inline std::vector<Cap> census_small_height_caps(Point beta) {
    std::vector<Cap> caps;
    for (auto& c : census_small_height_inventory(beta))
        caps.push_back(c.pooled);
    return caps;
}

// Every ordinary owner at this height has two individually minimum caps
// in nondecreasing order. The size equation and the half-open central strip
// then leave only the listed scalars. Other cusps and phase ties still need
// the pooled affine owner predicate.
namespace small_height_detail {
struct SwapWindow {
    Wide first = 0, size = 0;
};

// Project the open swap hexagon onto its scalar size and phase. For fixed
// R=H*p+b*q, all integral scalars are base+t*kappa; the three strips give
// one interval of t. An entire cap pair is excluded when this interval
// covers every residue of its joint phase subgroup.
inline std::vector<SwapWindow> swap_windows(const IdentifierRing& ring, I m) {
    const Wide h = identifier_add(ring.beta.x, ring.beta.y), g = ring.h22;
    const Wide maximum = identifier_mul(h, h - 1) / g;
    if (identifier_ceil(m, g) > maximum) return {};
    need(maximum >= 0 && maximum < static_cast<Wide>(std::vector<SwapWindow>().max_size()), "projected hexagon is too large");
    std::vector<SwapWindow> windows(static_cast<std::size_t>(maximum + 1));
    const IdentifierPoint kappa{-ring.beta.y / g, h / g};
    for (Wide r = identifier_ceil(m, g); r <= maximum; ++r) {
        const IdentifierPoint base{identifier_mul(ring.bezout_s, r), identifier_mul(ring.bezout_t, r)};
        if (auto hit = hex_scalar_interval(base, kappa, h - 1))
            windows[static_cast<std::size_t>(r)] = {hit->first, hit->second - hit->first + 1};
    }
    return windows;
}

inline bool admissible(I m, Point beta) {
    need(m > 0, "small-height census requires a positive size");
    need(beta.x > 0 && (beta.y == 0 || beta.y >= beta.x), "height outside ordinary wedge");
    const Wide h = identifier_add(beta.x, beta.y);
    return identifier_mul(h, h) < identifier_mul(6, m);
}
// A fully covered swap window rejects every pair of two cap types. Store the
// surviving partner indices as words, so iterating their bits retains the
// pooled inventory order, including diagonal pairs. Partition first-cap rows
// into batches with at most one machine word's worth of distinct types:
// even if every cap has a different norm, temporary storage is linear.
class SwapPartners {
    using Word = std::uint64_t;
    static constexpr std::size_t width = std::numeric_limits<Word>::digits;
    struct Block { std::size_t word; Word bits; };
    struct Type {
        Wide norm;
        I step;
        std::vector<Block> members;
    };
    std::vector<Type> types_;
    std::vector<std::size_t> row_type_;
    std::vector<std::optional<std::vector<Block>>> survivors_;
    std::vector<std::size_t> batch_;
    std::vector<Word> words_;
    I m_, content_;
    const std::vector<SwapWindow>& windows_;

    const std::vector<Block>& partners(std::size_t id) {
        if (survivors_[id]) return *survivors_[id];
        if (batch_.size() == width) {
            for (auto old : batch_) survivors_[old].reset();
            batch_.clear();
        }
        batch_.push_back(id);
        auto& result = survivors_[id].emplace();
        const auto& first = types_[id];
        for (const auto& second : types_) {
            const Wide total = m_ + first.norm + second.norm;
            if (total % content_) continue;
            const Wide index = total / content_;
            if (index < static_cast<Wide>(windows_.size()) &&
                windows_[static_cast<std::size_t>(index)].size >= std::gcd(first.step, second.step))
                continue;
            for (auto b : second.members) words_[b.word] |= b.bits;
        }
        for (std::size_t w = 0; w < words_.size(); ++w) {
            if (words_[w]) result.push_back({w, words_[w]});
            words_[w] = 0;
        }
        return result;
    }
  public:
    SwapPartners(I m, I content, const std::vector<CensusHeightCap>& caps,
                 const std::vector<SwapWindow>& windows)
        : words_((caps.size() + width - 1) / width), m_(m), content_(content), windows_(windows) {
        std::map<std::pair<Wide, I>, std::size_t> ids;
        row_type_.reserve(caps.size());
        for (std::size_t i = 0; i < caps.size(); ++i) {
            const std::pair key{caps[i].nearest_norm, caps[i].phase_step};
            const auto [it, added] = ids.try_emplace(key, types_.size());
            if (added) types_.push_back({key.first, key.second, {}});
            row_type_.push_back(it->second);
            auto& members = types_[it->second].members;
            if (members.empty() || members.back().word != i / width) members.push_back({i / width, 0});
            members.back().bits |= Word{1} << (i % width);
        }
        survivors_.resize(types_.size());
    }

    template<class Visit> void visit_words(std::size_t i, Visit&& emit, std::span<const U> rejected = {}) {
        const auto& blocks = partners(row_type_[i]);
        auto it = std::lower_bound(blocks.begin(), blocks.end(), i / width,
                                   [](Block b, std::size_t word) { return b.word < word; });
        for (; it != blocks.end(); ++it) {
            Word bits = rejected.empty() ? it->bits : it->bits & ~rejected[it->word];
            if (it->word == i / width) bits &= ~Word{0} << (i % width);
            if (bits) emit(it->word, bits);
        }
    }

    template<class Visit> void visit(std::size_t i, Visit&& emit, std::span<const U> rejected = {}) {
        visit_words(i, [&](std::size_t word, U bits) {
            while (bits) {
                emit(word * width + std::countr_zero(bits));
                bits &= bits - 1;
            }
        }, rejected);
    }
};

// After removing the cyclic swap window, the surviving ordinal sequence
// consists of at most two increasing runs. Index it without expanding points.
struct ScalarSelection {
    Wide p, q, dp, dq;
    I step, residue, excluded;
    I size() const { return step - excluded; }
    Point operator[](I index) const {
        I k = index;
        if (residue < excluded) k += excluded - residue;
        else if (k >= step - residue) k += excluded;
        return identifier_narrow({p - k * dp, q + k * dq});
    }
    // Intersect an ordinal interval with the complement of the cyclic swap
    // exclusion. Each emitted range is contiguous in the original progression.
    template<class Visit> void intersect(I lo, I hi, Visit visit) const {
        auto emit = [&](I a, I b) {
            a = std::max(a, lo);
            b = std::min(b, hi);
            if (a < b) visit(a, b);
        };
        if (!excluded) emit(0, step);
        else if (residue < excluded) emit(excluded - residue, step - residue);
        else {
            emit(0, step - residue);
            emit(step - residue + excluded, step);
        }
    }
    // Reflection pairs k with (c-k) mod step. Its affine formula changes
    // at k=c+1. On either side the canonical-order comparison is one bound.
    template<class Visit> void reflected(I c, bool prefer_greater, Visit visit) const {
        if (prefer_greater) {
            intersect((c + 1) / 2, c + 1, visit);
            intersect(std::max(c + 1, (step + c + 1) / 2), step, visit);
        } else {
            intersect(0, c / 2 + 1, visit);
            intersect(c + 1, (step + c) / 2 + 1, visit);
        }
    }
    ScalarSelection run(I lo, I hi) const {
        return {p - lo * dp, q + lo * dq, dp, dq, hi - lo, 0, 0};
    }
    struct Iterator {
        const ScalarSelection &window;
        I index;
        Point operator*() const { return window[index]; }
        void operator++() { ++index; }
        bool operator!=(const Iterator &other) const { return index != other.index; }
    };
    Iterator begin() const { return {*this, 0}; }
    Iterator end() const { return {*this, size()}; }
};

template <bool stabilize, bool selecting = false, class Visit, class Witness = std::nullptr_t>
void groups(I m, Point beta, const std::vector<CensusHeightCap>& caps, Visit visit, Witness witness = nullptr) {
    const Wide h = identifier_add(beta.x, beta.y);
    IdentifierRing ring(beta);
    const auto content = ring.h22;
    const auto q_step = h / content;
    std::vector<SwapWindow> windows;
    if constexpr (stabilize) windows = swap_windows(ring, m);
    // Split Q(z)=H*k+r. For fixed r_i+r_j the scalar strip is unchanged on
    // skew heights when k_i+k_j is added to p. The real strip then moves
    // its lower q endpoint by half this translation.
    struct NormParts { Wide quotient, nearest; I residue; };
    std::vector<NormParts> parts;
    parts.reserve(caps.size());
    for (const auto& cap : caps) {
        I r = identifier_narrow(cap.norm % h);
        // Q(nearest) and Q(pooled) agree modulo content.
        parts.push_back({cap.norm / h, (cap.nearest_norm - r) / content, r});
    }
    struct ScalarBase { Wide p, q, t, size; };
    std::vector<ScalarBase> bases(static_cast<std::size_t>(2 * h - 1));
    const Wide upper = (h - 1) / 2;
    const Wide dp = beta.y / content;
    for (std::size_t r = 0; r < bases.size(); ++r) {
        const Wide n = identifier_add(m, r);
        if (n % content) continue;
        const Wide size = n / content;
        const Wide q0 = identifier_mul(ring.bezout_t, size);
        const Wide t = identifier_floor(upper - q0, q_step);
        const Wide q = q0 + t * q_step;
        bases[r] = {(n - beta.y * q) / h, q, t, size};
    }

    std::optional<SwapPartners> partners;
    if (!windows.empty() || witness != nullptr) partners.emplace(m, content, caps, windows);
    std::vector<Point> scalars;
    // At row i each list contains exactly the still-available j >= i,
    // in inventory order. The norm equation selects one whole list.
    std::vector<std::size_t> heads(content, caps.size()), next(caps.size());
    for (std::size_t i = caps.size(); i-- > 0;) {
        auto& head = heads[parts[i].residue % content];
        next[i] = head;
        head = i;
    }
    for (std::size_t i = 0; i < caps.size(); ++i) {
        const I residue_i = parts[i].residue % content;
        const I required = positive_mod(-(m % content) - residue_i, content);
        auto first_match = heads[required];
        heads[residue_i] = next[i];
        auto emit_pair = [&](std::size_t j) {
            const I step = stabilize ? std::gcd(caps[i].phase_step, caps[j].phase_step) : content;
            auto window = [&]() -> ScalarSelection {
                const auto& base = bases[parts[i].residue + parts[j].residue];
                SwapWindow excluded;
                if constexpr (stabilize) {
                    const Wide id = base.size + parts[i].nearest + parts[j].nearest;
                    if (step > 1 && id < static_cast<Wide>(windows.size())) excluded = windows[static_cast<std::size_t>(id)];
                }
                const Wide quotient = parts[i].quotient + parts[j].quotient;
                Wide p = base.p + quotient;
                Wide q, t;
                if (beta.y == 0) {
                    q = identifier_ceil(-h - p, 2);
                    t = q; // bezout(H,0)=(H,1,0), and the scalar step is (0,1).
                } else {
                    // The skew lexicographic minimum in each stabilizer class
                    // occurs in the last step positions, taken in ascending q.
                    q = base.q - (step - 1) * q_step;
                    p += (step - 1) * dp;
                    t = base.t - ring.bezout_t * quotient - (step - 1);
                }
                I residue = 0;
                if constexpr (stabilize)
                    if (excluded.size)
                        residue = positive_mod(identifier_narrow((t - excluded.first) % step) + caps[i].nearest_phase + caps[j].nearest_phase, step);
                return {p, q, dp, q_step, step, residue, static_cast<I>(std::min<Wide>(excluded.size, step))};
            };
            if constexpr (selecting) {
                // The owner can reject the cap pair before constructing its scalar window.
                visit(i, j, step, window);
            } else {
                scalars.clear();
                for (Point u : window()) scalars.push_back(u);
                if (!scalars.empty()) visit(i, j, scalars);
            }
        };
        std::span<const U> rejected;
        if constexpr (!std::is_same_v<Witness, std::nullptr_t>)
            if (witness) rejected = witness->rejected(i);
        if (partners) partners->visit(i, emit_pair, rejected);
        else for (std::size_t j = first_match; j < caps.size(); j = next[j]) emit_pair(j);
    }
}
} // namespace small_height_detail

template <class Visit>
void census_small_height_candidates(I m, Point beta, Visit visit) {
    if (!small_height_detail::admissible(m, beta)) return;
    auto inventory = census_small_height_inventory(beta);
    small_height_detail::groups<false>(m, beta, inventory, [&](auto i, auto j, const auto& scalars) {
        for (auto u : scalars)
            visit(IdentifierCusp{u, beta, {inventory[i].pooled, inventory[j].pooled}});
    });
}

// Each retained cap pair appears once. Scalars are in increasing q order.
// Every removed phase has an explicit strict competitor: either a smaller
// scalar at identical caps or a bounded-height swap after nearest translation.
template <class Visit>
void census_small_height_groups(I m, Point beta, Visit visit) {
    if (!small_height_detail::admissible(m, beta)) return;
    auto caps = census_small_height_inventory(beta);
    small_height_detail::groups<true>(m, beta, caps, [&](auto i, auto j, const auto& scalars) {
        visit(std::array<Cap, 2>{caps[i].pooled, caps[j].pooled}, scalars);
    });
}
template <class Visit>
void census_small_height_groups(I m, Point beta, const std::vector<CensusHeightCap>& caps, Visit visit) {
    if (!small_height_detail::admissible(m, beta)) return;
    small_height_detail::groups<true>(m, beta, caps, [&](auto i, auto j, const auto& scalars) {
        visit(std::array<Cap, 2>{caps[i].pooled, caps[j].pooled}, scalars);
    });
}
} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_tied_cap_prefix.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include <algorithm>
#include <cstddef>
#include <bit>
#include <cstdint>
#include <stdexcept>
#include <utility>
#include <vector>

namespace gf::fullerene_rank {
// Exact fixed-witness prefix on a product with separated transported cap keys.
// Indices are the original pooled cap ordinals. A negative image is singular.
class CensusTiedCapPrefix {
    using Key = long;
    std::vector<Key> ids_;
    std::vector<std::size_t> self_;
    std::vector<Key> alphabet_, fixed_ids_;
    struct Level {
        std::vector<std::uint64_t> bits;
        std::vector<std::size_t> prefix;
        std::size_t zeros;
        std::size_t ones(std::size_t pos) const {
            auto word = pos / 64, bit = pos % 64;
            return prefix[word] + (bit ? std::popcount(bits[word] & ((std::uint64_t{1} << bit) - 1)) : 0);
        }
    };
    std::vector<Level> levels_;

    std::size_t less(std::size_t lo, std::size_t hi, std::size_t bound) const {
        if (bound >= alphabet_.size()) return hi - lo;
        std::size_t result = 0, depth = levels_.size();
        for (const auto &level : levels_) {
            auto l = level.ones(lo), r = level.ones(hi);
            if ((bound >> --depth) & 1) {
                result += (hi - lo) - (r - l);
                lo = level.zeros + l;
                hi = level.zeros + r;
            } else {
                lo -= l;
                hi -= r;
            }
        }
        return result;
    }

  public:
    explicit CensusTiedCapPrefix(const std::vector<std::pair<Key,Key>>& right) : self_{0} {
        for (auto [j,y] : right) {
            if (j < 0 || (!ids_.empty() && ids_.back() >= j))
                throw std::invalid_argument("expected distinct increasing cap indices");
            alphabet_.push_back(y);
            ids_.push_back(j);
            self_.push_back(self_.back() + (y >= j));
            if (j == y) fixed_ids_.push_back(j);
        }
        std::sort(alphabet_.begin(), alphabet_.end());
        alphabet_.erase(std::unique(alphabet_.begin(), alphabet_.end()), alphabet_.end());
        if (alphabet_.empty()) return;
        std::vector<std::size_t> values, next(right.size());
        for (auto [j,y] : right)
            values.push_back(std::lower_bound(alphabet_.begin(), alphabet_.end(), y) - alphabet_.begin());
        for (auto depth = std::bit_width(alphabet_.size() - 1); depth > 0; --depth) {
            auto &level = levels_.emplace_back();
            level.bits.resize((values.size() + 63) / 64);
            for (std::size_t j = 0; j < values.size(); ++j)
                if ((values[j] >> (depth - 1)) & 1)
                    level.bits[j / 64] |= std::uint64_t{1} << (j % 64);
            level.prefix.push_back(0);
            for (auto word : level.bits) level.prefix.push_back(level.prefix.back() + std::popcount(word));
            level.zeros = values.size() - level.prefix.back();
            std::size_t zero = 0, one = level.zeros;
            for (auto value : values) {
                if ((value >> (depth - 1)) & 1) next[one++] = value;
                else next[zero++] = value;
            }
            values.swap(next);
        }
    }
    std::size_t fixed_count(Key i, Key last) const {
        if (last < i) return 0;
        return std::upper_bound(fixed_ids_.begin(), fixed_ids_.end(), last) -
               std::lower_bound(fixed_ids_.begin(), fixed_ids_.end(), i);
    }
    std::size_t count(Key i, Key x, Key last) const {
        if (i < 0) throw std::invalid_argument("negative first cap index");
        if (x < i || last < i) return 0;
        auto begin = std::lower_bound(ids_.begin(), ids_.end(), i);
        auto end = std::upper_bound(begin, ids_.end(), last);
        const auto lo = static_cast<std::size_t>(begin - ids_.begin());
        const auto hi = static_cast<std::size_t>(end - ids_.begin());
        if (x == i) return self_[hi] - self_[lo];
        const auto bounded = std::upper_bound(begin, end, x) - ids_.begin();
        const auto lower = std::lower_bound(alphabet_.begin(), alphabet_.end(), i);
        const std::size_t k = lower - alphabet_.begin();
        const auto after = k + (lower != alphabet_.end() && *lower == i);
        return hi - lo - less(lo, bounded, k) - less(bounded, hi, after);
    }
};
} // namespace gf::fullerene_rank


==> anc/src/buckycount/census_witness_products.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include "census_small_height.hpp"

namespace gf::fullerene_rank {

// Compile strict nonhorizontal witnesses to products of unary posting lists.
// A bit is cleared only when the same witnessed product rules out every
// scalar residue. Equality is deliberately left to the ordinary tie test.
template<class HeightLine> class CensusWitnessProducts {
    struct Feature {
        I norm, cost, energy;
        IdentifierPoint projection;
        auto operator<=>(const Feature&) const = default;
    };
    struct Posting {
        Feature key;
        std::vector<std::size_t> caps;
    };
    const IdentifierRing& ring_;
    I m_, radius_;
    std::size_t size_, words_, first_ = 0, end_ = 0;
    I divisor_;
    IdentifierPoint scalar_factor_, energy_factor_, increment_;
    std::optional<HeightLine> line_;
    std::vector<Posting> postings_;
    std::vector<U> rejected_;
    static constexpr std::size_t width = std::numeric_limits<U>::digits;
    static constexpr std::size_t tile_words = 1U << 22;

    bool excludes(const Feature& a, const Feature& b) const {
        const Wide total = Wide(m_) + a.norm + b.norm;
        const Wide energy = Wide(a.energy) + b.energy;
        if (energy % divisor_ || total % ring_.h22) return false;
        const Wide n = total / ring_.h22, e = energy / divisor_;
        auto value = identifier_sub(identifier_mul(scalar_factor_, {ring_.bezout_s*n, ring_.bezout_t*n}),
                                    identifier_add(a.projection, b.projection));
        value = identifier_add(value, {energy_factor_[0]*e, energy_factor_[1]*e});
        for (I phase = 0; phase < ring_.h22; ++phase) {
            if (line_->visit(value, [](Point, Wide) { return true; })) return false;
            value = identifier_add(value, increment_);
        }
        return true;
    }

    void build_tile(std::size_t first) {
        first_ = first;
        end_ = first + std::min(size_ - first, std::max<std::size_t>(1, tile_words / words_));
        rejected_.assign((end_ - first) * words_, 0);
        std::vector<U> bad(words_);
        for (const auto& a : postings_) {
            auto lo = std::lower_bound(a.caps.begin(), a.caps.end(), first);
            if (lo == a.caps.end() || *lo >= end_) continue;
            std::fill(bad.begin(), bad.end(), 0);
            bool any = false;
            for (const auto& b : postings_) {
                if (Wide(a.key.cost) + b.key.cost > radius_) break;
                if (!excludes(a.key, b.key)) continue;
                any = true;
                for (auto j : b.caps) bad[j / width] |= U{1} << (j % width);
            }
            if (!any) continue;
            for (; lo != a.caps.end() && *lo < end_; ++lo) {
                auto row = rejected_.data() + (*lo - first) * words_;
                for (std::size_t k = *lo / width; k < words_; ++k) row[k] |= bad[k];
            }
        }
    }

  public:
    CensusWitnessProducts(I m, const IdentifierRing& ring, const std::vector<CensusHeightCap>& caps,
                          Point gamma)
        : ring_(ring), m_(m), radius_(identifier_narrow(hex_cap_radius(ring.beta, m, gamma))),
          size_(caps.size()), words_((size_ + width - 1) / width) {
        if (radius_ < 0 || caps.empty()) return;
        auto [d, p, q] = bezout(gamma.x + gamma.y, gamma.y);
        divisor_ = d;
        const IdentifierPoint kappa{-gamma.y/d, (gamma.x+gamma.y)/d};
        const auto beta = identifier_point(ring.beta);
        scalar_factor_ = identifier_mul({0, 1}, identifier_conjugate(identifier_point(gamma)));
        energy_factor_ = identifier_mul(identifier_conjugate({p,q}), beta);
        increment_ = identifier_mul(scalar_factor_, {-ring.beta.y/ring.h22, (ring.beta.x+ring.beta.y)/ring.h22});
        line_.emplace(identifier_mul(identifier_conjugate(kappa), beta), ring.beta);
        std::map<Feature, std::vector<std::size_t>> members;
        for (std::size_t i = 0; i < size_; ++i) {
            const auto& z = caps[i].geometric.value.nearest;
            visit_hex_cap_neighbors(ring.beta, gamma, z, radius_, [&](const Cap& y, Wide cost) {
                IdentifierPoint projection;
                need(identifier_divide(identifier_cap_pair(y, z), {2,-1}, projection), "invalid witness projection");
                Feature key{identifier_narrow(caps[i].nearest_norm), identifier_narrow(cost),
                            identifier_narrow(identifier_cap_index(y)), projection};
                auto& ids = members[key];
                if (ids.empty() || ids.back() != i) ids.push_back(i);
                return true;
            });
        }
        for (auto& [key, ids] : members) postings_.push_back({key, std::move(ids)});
        std::sort(postings_.begin(), postings_.end(),
                  [](const Posting& a, const Posting& b) { return a.key.cost < b.key.cost; });
        if (!postings_.empty() && 2*Wide(postings_.front().key.cost) > radius_) postings_.clear();
    }

    bool active() const { return !postings_.empty(); }
    std::span<const U> rejected(std::size_t i) {
        if (!active()) return {};
        if (i < first_ || i >= end_) build_tile(i);
        return {rejected_.data() + (i - first_) * words_, words_};
    }
};

} // namespace gf::fullerene_rank


==> anc/src/buckycount/cli.cpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "prefix_engine_buckycount.hpp"
#include "calculator.hpp"
#include "commands.hpp"
#include <iomanip>
#include <set>

namespace fs = std::filesystem;

namespace {
const char* help = R"(Usage:
  buckycount [count] N|A..B [options]
  buckycount unrank N R|A..B|all|- -o FILE.pc [options]
  buckycount unrank N cache [options]
  buckycount decode FILE.pc [FILE.pc ...] [options]

N is an even vertex count. Ranks start at 0. Ranges include both endpoints.

Count options:
  --ipr              Count only isolated-pentagon cages
  --details          Show the count breakdown
  --format csv|json  Write counts as CSV or JSON
  --families         List families and their rank intervals for one vertex count

Unrank options:
  --family A,B       Use ranks within family A,B when emitting graphs

Count, unrank, and decode options:
  -o, --output PATH  Count or decode to PATH (directory for multiple inputs). Required for graph output.
  --workers W        Limit workers for count, unrank all, or multi-file decode
  --no-estimates     Skip size estimates
  -h, --help         Show help for the program or the selected command

Count and unrank options:
  --cache-dir DIR    Set the count or unrank cache directory (default: .cache)
  --no-cache         Disable caching for count or unrank (except unrank N cache)

Counting formulas and rank order: https://doi.org/10.5281/zenodo.24289727
)";

void command_help(const std::string& command) {
    if (command == "count")
        std::cout << R"(Usage: buckycount [count] N|A..B [options]

Options:
  --ipr              Count isolated-pentagon cages
  --details          Show the count breakdown
  --format csv|json  Select the count output format
  --families         List families and rank intervals for one vertex count
  -o, --output FILE  Write to FILE (default: stdout)
  --workers W        Set the worker limit
)";
    else if (command == "unrank")
        std::cout << R"(Usage: buckycount unrank N R|A..B|all|- -o FILE.pc [options]
       buckycount unrank N cache [--cache-dir DIR] [--no-estimates]

Ranks start at 0. Use - to read ranks from stdin, or cache to build the rank index.

Options:
  -o, --output FILE  Write binary planar code (required when emitting graphs)
  --family A,B       Select ranks within one family
  --workers W        Set the worker limit for unrank all
)";
    else if (command == "decode")
        std::cout << R"(Usage: buckycount decode FILE.pc [FILE.pc ...] [options]

Use - as the sole input to read planar code from stdin.

Options:
  -o, --output PATH  Write adjacency text to a file (directory for multiple inputs)
  --workers W        Set the worker limit for multiple input files
)";
    if (command == "count" || command == "unrank") {
        std::cout << "  --cache-dir DIR    Choose the cache directory (default: .cache)\n";
        std::cout << (command == "unrank"
                          ? "  --no-cache         Disable disk caching when emitting graphs\n"
                          : "  --no-cache         Disable disk caching\n");
    }
    std::cout << "  --no-estimates     Skip size estimates\n";
    std::cout << "  -h, --help         Show this help\n";
}

Request parse_request(std::string command, int start, int argc, char** argv) {
    Request r;
    r.command = std::move(command);
    std::vector<std::string> positional;
    std::set<std::string> seen;
    bool options = true;
    const bool count = r.command == "count";
    const bool caches = count || r.command == "unrank";
    for (int i = start; i < argc; ++i) {
        std::string arg = argv[i];
        if (options && arg == "--") {
            options = false;
            continue;
        }
        if (options && r.command != "decode" && arg.size() > 1 && arg[0] == '-' && arg[1] >= '0' && arg[1] <= '9')
            fail(positional.empty() ? "vertex count must be positive" : "rank must be nonnegative");
        if (!options || arg == "-" || !arg.starts_with("-")) {
            positional.push_back(arg);
            continue;
        }
        const auto equal = arg.starts_with("--") ? arg.find('=') : std::string::npos;
        std::string value;
        if (equal != std::string::npos) {
            value = arg.substr(equal + 1);
            arg.resize(equal);
        }
        if (arg == "-o") arg = "--output";
        if (arg == "-h") arg = "--help";
        const bool flag = arg == "--help" || (caches && arg == "--no-cache") ||
                          arg == "--no-estimates" ||
                          (count && (arg == "--ipr" || arg == "--details" || arg == "--families"));
        const bool takes_value = arg == "--output" || (caches && arg == "--cache-dir") ||
                                 arg == "--workers" ||
                                 (count && arg == "--format") || (r.command == "unrank" && arg == "--family");
        if (!flag && !takes_value) fail("unknown option for " + r.command + ": " + arg + " (see --help)");
        if (!seen.insert(arg).second) fail("duplicate option " + arg);
        if (flag && equal != std::string::npos) fail(arg + " does not take a value");
        if (arg == "--help") r.help = true;
        else if (arg == "--no-cache") r.use_cache = false;
        else if (arg == "--no-estimates") r.estimates = false;
        else if (arg == "--ipr") r.ipr = true;
        else if (arg == "--details") r.details = true;
        else if (arg == "--families") r.families = true;
        else {
            if (equal == std::string::npos) {
                if (i + 1 == argc || (argv[i + 1][0] == '-' && argv[i + 1][1] != '\0'))
                    fail(arg + " requires a value");
                value = argv[++i];
            }
            if (value.empty()) fail(arg + " requires a nonempty value");
            if (arg == "--output") r.output = value;
            else if (arg == "--cache-dir")
                r.cache = value;
            else if (arg == "--format") {
                if (value != "csv" && value != "json") fail("--format expects csv or json");
                r.format = value;
            } else if (arg == "--family")
                r.family = value;
            else {
                const auto w = parse_number(value, "workers", true);
                if (w > std::numeric_limits<unsigned>::max()) fail("worker count too large");
                r.workers = static_cast<unsigned>(w);
            }
        }
    }
    if (r.help) return r;
    const unsigned online = std::max(1u, std::thread::hardware_concurrency());
    r.workers = r.workers ? std::min(r.workers, online) : online;
    if (r.command == "decode") {
        r.inputs = std::move(positional);
        if (r.inputs.empty()) fail("decode requires at least one input file (use - for stdin)");
        if (r.inputs.size() > 1 && seen.contains("--output") && !fs::is_directory(r.output))
            fail("multiple inputs require an output directory");
    } else {
        if (positional.empty()) fail(r.command + " requires a vertex count (for example: " + r.command + (count ? " 60)" : " 60 9 -o cage.pc)"));
        if (!count && positional.size() == 1) fail("unrank requires a rank, an inclusive range, all, cache, or -");
        if (positional.size() > (count ? 1u : 2u)) fail("unexpected argument for " + r.command + ": " + positional[count ? 1 : 2]);
        r.size = positional[0];
        if (r.families && (r.ipr || r.details || r.format == "json" || r.size.find("..") != std::string::npos))
            fail("--families requires one size and cannot be combined with --ipr, --details, or --format json");
        if (r.command == "unrank") {
            r.selection = positional[1];
            if (r.selection == "cache") {
                if (!r.use_cache || seen.contains("--output") || seen.contains("--family"))
                    fail("unrank cache builds the full family index; omit --no-cache, --output and --family");
            } else if (r.output == "-")
                fail("unrank requires an output filename for binary planar code (use -o FILE.pc)");
            if (seen.contains("--workers") && r.selection != "all") fail("--workers requires unrank all");
        }
    }
    return r;
}

Options count_options(const Request& r) {
    Options opts;
    opts.workers = r.workers;
    opts.ipr = r.ipr;
    opts.output = r.output;
    opts.format = r.format.empty() ? "csv" : r.format;
    set_count_interval(opts, r.size);
    return opts;
}

void count_request(std::ostream& out, const Request& r, const Options& opts) {
    const bool range = r.size.find("..") != std::string::npos;
    const Integer rows = opts.last - opts.first + 1;
    if (r.estimates) {
        print_count_cache_estimate(opts, r.use_cache);
        std::cerr << "output estimate: " << rows.get_str() << (rows == 1 ? " row" : " rows") << "\n";
    }

    write_prefix(out, opts, !r.details && r.format.empty(), range);
}
} // namespace

mpz_class graph_count(const Request& r, const mpz_class& index) {
    if (r.use_cache) prefix_cache().open(r.cache / "coeff", r.output);
    if (r.estimates) {
        Options opts;
        opts.first = opts.last = index;
        print_count_cache_estimate(opts, r.use_cache);
    }
    const auto total = evaluate_ordinary_index(index).ordinary;
    if (r.selection == "cache") prefix_cache().finish(false);
    return total;
}

void write_atomic(const fs::path& path, const std::function<void(std::ostream&)>& write) {
    OutputFile file(path.string());
    file.publish(path.string(), write);
}

void atomic_bytes(const fs::path& path, const std::string& bytes) {
    write_atomic(path, [&](std::ostream& out) { out.write(bytes.data(), bytes.size()); });
}

int buckycount_main(int argc, char** argv) {
    try {
        const std::string command = argc > 1 ? argv[1] : "";
        if (argc == 1 || (argc == 2 && (command == "--help" || command == "-h"))) {
            std::cout << help;
            return 0;
        }
        const bool named = command == "count" || command == "unrank" || command == "decode";
        if (!named && !command.starts_with("-") && command.find_first_of("0123456789.") != 0)
            fail("unknown command '" + command + "' (use count, unrank, or decode; see --help)");
        const auto r = parse_request(named ? command : "count", named ? 2 : 1, argc, argv);
        if (r.help) {
            command_help(r.command);
            return 0;
        }
        std::optional<Options> count;
        if (r.command == "count" && !r.families) count = count_options(r);
        std::cerr << "request:";
        for (int i = 1; i < argc; ++i)
            std::cerr << ' ' << std::quoted(argv[i]);
        std::cerr << '\n';
        std::cerr << "cache: " << fs::absolute(r.cache).lexically_normal().string()
                  << (r.command == "decode" ? " (unused)" : r.use_cache ? "" : " (disabled)") << '\n';
        OutputCleanup cleanup;
        if (r.command == "decode") {
            decode_request(r);
            return 0;
        }
        const auto destination = count ? count->output : r.output;
        if (r.selection != "cache") std::cerr << "output: " << (destination == "-" ? "stdout" : fs::absolute(destination).lexically_normal().string()) << '\n';
        if (count && r.use_cache) prefix_cache().open(r.cache / "coeff", destination);
        write_atomic(destination, [&](std::ostream& out) {
            if (count) count_request(out, r, *count);
            else graph_request(r, out);
            if (!out.flush()) fail("output write failed");
            if (r.selection != "cache") prefix_cache().finish(destination == "-");
        });
        return 0;
    } catch (const std::exception& e) {
        std::cerr << "buckycount: " << e.what() << '\n';
        return 1;
    }
}


==> anc/src/buckycount/commands.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include <filesystem>
#include <functional>
#include <ostream>
#include <iostream>
#include <gmpxx.h>
#include <string>
#include <string_view>
#include <vector>

struct Request {
    std::string command, size, selection, family, format, output = "-";
    std::filesystem::path cache = ".cache";
    bool help = false, estimates = true, use_cache = true, ipr = false, details = false, families = false;
    std::vector<std::string> inputs;
    unsigned workers = 0;
};

int buckycount_main(int argc, char** argv);
mpz_class graph_count(const Request&, const mpz_class& index);
void graph_request(const Request&, std::ostream&);
void decode_request(const Request&);
void atomic_bytes(const std::filesystem::path&, const std::string&);
void write_atomic(const std::filesystem::path&, const std::function<void(std::ostream&)>&);

inline std::string disk_size(const mpz_class& bytes, bool upper_bound = false) {
    if (bytes < 1000) return bytes.get_str() + (bytes == 1 ? " byte" : " bytes");
    constexpr std::string_view units[] = {"kB", "MB", "GB", "TB", "PB", "EB", "ZB", "YB", "RB", "QB"};
    std::size_t unit = 0;
    mpz_class scale = 1000;
    while (unit + 1 < std::size(units) && bytes >= 1000 * scale) {
        ++unit;
        scale *= 1000;
    }
    // Round upper bounds up so the displayed disk allowance stays sufficient.
    const mpz_class bias = upper_bound ? mpz_class(scale - 1) : mpz_class(scale / 2);
    const mpz_class tenths = (10 * bytes + bias) / scale;
    auto digits = tenths.get_str();
    if (digits.back() == '0') digits.pop_back();
    else digits.insert(digits.size() - 1, ".");
    return digits + " " + std::string(units[unit]);
}


==> anc/src/buckycount/decode.cpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "commands.hpp"
#include <algorithm>
#include <array>
#include <atomic>
#include <fstream>
#include <set>
#include <thread>
#include <unistd.h>
#include <iostream>
#include <stdexcept>

namespace fs = std::filesystem;

static void decode(const std::string& input, std::ostream& out) {
    std::ifstream file;
    if (input != "-") {
        file.open(input, std::ios::binary);
        if (!file) throw std::runtime_error("cannot open " + input);
    }
    std::istream& in = input == "-" ? std::cin : file;
    std::string header;
    while (header.size() < 19 && !header.ends_with("<<")) {
        int c = in.get();
        if (c == EOF) break;
        header += static_cast<char>(c);
    }
    const bool big_endian = header == ">>planar_code be<<";
    if (!big_endian && header != ">>planar_code<<" && header != ">>planar_code le<<")
        throw std::runtime_error("invalid planar-code header");
    for (std::size_t graph = 1;; ++graph) {
        int n = in.get();
        if (n == EOF && in.eof() && !in.bad()) break;
        auto error = [&](const char* reason) { return std::runtime_error("graph " + std::to_string(graph) + ": " + reason); };
        auto byte = [&] {
            int value = in.get();
            if (value == EOF) throw error("truncated frame");
            return value;
        };
        const bool wide = n == 0;
        auto number = [&] {
            int first = byte();
            if (!wide) return first;
            int second = byte();
            return big_endian ? 256 * first + second : first + 256 * second;
        };
        if (wide) n = number();
        if (n <= 0) throw error("invalid vertex count");
        std::vector<std::array<int, 3>> rows(n);
        for (int v = 1; v <= n; ++v) {
            auto& row = rows[v - 1];
            for (auto it = row.begin(); it != row.end(); ++it) {
                int w = number();
                if (!w || w > n || w == v || std::find(row.begin(), it, w) != it)
                    throw error("invalid cubic adjacency");
                *it = w;
            }
            if (number()) throw error("expected three neighbors");
        }
        for (int v = 1; v <= n; ++v)
            for (int w : rows[v - 1])
                if (std::find(rows[w - 1].begin(), rows[w - 1].end(), v) == rows[w - 1].end())
                    throw error("asymmetric adjacency");
        out << "graph " << graph << ", " << n << " vertices\n";
        for (int v = 1; v <= n; ++v) {
            out << v << ':';
            for (int w : rows[v - 1])
                out << ' ' << w;
            out << '\n';
        }
        if (!out) throw error("output write failed");
    }
}

void decode_request(const Request& r) {
    const bool batch = r.inputs.size() > 1;
    std::set<fs::path> inputs, destinations;
    std::vector<fs::path> outputs;
    for (const auto& name : r.inputs) {
        if (batch && name == "-") throw std::runtime_error("stdin requires a single input");
        if (name != "-") inputs.insert(fs::weakly_canonical(fs::absolute(name)));
    }

    for (const auto& name : r.inputs) {
        fs::path path = r.output;
        if (batch) {
            path = fs::path(name).replace_extension(".adj");
            if (r.output != "-") path = fs::path(r.output) / path.filename();
        }
        if (path != "-") {
            const auto key = fs::weakly_canonical(fs::absolute(path));
            if (inputs.contains(key) || !destinations.insert(key).second)
                throw std::runtime_error("conflicting output: " + path.string());
        }
        outputs.push_back(path);
        std::cerr << "output: " << (path == "-" ? "stdout" : fs::absolute(path).string()) << '\n';
    }
    if (r.estimates) {
        std::cerr << "cache estimate: 0 bytes\n";
    }
    if (!batch && outputs.front() == "-") {
        decode(r.inputs.front(), std::cout);
        if (!std::cout.flush()) throw std::runtime_error("output write failed");
        return;
    }

    std::atomic_size_t next{0};
    std::vector<std::string> errors(outputs.size());
    auto run = [&] {
        for (;;) {
            const auto i = next.fetch_add(1);
            if (i >= outputs.size()) return;
            try {
                write_atomic(outputs[i], [&](std::ostream& out) { decode(r.inputs[i], out); });
            } catch (const std::exception& error) {
                errors[i] = r.inputs[i] + ": " + error.what();
            }
        }
    };
    {
        std::vector<std::jthread> workers;
        for (std::size_t i = 1; i < std::min<std::size_t>(r.workers, outputs.size()); ++i)
            workers.emplace_back(run);
        run();
    }
    std::string failures;
    for (const auto& error : errors)
        if (!error.empty()) failures += error + '\n';
    if (!failures.empty()) throw std::runtime_error(failures);
}


==> anc/src/buckycount/fullerene_hex_witness.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include "genfullerene.hpp"

namespace gf::fullerene_rank {

inline Wide hex_height(Point beta) {
    Wide a = beta.x, b = beta.y, c = a + b;
    return std::max({a, -a, b, -b, c, -c});
}

// Write T=H(beta)^2. An H competitor has norm height <=T, giving
// 3m^2 N(gamma) <= 4DT by projection to the negative complement.
inline Wide hex_gamma_bound(Point beta, I m) {
    Wide h = hex_height(beta), d = identifier_norm(identifier_point(beta));
    need(d > 0 && m > 0, "hexagonal cusp comparison needs positive height and index");
    return identifier_mul(identifier_mul(4, d), identifier_mul(h, h)) /
           identifier_mul(3, identifier_mul(m, m));
}

// The horizontal identity bounds the sum over the two cap differences by
// (2/3)Re(gamma*conj(beta)*bar(theta)*q)-m*N(gamma), with H(q)<=H(beta).
// The hexagon's vertices are H(beta) times the six units. For z=x+y*zeta,
// (2/3)Re(bar(theta)*z)=x+y, whose six rotations have maximum H(z).
inline Wide hex_cap_radius(Point beta, I m, Point gamma) {
    Wide n = identifier_norm(identifier_point(gamma));
    need(beta != Point{} && m > 0 && n > 0, "invalid hexagonal cusp radius parameters");
    auto z = identifier_narrow(
        identifier_mul(identifier_point(gamma), identifier_conjugate(identifier_point(beta))));
    return identifier_sub(identifier_mul(hex_height(beta), hex_height(z)), identifier_mul(m, n));
}

template <class Visit>
bool visit_hex_cap_neighbors(Point beta, Point gamma, const Cap &cap, Wide radius, Visit &&visit) {
    if (radius < 0)
        return true;
    auto center = identifier_scaled_cap(cap, gamma);
    CapBall ball(beta, center, 1, 0, 1);
    ball.limit = identifier_mul(
        identifier_mul(ball.decomposition.scale, identifier_norm(identifier_point(beta))), radius);
    return ball.enumerate([&](const Cap &y) {
        Wide energy = identifier_shifted_index(y, beta, center);
        need(energy <= radius, "cap exceeds hexagonal competitor radius");
        return visit(y, energy);
    });
}

// Intersect the three closed facet strips on the scalar line b + j*s.
inline std::optional<std::pair<Wide, Wide>> hex_scalar_interval(IdentifierPoint b, IdentifierPoint s,
                                                                Wide height) {
    need(s != IdentifierPoint{} && height >= 0, "invalid hexagonal scalar line");
    std::array<Wide, 3> base{b[0], b[1], identifier_add(b[0], b[1])};
    std::array<Wide, 3> slope{s[0], s[1], identifier_add(s[0], s[1])};
    Wide low = std::numeric_limits<Wide>::min(), high = std::numeric_limits<Wide>::max();
    for (std::size_t i = 0; i < base.size(); ++i) {
        Wide c = base[i], d = slope[i];
        if (d < 0) {
            c = identifier_sub(0, c);
            d = identifier_sub(0, d);
        }
        if (d == 0) {
            if (c < -height || c > height)
                return std::nullopt;
        } else {
            low = std::max(low, identifier_ceil(identifier_sub(-height, c), d));
            high = std::min(high, identifier_floor(identifier_sub(height, c), d));
        }
    }
    if (low > high)
        return std::nullopt;
    return std::pair{low, high};
}

// One unit representative per non-original primitive null line w with
// H(h(w,v)/bar(theta)) <= H(beta). A false callback stops the search.
template <class Visit> bool visit_hex_competitors(const IdentifierCusp &v, Visit &&visit) {
    I m = identifier_narrow(identifier_cusp_index(v));
    Wide height = hex_height(v.beta), bound = hex_gamma_bound(v.beta, m);
    for (I a = 1; identifier_mul(a, a) <= bound; ++a) {
        for (I b = 0; identifier_norm({a, b}) <= bound; ++b) {
            Point gamma{a, b};
            Wide radius = hex_cap_radius(v.beta, m, gamma);
            if (radius < 0)
                continue;
            auto [g, p, q] = bezout(a + b, b);
            Point kappa{-b / g, (a + b) / g};
            auto slope =
                identifier_mul(identifier_conjugate(identifier_point(kappa)), identifier_point(v.beta));
            IdentifierEnumerationStats stats;
            bool complete =
                identifier_horizontal_ball(v, gamma, radius, stats, [&](const std::array<Cap, 2> &caps) {
                    Wide energy =
                        identifier_add(identifier_cap_index(caps[0]), identifier_cap_index(caps[1]));
                    if (energy % g)
                        return true;
                    IdentifierPoint initial{identifier_mul(p, energy / g), identifier_mul(q, energy / g)};
                    IdentifierCusp w{identifier_narrow(initial), gamma, caps};
                    IdentifierPoint base;
                    need(identifier_divide(identifier_cusp_pair(w, v), {2, -1}, base),
                         "nonintegral hexagonal cusp coefficient");
                    auto range = hex_scalar_interval(base, slope, height);
                    if (!range)
                        return true;
                    for (Wide j = range->first; j <= range->second; ++j) {
                        w.u = identifier_narrow(
                            identifier_add(initial, identifier_mul(identifier_point(kappa), {j, 0})));
                        if (primitive_identifier_cusp(w)) {
                            auto coefficient = identifier_add(base, identifier_mul(slope, {j, 0}));
                            if (!visit(w, hex_height(identifier_narrow(coefficient))))
                                return false;
                        }
                    }
                    return true;
                });
            if (!complete)
                return false;
        }
    }
    return true;
}

} // namespace gf::fullerene_rank


==> anc/src/buckycount/fullerene_rank_total.cpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include <limits>


namespace gf::fullerene_rank {

// Evaluate the single ordinary coefficient at m (the graph has 2m vertices).
unsigned long ordinary_rank_max_index() { return std::numeric_limits<long>::max() / 2; }

} // namespace gf::fullerene_rank


==> anc/src/buckycount/genfullerene.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Exact arithmetic fullerene library: chart geometry, star periods, cap
// inventories and canonical cusp identifiers. C++20, no external dependency.
// Single-translation-unit header library: definitions are not inline, so a
// program includes it from exactly one .cpp file. Private research headers
// include this file and extend namespace gf; genfullerene_cli.hpp then adds
// the census drivers and the command-line interface (genfullerene_main).
#pragma once
#include <algorithm>
#include <array>
#include <bit>
#include <cassert>
#include <charconv>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <filesystem>
#include <fstream>
#include <functional>
#include <iostream>
#include <limits>
#include <map>
#include <numeric>
#include <optional>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <string_view>
#include <type_traits>
#include <unordered_set>
#include <unordered_map>
#include <utility>
#include <vector>

namespace gf {
using I = std::int64_t;
using U = std::uint64_t;
__extension__ using Wide = __int128;
void need(bool yes, const char *message) {
    if (!yes)
        throw std::runtime_error(message);
}
int mod6(int k) {
    k %= 6;
    return k < 0 ? k + 6 : k;
}
struct Point {
    I x = 0, y = 0;
    auto operator<=>(const Point &) const = default;
};
Point operator+(Point a, Point b) { return {a.x + b.x, a.y + b.y}; }
Point operator-(Point a, Point b) { return {a.x - b.x, a.y - b.y}; }
Point operator-(Point a) { return {-a.x, -a.y}; }
I cross(Point a, Point b) { return a.x * b.y - a.y * b.x; }
I norm(Point a) { return a.x * a.x + a.x * a.y + a.y * a.y; }
I dot2(Point a, Point b) { return 2 * a.x * b.x + a.x * b.y + a.y * b.x + 2 * a.y * b.y; }
Point conjugate(Point a) { return {a.x + a.y, -a.y}; }
Point rotate(Point a, int k) {
    switch (mod6(k)) {
    case 0:
        return a;
    case 1:
        return {-a.y, a.x + a.y};
    case 2:
        return {-a.x - a.y, a.x};
    case 3:
        return -a;
    case 4:
        return {a.y, -a.x - a.y};
    default:
        return {a.x + a.y, -a.x};
    }
}
int unit_between(Point a, Point b) {
    need(norm(a) > 0, "zero seam vector");
    for (int k = 0; k < 6; ++k)
        if (rotate(a, k) == b)
            return k;
    throw std::runtime_error("seam vectors are not related by a lattice unit");
}
int next(int d) { return 3 * (d / 3) + (d + 1) % 3; }
int previous(int d) { return 3 * (d / 3) + (d + 2) % 3; }
struct Chart {
    std::array<int, 60> paired{}, phase{}, vertex{};
    std::array<std::vector<int>, 12> corners;
    int score = 0;
    explicit Chart(std::array<int, 60> p) : paired(p) {
        for (int d = 0; d < 60; ++d)
            need(p[d] >= 0 && p[d] < 60 && p[d] != d && p[p[d]] == d, "invalid dart pairing");
        vertex.fill(-1);
        int count = 0;
        for (int s = 0; s < 60; ++s)
            if (vertex[s] < 0) {
                need(count < 12, "too many cone vertices");
                int d = s;
                do {
                    need(vertex[d] < 0, "invalid vertex cycle");
                    vertex[d] = count;
                    corners[count].push_back(d);
                    d = next(p[d]);
                } while (d != s);
                score += std::abs(static_cast<int>(corners[count].size()) - 5);
                ++count;
            }
        need(count == 12, "cone map is not a sphere with twelve vertices");
        std::array<bool, 20> reached{};
        std::array<bool, 60> remaining{}, tree{};
        std::array<int, 20> queue{};
        int head = 0, tail = 1;
        reached[0] = true;
        while (head < tail) {
            int f = queue[head++];
            for (int d = 3 * f; d < 3 * f + 3; ++d)
                if (!reached[p[d] / 3]) {
                    reached[p[d] / 3] = true;
                    queue[tail++] = p[d] / 3;
                    tree[std::min(d, p[d])] = true;
                }
        }
        need(tail == 20, "disconnected cone map");
        for (int d = 0; d < 60; ++d)
            remaining[d] = (d < p[d] && !tree[d]);
        std::array<int, 12> residual;
        residual.fill(5);
        for (int step = 0; step < 11; ++step) {
            int edge = -1, sign = 0, leaf = -1;
            for (int v = 0; v < 12 && leaf < 0; ++v) {
                int degree = 0;
                for (int d : corners[v])
                    if (remaining[std::min(d, p[d])]) {
                        ++degree;
                        edge = std::min(d, p[d]);
                        sign = d < p[d] ? 1 : -1;
                    }
                if (degree == 1)
                    leaf = v;
            }
            need(leaf >= 0, "primal cotree is not a tree");
            int value = mod6(sign * residual[leaf]);
            phase[edge] = value;
            phase[p[edge]] = mod6(-value);
            for (int v = 0; v < 12; ++v)
                for (int d : corners[v])
                    if (std::min(d, p[d]) == edge)
                        residual[v] = mod6(residual[v] - (d < p[d] ? 1 : -1) * value);
            remaining[edge] = false;
        }
        for (int v = 0; v < 12; ++v) {
            int sum = 0;
            for (int d : corners[v])
                sum += phase[d];
            need(residual[v] == 0 && mod6(sum) == 5, "wrong cone holonomy");
        }
    }
};
Chart from_rotation(const std::vector<std::vector<int>> &adjacency) {
    need(adjacency.size() == 12, "cone map needs twelve vertices");
    int location[12][12];
    for (auto &row : location)
        std::fill(std::begin(row), std::end(row), -1);
    bool seen[12][12]{};
    std::vector<std::pair<int, int>> darts;
    for (int v = 0; v < 12; ++v)
        for (int w : adjacency[v]) {
            need(w >= 0 && w < 12 && w != v, "invalid cone edge");
            need(std::count(adjacency[v].begin(), adjacency[v].end(), w) == 1,
                 "parallel planar-code edge");
            need(std::count(adjacency[w].begin(), adjacency[w].end(), v) == 1,
                 "nonreciprocal cone edge");
            if (seen[v][w])
                continue;
            int a = v, b = w, face_size = 0;
            do {
                need(!seen[a][b], "repeated face dart");
                seen[a][b] = true;
                location[a][b] = static_cast<int>(darts.size());
                darts.emplace_back(a, b);
                ++face_size;
                auto it = std::find(adjacency[b].begin(), adjacency[b].end(), a);
                int c = adjacency[b][(static_cast<int>(it - adjacency[b].begin()) + 1) %
                                     adjacency[b].size()];
                a = b;
                b = c;
            } while (a != v || b != w);
            need(face_size == 3, "cone faces must be triangular");
        }
    need(darts.size() == 60, "cone map needs sixty darts");
    std::array<int, 60> p{};
    for (int d = 0; d < 60; ++d)
        p[d] = location[darts[d].second][darts[d].first];
    return Chart(p);
}
struct Triangle {
    std::array<Point, 3> side{};
    I area = 0;
    std::array<I, 3> cot{};
    std::array<int, 3> angle_lo{}, angle_hi{};
};
std::pair<int, int> angle_interval(Point current, Point previous_side) {
    Point a = -previous_side, b = conjugate(current);
    Point relative{a.x * b.x - a.y * b.y, a.x * b.y + a.y * b.x + a.y * b.y};
    constexpr std::array<Point, 7> rays{
        {{1, 0}, {1, 1}, {0, 1}, {-1, 2}, {-1, 1}, {-2, 1}, {-1, 0}}};
    need(relative.y > 0, "corner angle is not in (0,pi)");
    for (int k = 0; k <= 6; ++k) {
        I sign = cross(rays[k], relative);
        if (sign == 0 && dot2(rays[k], relative) > 0)
            return {k, k};
        if (k < 6 && sign > 0 && cross(rays[k + 1], relative) < 0)
            return {k, k + 1};
    }
    throw std::runtime_error("corner interval was not found");
}
Triangle triangle(std::array<Point, 3> sides) {
    need(sides[0] + sides[1] + sides[2] == Point{}, "triangle does not close");
    Triangle t;
    t.side = sides;
    t.area = cross(sides[0], sides[1]);
    need(t.area > 0, "nonpositive triangle");
    for (int j = 0; j < 3; ++j) {
        t.cot[j] = -dot2(sides[(j + 1) % 3], sides[(j + 2) % 3]);
        auto interval = angle_interval(sides[j], sides[(j + 2) % 3]);
        t.angle_lo[j] = interval.first;
        t.angle_hi[j] = interval.second;
    }
    return t;
}
std::vector<Triangle> triangles(int bound, int target) {
    need(bound > 0 && bound <= 1000000000, "edge norm must be in 1..1000000000");
    int radius = 2 * static_cast<int>(std::sqrt(bound)) + 2;
    std::vector<Point> vectors;
    for (int x = -radius; x <= radius; ++x)
        for (int y = -radius; y <= radius; ++y)
            if (norm({x, y}) > 0 && norm({x, y}) <= bound)
                vectors.push_back({x, y});
    std::vector<Triangle> result;
    for (Point a : vectors)
        for (Point b : vectors) {
            Point c = -(a + b);
            I area = cross(a, b);
            if (area > 0 && area <= target - 19 && norm(c) > 0 && norm(c) <= bound)
                result.push_back(triangle({a, b, c}));
        }
    return result;
}
struct VectorHash {
    std::size_t operator()(const std::vector<I> &a) const {
        U h = 0xcbf29ce484222325ULL;
        for (I x : a) {
            h ^= static_cast<U>(x);
            h *= 0x100000001b3ULL;
        }
        return static_cast<std::size_t>(h);
    }
};
// Automorphisms of the unmarked cone map, lifted to its normalized lattice
// connection. The six common units are handled by normalizing the image of
// the first side. Reversing a face sends its side vector to -conjugate(z).
struct ChartAction {
    std::array<int, 20> source{}, shift{}, rotation{};
    bool reflection = false;
};
std::vector<ChartAction> chart_actions(const Chart &c) {
    std::vector<ChartAction> result;
    for (int reverse = 0; reverse < 2; ++reverse)
        for (int root = 0; root < 60; ++root) {
            if (reverse == 0 && root == 0)
                continue;
            std::array<int, 60> image, inverse, queue{};
            image.fill(-1);
            inverse.fill(-1);
            image[0] = root;
            inverse[root] = 0;
            int head = 0, tail = 1;
            bool valid = true;
            while (head < tail && valid) {
                int d = queue[head++], e = image[d];
                for (auto [a, b] : {std::pair(next(d), reverse ? previous(e) : next(e)),
                                    std::pair(c.paired[d], c.paired[e])}) {
                    if (image[a] >= 0) {
                        valid &= image[a] == b;
                    } else if (inverse[b] >= 0) {
                        valid = false;
                    } else {
                        image[a] = b;
                        inverse[b] = a;
                        queue[tail++] = a;
                    }
                }
            }
            if (!valid)
                continue;
            need(tail == 60, "incomplete chart automorphism");
            std::array<int, 20> gauge, faces{};
            gauge.fill(-1);
            gauge[0] = 0;
            head = 0;
            tail = 1;
            while (head < tail) {
                int f = faces[head++];
                for (int d = 3 * f; d < 3 * f + 3; ++d) {
                    int g = c.paired[d] / 3;
                    int wanted =
                        mod6(gauge[f] + c.phase[image[d]] - (reverse ? -c.phase[d] : c.phase[d]));
                    if (gauge[g] < 0) {
                        gauge[g] = wanted;
                        faces[tail++] = g;
                    } else
                        need(gauge[g] == wanted, "automorphism does not lift to the connection");
                }
            }
            ChartAction action;
            action.reflection = reverse;
            for (int f = 0; f < 20; ++f) {
                int target = image[3 * f] / 3;
                action.source[target] = f;
                action.shift[target] = image[3 * f] % 3;
                action.rotation[target] = gauge[f];
            }
            result.push_back(action);
        }
    return result;
}
using Keys = std::unordered_set<std::vector<I>, VectorHash>;
struct Canonical {
    std::vector<I> key;
    int order = 0;
    bool duplicate = false;
};

struct Rational {
    I n = 0, d = 1;
    Rational(I a = 0, I b = 1) : n(a), d(b) {
        need(d != 0, "zero rational denominator");
        if (d < 0) {
            n = -n;
            d = -d;
        }
        I g = std::gcd(n, d);
        n /= g;
        d /= g;
    }
    auto operator<=>(const Rational &b) const {
        Wide a1 = Wide(n) * b.d, b1 = Wide(b.n) * d;
        return a1 <=> b1;
    }
    bool operator==(const Rational &b) const { return n == b.n && d == b.d; }
    I floor() const {
        I q = n / d;
        return q - (n % d < 0);
    }
    I ceil() const {
        I q = n / d;
        return q + (n % d > 0);
    }
};
using Patch = std::array<Point, 3>;
template <class Polygon> bool overlaps(const Polygon &a, const Patch &b) {
    auto separated = [](const auto &p, const auto &q) {
        for (std::size_t j = 0; j < p.size(); ++j) {
            I maximum = std::numeric_limits<I>::min();
            Point e = p[(j + 1) % p.size()] - p[j];
            for (Point v : q)
                maximum = std::max(maximum, cross(e, v - p[j]));
            if (maximum <= 0)
                return true;
        }
        return false;
    };
    return !separated(a, b) && !separated(b, a);
}
template <class Polygon> std::vector<Patch> fragments(const Polygon &p) {
    std::vector<Patch> result;
    I min_y = p[0].y, max_y = p[0].y;
    for (Point v : p) {
        min_y = std::min(min_y, v.y);
        max_y = std::max(max_y, v.y);
    }
    for (I y = min_y; y < max_y; ++y) {
        std::vector<Rational> xs;
        for (std::size_t j = 0; j < p.size(); ++j) {
            Point a = p[j], b = p[(j + 1) % p.size()];
            if (y <= a.y && a.y <= y + 1)
                xs.emplace_back(a.x);
            if (a.y != b.y)
                for (I level : {y, y + 1})
                    if (std::min(a.y, b.y) <= level && level <= std::max(a.y, b.y))
                        xs.emplace_back(a.x * (b.y - a.y) + (level - a.y) * (b.x - a.x), b.y - a.y);
        }
        if (xs.empty())
            continue;
        auto limits = std::minmax_element(xs.begin(), xs.end());
        for (I x = limits.first->floor() - 1; x < limits.second->ceil(); ++x) {
            Patch a{{{x, y}, {x + 1, y}, {x, y + 1}}}, b{{{x + 1, y + 1}, {x, y + 1}, {x + 1, y}}};
            if (overlaps(p, a))
                result.push_back(a);
            if (overlaps(p, b))
                result.push_back(b);
        }
    }
    return result;
}
std::optional<std::pair<Rational, Rational>> interval(Point a, Point b, const Patch &t) {
    Rational lo(0), hi(1);
    Point direction = b - a;
    for (int j = 0; j < 3; ++j) {
        Point e = t[(j + 1) % 3] - t[j];
        I constant = cross(e, a - t[j]), slope = cross(e, direction);
        if (slope > 0)
            lo = std::max(lo, Rational(-constant, slope));
        else if (slope < 0)
            hi = std::min(hi, Rational(-constant, slope));
        else if (constant < 0)
            return {};
    }
    if (lo < hi)
        return std::pair(lo, hi);
    return {};
}
struct UnionFind {
    std::vector<int> parent, size;
    explicit UnionFind(int n) : parent(n), size(n, 1) {
        std::iota(parent.begin(), parent.end(), 0);
    }
    int find(int x) {
        while (parent[x] != x) {
            parent[x] = parent[parent[x]];
            x = parent[x];
        }
        return x;
    }
    void merge(int a, int b) {
        a = find(a);
        b = find(b);
        if (a == b)
            return;
        if (std::pair(size[a], -a) < std::pair(size[b], -b))
            std::swap(a, b);
        parent[b] = a;
        size[a] += size[b];
    }
};
using Face = std::array<int, 3>;
using Polygon = std::vector<Point>;
struct Atlas {
    std::vector<Polygon> patches;
    std::vector<std::array<int, 4>> seams;
    std::vector<int> rotation;
};
struct Mesh {
    std::vector<Face> faces;
    std::vector<int> rotation;
};
I polygon_area(const Polygon &p) {
    need(p.size() >= 3, "a patch needs at least three corners");
    need(std::set<Point>(p.begin(), p.end()).size() == p.size(), "repeated patch corner");
    I area = 0;
    for (std::size_t j = 0; j < p.size(); ++j) {
        area += cross(p[j], p[(j + 1) % p.size()]);
        need(cross(p[(j + 1) % p.size()] - p[j], p[(j + 2) % p.size()] - p[(j + 1) % p.size()]) >=
                 0,
             "patches must be convex and positively oriented");
        need(p[j] != p[(j + 1) % p.size()], "zero patch side");
        for (Point v : p)
            need(cross(p[(j + 1) % p.size()] - p[j], v - p[j]) >= 0,
                 "patches must be convex and positively oriented");
    }
    need(area > 0, "a patch must have positive area");
    return area;
}
Mesh assemble(const Atlas &atlas) {
    const auto &patches = atlas.patches;
    int nf = static_cast<int>(patches.size());
    need(nf > 0, "empty atlas");
    if (!atlas.rotation.empty()) {
        auto permutation = atlas.rotation;
        std::sort(permutation.begin(), permutation.end());
        need(static_cast<int>(permutation.size()) == nf, "patch rotation is not a permutation");
        for (int i = 0; i < nf; ++i)
            need(permutation[i] == i, "patch rotation is not a permutation");
    }
    I expected = 0;
    std::set<std::pair<int, int>> boundaries;
    for (int f = 0; f < nf; ++f) {
        I area = polygon_area(patches[f]);
        need(area <= std::numeric_limits<int>::max() - expected, "atlas is too large");
        expected += area;
        for (int j = 0; j < static_cast<int>(patches[f].size()); ++j)
            boundaries.emplace(f, j);
    }
    need(expected <= std::numeric_limits<int>::max(), "atlas is too large");
    for (auto seam : atlas.seams)
        for (int j : {0, 2})
            need(boundaries.erase({seam[j], seam[j + 1]}) == 1,
                 "every patch edge must be paired exactly once");
    need(boundaries.empty(), "every patch edge must be paired exactly once");
    std::vector<std::vector<Patch>> pieces(nf);
    std::vector<std::map<Point, int>> indices(nf);
    int tokens = 0;
    for (int f = 0; f < nf; ++f) {
        pieces[f] = fragments(patches[f]);
        for (const auto &t : pieces[f])
            for (Point p : t)
                indices[f].emplace(p, 0);
        for (auto &[p, index] : indices[f]) {
            (void)p;
            index = tokens++;
        }
    }
    UnionFind uf(tokens);
    struct Part {
        Rational lo, hi;
        int index;
    };
    for (auto [f, i, g, j] : atlas.seams) {
        Point a = patches[f][i], b = patches[f][(i + 1) % patches[f].size()], c = patches[g][j],
              e = patches[g][(j + 1) % patches[g].size()];
        int phase = unit_between(e - c, a - b);
        Point offset = b - rotate(c, phase);
        std::vector<Part> left, right;
        for (int k = 0; k < static_cast<int>(pieces[f].size()); ++k)
            if (auto v = interval(a, b, pieces[f][k]))
                left.push_back({v->first, v->second, k});
        for (int k = 0; k < static_cast<int>(pieces[g].size()); ++k)
            if (auto v = interval(c, e, pieces[g][k]))
                right.push_back({Rational(v->second.d - v->second.n, v->second.d),
                                 Rational(v->first.d - v->first.n, v->first.d), k});
        for (auto *parts : {&left, &right}) {
            std::sort(parts->begin(), parts->end(), [](const Part &x, const Part &y) {
                return std::tie(x.lo, x.hi, x.index) < std::tie(y.lo, y.hi, y.index);
            });
            Rational cursor;
            for (const auto &v : *parts) {
                need(v.lo == cursor, "seam intervals overlap or have a gap");
                cursor = v.hi;
            }
            need(cursor == Rational(1), "incomplete seam");
        }
        std::size_t l = 0, r = 0;
        while (l < left.size() && r < right.size()) {
            const auto &x = left[l];
            const auto &y = right[r];
            need(std::max(x.lo, y.lo) < std::min(x.hi, y.hi), "seam sweep lost overlap");
            int common = 0;
            for (Point p : pieces[f][x.index])
                for (Point v : pieces[g][y.index])
                    if (p == rotate(v, phase) + offset) {
                        ++common;
                        uf.merge(indices[f].at(p), indices[g].at(v));
                    }
            need(common >= 2, "incompatible grid fragments");
            bool advance_left = x.hi <= y.hi, advance_right = y.hi <= x.hi;
            l += advance_left;
            r += advance_right;
        }
    }
    std::map<int, int> labels;
    for (int i = 0; i < tokens; ++i)
        labels.emplace(uf.find(i), 0);
    int nv = 0;
    for (auto &[root, label] : labels) {
        (void)root;
        label = nv++;
    }
    std::set<Face> unique;
    for (int f = 0; f < nf; ++f)
        for (const auto &tri : pieces[f]) {
            Face face;
            for (int j = 0; j < 3; ++j)
                face[j] = labels.at(uf.find(indices[f].at(tri[j])));
            std::sort(face.begin(), face.end());
            need(face[0] != face[1] && face[1] != face[2], "collapsed unit triangle");
            unique.insert(face);
        }
    need(static_cast<I>(unique.size()) == expected, "mesh has wrong total area");
    Mesh mesh{{unique.begin(), unique.end()}, {}};
    if (!atlas.rotation.empty()) {
        mesh.rotation.assign(nv, -1);
        for (int f = 0; f < nf; ++f)
            for (const auto &[p, token] : indices[f]) {
                auto other = indices[atlas.rotation[f]].find(p);
                need(other != indices[atlas.rotation[f]].end(),
                     "rotation changes patch coordinates");
                int vertex = labels.at(uf.find(token)), image = labels.at(uf.find(other->second));
                need(mesh.rotation[vertex] < 0 || mesh.rotation[vertex] == image,
                     "patch rotation does not descend");
                mesh.rotation[vertex] = image;
            }
    }
    return mesh;
}
std::vector<Face> reconstruct(const Chart &chart, const std::array<Triangle, 20> &ts,
                              int expected) {
    Atlas atlas;
    for (const auto &t : ts)
        atlas.patches.push_back({Point{}, t.side[0], -t.side[2]});
    for (int d = 0; d < 60; ++d)
        if (d < chart.paired[d]) {
            int q = chart.paired[d];
            atlas.seams.push_back({d / 3, d % 3, q / 3, q % 3});
        }
    auto mesh = assemble(atlas);
    need(static_cast<int>(mesh.faces.size()) == expected, "mesh has wrong total area");
    return mesh.faces;
}
std::vector<Face> graph_from_faces(const std::vector<Face> &faces) {
    int n = static_cast<int>(faces.size()), nv = 0;
    for (auto f : faces)
        for (int v : f)
            nv = std::max(nv, v + 1);
    struct Side {
        int face, slot, sign;
    };
    std::map<std::pair<int, int>, std::vector<Side>> edges;
    for (int i = 0; i < n; ++i)
        for (int k = 0; k < 3; ++k) {
            int a = faces[i][k], b = faces[i][(k + 1) % 3];
            edges[std::minmax(a, b)].push_back({i, k, a < b ? 1 : -1});
        }
    std::vector<int> degree(nv);
    std::vector<Face> adjacent(n), factors(n);
    std::set<std::pair<int, int>> graph_edges;
    for (const auto &[edge, incident] : edges) {
        need(incident.size() == 2, "nonclosed mesh");
        ++degree[edge.first];
        ++degree[edge.second];
        auto a = incident[0], b = incident[1];
        need(a.face != b.face && graph_edges.insert(std::minmax(a.face, b.face)).second,
             "nonsimple dual graph");
        adjacent[a.face][a.slot] = b.face;
        adjacent[b.face][b.slot] = a.face;
        factors[a.face][a.slot] = factors[b.face][b.slot] = -a.sign * b.sign;
    }
    need(nv - static_cast<int>(edges.size()) + n == 2, "nonspherical mesh");
    int pentagons = 0;
    for (int d : degree) {
        need(d == 5 || d == 6, "wrong mesh degree");
        pentagons += d == 5;
    }
    need(pentagons == 12, "wrong pentagon count");
    std::vector<int> sign(n), queue{0};
    sign[0] = 1;
    for (std::size_t i = 0; i < queue.size(); ++i)
        for (int k = 0; k < 3; ++k) {
            int a = queue[i], b = adjacent[a][k], wanted = sign[a] * factors[a][k];
            if (sign[b] == 0) {
                sign[b] = wanted;
                queue.push_back(b);
            } else
                need(sign[b] == wanted, "nonorientable mesh");
        }
    need(static_cast<int>(queue.size()) == n, "disconnected mesh");
    for (int i = 0; i < n; ++i)
        if (sign[i] < 0)
            std::reverse(adjacent[i].begin(), adjacent[i].end());
    return adjacent;
}
void write_graph(std::ostream &out, const std::vector<Face> &graph) {
    need(graph.size() <= 65535, "planar code supports at most 65535 vertices");
    const int n = static_cast<int>(graph.size());
    if (n <= 255) {
        std::array<char, 1 + 4 * 255> bytes;
        bytes[0] = static_cast<char>(n);
        for (int i = 0; i < n; ++i) {
            const auto &row = graph[i];
            auto *dst = bytes.data() + 1 + 4*i;
            dst[0] = static_cast<char>(row[0] + 1);
            dst[1] = static_cast<char>(row[1] + 1);
            dst[2] = static_cast<char>(row[2] + 1);
            dst[3] = 0;
        }
        out.write(bytes.data(), 1 + 4*n);
    } else {
        // Planar-code words are little-endian. Bound scratch space even for
        // the largest representable graph, and issue one write per block.
        constexpr int rows_per_block = 512;
        std::array<char, 3 + 8 * rows_per_block> bytes;
        bytes[0] = 0;
        bytes[1] = static_cast<char>(n & 255);
        bytes[2] = static_cast<char>(n >> 8);
        for (int start = 0; start < n; start += rows_per_block) {
            const int rows = std::min(n - start, rows_per_block);
            const int prefix = start == 0 ? 3 : 0;
            for (int i = 0; i < rows; ++i) {
                auto *dst = bytes.data() + prefix + 8*i;
                for (int j = 0; j < 3; ++j) {
                    const auto vertex = static_cast<unsigned>(graph[start + i][j] + 1);
                    dst[2*j] = static_cast<char>(vertex & 255);
                    dst[2*j + 1] = static_cast<char>(vertex >> 8);
                }
                dst[6] = dst[7] = 0;
            }
            out.write(bytes.data(), prefix + 8*rows);
        }
    }
    need(bool(out), "graph output failed");
}

// Direct high-order families. The ordered factor pair selects a lattice cap;
// this path does not visit the cone-chart search or an external graph census.
struct Family {
    int sector, a, b;
    std::string name, group;
    std::vector<int> parameters;
    int vertices() const { return (sector == 5 ? 10 : 2 * sector) * a * b; }
};
Family family(int sector, int a, int b) {
    need((sector == 5 || sector == 10 || sector == 12) && a > 0 && b > 0,
         "positive factor pairs and sector 5, 10, or 12 are required");
    need(a <= 1000000 && b <= 1000000 &&
             I(sector == 5 ? 10 : 2 * sector) * a * b <= std::numeric_limits<int>::max(),
         "family size is too large");
    Family f{sector, a, b, "", sector == 12 ? "D6d" : "D5d", {}};
    if (sector == 5) {
        need((a - b) % 2 == 0 && b != a && b != 3 * a,
             "sector 5 excludes opposite parity and the two walls");
        f.group = "D5h";
        if (a > b) {
            f.name = "H2";
            f.parameters = {(a - b) / 2, b};
        } else if (b < 3 * a) {
            f.name = "G1";
            f.parameters = {(b - a) / 2, (3 * a - b) / 2};
        } else {
            f.name = "H1";
            f.parameters = {a, (b - 3 * a) / 2};
        }
    } else if (b < a) {
        f.name = sector == 10 ? "A4" : "F4";
        f.parameters = {a - b, b};
    } else if (b == a) {
        f.name = sector == 10 ? "A1" : "F1";
        f.parameters = {a};
    } else if (b < 2 * a) {
        f.name = sector == 10 ? "I2" : "D3";
        f.parameters = {2 * a - b, b - a};
    } else if (b == 2 * a) {
        f.name = sector == 10 ? "I3" : "D4";
        f.parameters = {a};
    } else if (b < 3 * a) {
        f.name = sector == 10 ? "I1" : "D2";
        f.parameters = {b - 2 * a, 3 * a - b};
    } else if (b == 3 * a) {
        f.name = sector == 10 ? "A2" : "F2";
        f.parameters = {a};
    } else {
        f.name = sector == 10 ? "A5" : "F5";
        f.parameters = {a, b - 3 * a};
    }
    if (f.name == "A1" || f.name == "A2")
        f.group = "Ih";
    return f;
}
std::vector<Family> families(int vertices) {
    need(vertices >= 0, "negative family-list size");
    std::vector<Family> result;
    for (auto [sector, scale] : {std::pair(5, 10), std::pair(10, 20), std::pair(12, 24)}) {
        if (vertices == 0 || vertices % scale)
            continue;
        int value = vertices / scale;
        std::vector<int> divisors;
        for (int d = 1; d <= value / d; ++d)
            if (value % d == 0) {
                divisors.push_back(d);
                if (value / d != d)
                    divisors.push_back(value / d);
            }
        std::sort(divisors.begin(), divisors.end());
        for (int a : divisors) {
            int b = value / a;
            if (sector != 5 || ((a - b) % 2 == 0 && b != a && b != 3 * a))
                result.push_back(family(sector, a, b));
        }
    }
    return result;
}
int modulo(int a, int n) { return (a % n + n) % n; }
Atlas cap_cylinder(int n, Point z, Point w) {
    Atlas atlas;
    for (int i = 0; i < 2 * n; ++i)
        atlas.patches.push_back({Point{}, z, rotate(z, 1)});
    for (int i = 0; i < n; ++i)
        atlas.patches.push_back({Point{}, z, z + w, w});
    for (int i = 0; i < n; ++i) {
        for (auto seam :
             {std::array{i, 2, (i + 1) % n, 0}, std::array{n + i, 2, n + (i + 1) % n, 0},
              std::array{2 * n + i, 1, 2 * n + (i + 1) % n, 3},
              std::array{i, 1, 2 * n + modulo(-i, n), 0}, std::array{n + i, 1, 2 * n + i, 2}})
            atlas.seams.push_back(seam);
    }
    for (int i = 0; i < n; ++i)
        atlas.rotation.push_back((i + 1) % n);
    for (int i = 0; i < n; ++i)
        atlas.rotation.push_back(n + modulo(i - 1, n));
    for (int i = 0; i < n; ++i)
        atlas.rotation.push_back(2 * n + modulo(i - 1, n));
    return atlas;
}
Atlas double_cap(int n, std::array<Point, 4> wedge) {
    Atlas atlas;
    for (int i = 0; i < 2 * n; ++i) {
        atlas.patches.push_back({wedge[0], wedge[1], wedge[2]});
        atlas.patches.push_back({wedge[0], wedge[2], wedge[3]});
    }
    for (int cap = 0; cap < 2; ++cap)
        for (int j = 0; j < 2 * n; ++j)
            atlas.seams.push_back({2 * n * cap + j, 2, 2 * n * cap + (j + 1) % (2 * n), 0});
    for (int j = 0; j < 2 * n; ++j)
        atlas.seams.push_back({j, 1, 2 * n + modulo(-j, 2 * n), 1});
    for (int j = 0; j < 2 * n; ++j)
        atlas.rotation.push_back((j + 2) % (2 * n));
    for (int j = 0; j < 2 * n; ++j)
        atlas.rotation.push_back(2 * n + modulo(j - 2, 2 * n));
    return atlas;
}
Atlas family_atlas(const Family &f, bool catalogue = false) {
    int n = f.sector == 12 ? 6 : 5;
    if (f.sector != 5 && !catalogue)
        return double_cap(n, {Point{}, Point{0, -f.b}, Point{f.a, -2 * f.a}, Point{f.b, -f.b}});
    const auto &name = f.name;
    int p = f.parameters[0], r = f.parameters.size() == 1 ? p : f.parameters[1];
    if (name == "A1" || name == "F1")
        return cap_cylinder(n, {r, 0}, {0, r});
    if (name == "A2" || name == "F2")
        return cap_cylinder(n, {p, p}, {-p, 2 * p});
    if (name == "A4" || name == "F4")
        return cap_cylinder(n, {r, 0}, {-p, r + 2 * p});
    if (name == "A5" || name == "F5")
        return cap_cylinder(n, {p, p}, {-p - r, 2 * p + r});
    if (name == "H2")
        return cap_cylinder(n, {r, 0}, {-p, 2 * p});
    if (name == "H1")
        return cap_cylinder(n, {p, p}, {-r, r});
    if (name == "I3" || name == "D4")
        return double_cap(n, {Point{}, Point{2 * r, 0}, Point{r, r}, Point{0, 2 * r}});
    Point u, v;
    if (name == "G1") {
        u = {p + r, p};
        v = {p, p + r};
    } else if (name == "I2" || name == "D3") {
        u = {p + r, -2 * (p + r)};
        v = {p + 2 * r, -p - 2 * r};
    } else if (name == "I1" || name == "D2") {
        u = {0, -3 * p - 2 * r};
        v = {p + r, -2 * (p + r)};
    } else
        throw std::runtime_error("unknown cap family");
    return double_cap(n, {Point{}, u, v, rotate(u, 1)});
}
std::vector<int> induced_rotation(const Mesh &mesh) {
    if (mesh.rotation.empty())
        return {};
    std::map<Face, int> labels;
    for (int i = 0; i < static_cast<int>(mesh.faces.size()); ++i)
        labels.emplace(mesh.faces[i], i);
    std::vector<int> result;
    for (auto face : mesh.faces) {
        for (int &v : face)
            v = mesh.rotation.at(v);
        std::sort(face.begin(), face.end());
        result.push_back(labels.at(face));
    }
    auto sorted = result;
    std::sort(sorted.begin(), sorted.end());
    for (int i = 0; i < static_cast<int>(sorted.size()); ++i)
        need(sorted[i] == i, "induced rotation is not a permutation");
    return result;
}
void json_value(std::ostream &out, int x) { out << x; }
void json_value(std::ostream &out, Point p) { out << '[' << p.x << ',' << p.y << ']'; }
template <class Range> void json_value(std::ostream &out, const Range &values) {
    out << '[';
    bool first = true;
    for (const auto &v : values) {
        if (!first)
            out << ',';
        first = false;
        json_value(out, v);
    }
    out << ']';
}
void family_json(std::ostream &out, const Family &f) {
    out << "{\"sector\":" << f.sector << ",\"a\":" << f.a << ",\"b\":" << f.b << ",\"name\":\""
        << f.name << "\",\"point_group\":\"" << f.group << "\",\"vertices\":" << f.vertices()
        << ",\"parameters\":";
    json_value(out, f.parameters);
    out << '}';
}
void atlas_json(std::ostream &out, const Atlas &atlas) {
    out << "{\"patches\":";
    json_value(out, atlas.patches);
    out << ",\"seams\":";
    json_value(out, atlas.seams);
    out << ",\"rotation\":";
    json_value(out, atlas.rotation);
    out << '}';
}
void mesh_json(std::ostream &out, const Mesh &mesh) {
    auto graph = graph_from_faces(mesh.faces);
    std::vector<std::array<int, 2>> edges;
    for (int v = 0; v < static_cast<int>(graph.size()); ++v)
        for (int w : graph[v])
            if (v < w)
                edges.push_back({v, w});
    std::sort(edges.begin(), edges.end());
    out << "{\"faces\":";
    json_value(out, mesh.faces);
    out << ",\"dual_rotation\":";
    json_value(out, mesh.rotation);
    out << ",\"rotation\":";
    json_value(out, induced_rotation(mesh));
    out << ",\"edges\":";
    json_value(out, edges);
    out << '}';
}
Polygon read_polygon(std::istream &in) {
    int n = 0;
    need(bool(in >> n) && n >= 3 && n <= 1000, "invalid polygon size");
    Polygon polygon(n);
    for (auto &p : polygon)
        need(bool(in >> p.x >> p.y) && p.x >= -8000000 && p.x <= 8000000 && p.y >= -8000000 &&
                 p.y <= 8000000,
             "invalid patch coordinate");
    (void)polygon_area(polygon);
    return polygon;
}
Atlas read_atlas(std::istream &in) {
    int nf = 0, ns = 0, nr = 0;
    need(bool(in >> nf >> ns >> nr) && nf > 0 && nf <= 1000 && ns > 0 && ns <= 1000000 && nr == nf,
         "invalid atlas header");
    Atlas atlas;
    for (int f = 0; f < nf; ++f)
        atlas.patches.push_back(read_polygon(in));
    atlas.seams.resize(ns);
    atlas.rotation.resize(nr);
    for (auto &seam : atlas.seams)
        for (int &x : seam)
            need(bool(in >> x), "truncated atlas seams");
    for (int &x : atlas.rotation)
        need(bool(in >> x), "truncated atlas rotation");
    return atlas;
}

// Thurston's shortest-star chart. Eleven copies of a distinguished cone point
// alternate with the other eleven cone points. The ten independent Eisenstein
// coordinates specify the polygon directly; no triangle-domain search is used.
struct Star {
    std::array<Point, 11> tips{};
    Polygon boundary;
    Atlas atlas;
    I area = 0;
};
bool on_segment(Point a, Point b, Point p) {
    return cross(b - a, p - a) == 0 && dot2(p - a, p - b) <= 0;
}
bool segments_meet(Point a, Point b, Point c, Point d) {
    I x = cross(b - a, c - a), y = cross(b - a, d - a);
    I z = cross(d - c, a - c), w = cross(d - c, b - c);
    return (((x < 0 && y > 0) || (x > 0 && y < 0)) &&
            ((z < 0 && w > 0) || (z > 0 && w < 0))) ||
           (x == 0 && on_segment(a, b, c)) || (y == 0 && on_segment(a, b, d)) ||
           (z == 0 && on_segment(c, d, a)) || (w == 0 && on_segment(c, d, b));
}
template<bool nearest_verified>
Star star_boundary(const std::array<Point, 11> &tips, I coordinate_limit, Polygon boundary) {
    Star star;
    star.boundary = std::move(boundary);
    star.boundary.clear();
    star.tips = tips;
    need(tips[0] == Point{}, "the first star tip must be zero");
    for (Point p : tips)
        need(p.x >= -coordinate_limit && p.x <= coordinate_limit &&
                 p.y >= -coordinate_limit && p.y <= coordinate_limit,
             "star coordinate too large");
    star.boundary.reserve(22);
    for (int i = 0; i < 11; ++i) {
        Point p = tips[i], next_tip = tips[(i + 1) % 11];
        Point q = p + rotate(next_tip - p, 1);
        const I radius = norm(next_tip - p);
        need(radius > 0, "repeated star boundary vertex");
        if constexpr (!nearest_verified) {
            bool nearest = true;
            for (Point t : tips) nearest &= norm(q - t) >= radius;
            need(nearest, "star seam is not nearest to its root tips");
        }
        // The positive nearest distance already separates every q from every tip.
        for (int j = 0; j < i; ++j)
            need(p != tips[j] && q != star.boundary[2*j + 1], "repeated star boundary vertex");
        star.boundary.push_back(p);
        star.boundary.push_back(q);
        star.area += cross(p, next_tip) - radius;
    }
    need(star.area > 0, "nonpositive star area");
    // On any open side ending at tip p, |x-t|²-|x-p|² is positive for
    // every other tip t: it is affine, nonnegative at q and positive at p.
    // Thus sides from different tips have disjoint interiors, and a q for
    // another pair cannot lie in a side interior (it has two nearest tips).
    // Only the two adjacent sides from a common tip can overlap. At a q
    // the two sides meet at 60 degrees by construction.
    for (int i = 0; i < 11; ++i) {
        Point p = tips[i], before = star.boundary[(2*i + 21) % 22], after = star.boundary[2*i + 1];
        need(cross(p - before, after - p) != 0 || dot2(p - before, after - p) > 0,
             "overlapping adjacent star sides");
    }
    return star;
}
template<bool nearest_verified = false>
Star star_boundary(const std::array<Point, 11> &tips, I coordinate_limit = 1000000) {
    return star_boundary<nearest_verified>(tips, coordinate_limit, {});
}
Star triangulate_star(Star star) {
    const auto &polygon = star.boundary;
    // Exact ear clipping retains every boundary occurrence, including collinear
    // root tips. A vertex on an ear's boundary blocks that ear as well.
    std::vector<int> remaining(22);
    std::iota(remaining.begin(), remaining.end(), 0);
    std::vector<Face> faces;
    while (remaining.size() > 3) {
        bool clipped = false;
        for (std::size_t i = 0; i < remaining.size(); ++i) {
            int a = remaining[(i + remaining.size() - 1) % remaining.size()];
            int b = remaining[i], c = remaining[(i + 1) % remaining.size()];
            if (cross(polygon[b] - polygon[a], polygon[c] - polygon[a]) <= 0)
                continue;
            bool empty = true;
            for (int v : remaining)
                if (v != a && v != b && v != c &&
                    cross(polygon[b] - polygon[a], polygon[v] - polygon[a]) >= 0 &&
                    cross(polygon[c] - polygon[b], polygon[v] - polygon[b]) >= 0 &&
                    cross(polygon[a] - polygon[c], polygon[v] - polygon[c]) >= 0) {
                    empty = false;
                    break;
                }
            if (!empty)
                continue;
            faces.push_back({a, b, c});
            remaining.erase(remaining.begin() + static_cast<std::ptrdiff_t>(i));
            clipped = true;
            break;
        }
        need(clipped, "star triangulation has no positive ear");
    }
    faces.push_back({remaining[0], remaining[1], remaining[2]});
    std::map<std::pair<int, int>, std::pair<int, int>> darts;
    I area = 0;
    for (int f = 0; f < 20; ++f) {
        Polygon triangle;
        for (int v : faces[f])
            triangle.push_back(polygon[v]);
        area += polygon_area(triangle);
        star.atlas.patches.push_back(std::move(triangle));
        for (int j = 0; j < 3; ++j)
            need(darts.emplace(std::pair(faces[f][j], faces[f][(j + 1) % 3]),
                               std::pair(f, j)).second,
                 "repeated star triangulation dart");
    }
    need(area == star.area, "star triangulation changed area");
    for (const auto &[edge, dart] : darts) {
        auto [a, b] = edge;
        if (auto reverse = darts.find({b, a}); reverse != darts.end() && a < b)
            star.atlas.seams.push_back(
                {dart.first, dart.second, reverse->second.first, reverse->second.second});
    }
    for (int i = 0; i < 11; ++i) {
        auto a = darts.at({2 * i, 2 * i + 1});
        auto b = darts.at({2 * i + 1, (2 * i + 2) % 22});
        star.atlas.seams.push_back({a.first, a.second, b.first, b.second});
    }
    need(star.atlas.seams.size() == 30, "wrong star seam count");
    return star;
}
Star star_chart(const std::array<Point, 11> &tips, I coordinate_limit = 1000000) {
    return triangulate_star(star_boundary(tips, coordinate_limit));
}
std::array<Point, 11> read_star_tips(std::istream &in) {
    std::array<Point, 11> tips{};
    for (int i = 1; i < 11; ++i)
        need(bool(in >> tips[i].x >> tips[i].y), "expected ten Eisenstein star coordinates");
    std::string extra;
    need(!(in >> extra), "extra star coordinates");
    for (Point p : tips)
        need(p.x >= -1000000 && p.x <= 1000000 && p.y >= -1000000 && p.y <= 1000000,
             "star coordinate too large");
    return tips;
}
struct StarReduction {
    std::array<Point, 11> input{}, tips{};
    // kind 0: Hurwitz(index, exponent); kind 1: cyclic start and translation.
    std::vector<std::array<int, 3>> word;
    I initial_energy = 0, final_energy = 0, strict_decreases = 0;
    I primitive_moves = 0, cyclic_changes = 0;
};
I star_energy(const std::array<Point, 11> &p) {
    I result = 0;
    for (int i = 0; i < 11; ++i)
        result += norm(p[(i + 1) % 11] - p[i]);
    return result;
}
I star_area(const std::array<Point, 11> &p) {
    I result = 0;
    for (int i = 0; i < 11; ++i)
        result += cross(p[i], p[(i + 1) % 11]) - norm(p[(i + 1) % 11] - p[i]);
    return result;
}
std::array<I, 3> star_gap(const std::array<Point, 11> &p) {
    std::array<I, 3> best{0, 0, 0};
    for (int i = 0; i < 11; ++i) {
        Point edge = p[(i + 1) % 11] - p[i], q = p[i] + rotate(edge, 1);
        for (int j = 0; j < 11; ++j) {
            I value = norm(q - p[j]) - norm(edge);
            if (value < best[0])
                best = {value, i, j};
        }
    }
    return best;
}
void reduction_bound(const std::array<Point, 11> &p) {
    // This explicit envelope keeps all energy, gap and area arithmetic in int64.
    for (Point x : p)
        need(x.x >= -100000000 && x.x <= 100000000 &&
                 x.y >= -100000000 && x.y <= 100000000,
             "star reduction exceeds the exact integer coordinate envelope");
}
void star_hurwitz(StarReduction &r, int i, int exponent) {
    need(i >= 0 && i < 10 && (exponent == 1 || exponent == 2), "invalid recut");
    for (int k = 0; k < exponent; ++k) {
        r.tips[i + 1] = r.tips[(i + 2) % 11] + rotate(r.tips[i] - r.tips[i + 1], 1);
        reduction_bound(r.tips);
    }
    r.word.push_back({0, i, exponent});
    ++r.primitive_moves;
}
void star_start(StarReduction &r, int start) {
    if (start == 0)
        return;
    auto old = r.tips;
    for (int i = 0; i < 11; ++i)
        r.tips[i] = old[(i + start) % 11] - old[start];
    reduction_bound(r.tips);
    r.word.push_back({1, start, 0});
    ++r.cyclic_changes;
}
int star_bubble(const std::array<Point, 11> &p, int length) {
    for (int i = 0; i < 11; ++i)
        if (p[i] == p[(i + length) % 11])
            return i;
    return -1;
}
void star_escape_two(StarReduction &r, int start) {
    star_start(r, start);
    I energy = star_energy(r.tips);
    for (int attempt = 0; attempt < 2; ++attempt) {
        star_hurwitz(r, 0, 1);
        need(star_energy(r.tips) == energy, "two-bubble recut changed energy");
        if (star_gap(r.tips)[0] < 0)
            return;
    }
    throw std::runtime_error("two-bubble escape failed: mirror-free input is required");
}
StarReduction reduce_star(const std::array<Point, 11> &input) {
    StarReduction r;
    r.input = r.tips = input;
    I area = star_area(input);
    need(area > 0, "star reduction requires a positive period");
    r.initial_energy = star_energy(input);
    while (true) {
        auto [gap, i, j] = star_gap(r.tips);
        if (gap < 0) {
            I energy = star_energy(r.tips);
            if (j < i)
                for (int k = static_cast<int>(i) - 1; k >= j; --k)
                    star_hurwitz(r, k, 1);
            else
                for (int k = static_cast<int>(i); k < j - 1; ++k)
                    star_hurwitz(r, k, 2);
            need(star_energy(r.tips) == energy + gap && star_area(r.tips) == area,
                 "strict recut identity failed");
            ++r.strict_decreases;
            continue;
        }
        need(star_bubble(r.tips, 1) < 0, "collision period has a zero slit");
        if (int start = star_bubble(r.tips, 2); start >= 0) {
            star_escape_two(r, start);
            continue;
        }
        int start = star_bubble(r.tips, 3);
        if (start < 0)
            break;
        star_start(r, start);
        I energy = star_energy(r.tips);
        bool escaped = false;
        for (int attempt = 0; attempt < 5; ++attempt) {
            // Cyclically re-root the closed three-slit bubble. This whole
            // two-move block preserves energy; the intermediate state need not.
            star_hurwitz(r, 1, 1);
            star_hurwitz(r, 0, 1);
            need(star_energy(r.tips) == energy, "three-bubble recut changed energy");
            if (star_gap(r.tips)[0] < 0) {
                escaped = true;
                break;
            }
            if (int two = star_bubble(r.tips, 2); two >= 0) {
                star_escape_two(r, two);
                escaped = true;
                break;
            }
        }
        need(escaped, "three-bubble escape failed: mirror-free input is required");
    }
    r.final_energy = star_energy(r.tips);
    need(star_area(r.tips) == area && r.final_energy <= r.initial_energy,
         "star reduction changed its period norm");
    return r;
}

// Fixed-size specializations keep the short-edge domains in registers. The
// dynamic fallback has the same exact search and imposes no shape-count cutoff.
template <int N> struct Bits {
    std::conditional_t<N == 0, std::vector<U>, std::array<U, N>> a{};
    explicit Bits(int words = 0) {
        if constexpr (N == 0)
            a.resize(words);
    }
    int words() const { return static_cast<int>(a.size()); }
    bool empty() const {
        for (U w : a)
            if (w)
                return false;
        return true;
    }
    bool contains(int k) const { return (a[k / 64] >> (k % 64)) & 1; }
    void set(int k) { a[k / 64] |= U(1) << (k % 64); }
    int count() const {
        int n = 0;
        for (U w : a)
            n += std::popcount(w);
        return n;
    }
    template <class F> void each(F fn) const {
        for (int j = 0; j < words(); ++j)
            for (U w = a[j]; w; w &= w - 1)
                fn(64 * j + std::countr_zero(w));
    }
    int intersection_first(const Bits &b) const {
        for (int j = 0; j < words(); ++j)
            if (U w = a[j] & b.a[j])
                return 64 * j + std::countr_zero(w);
        return -1;
    }
};
struct Bounds {
    std::array<int, 4> lo{}, hi{};
};
struct Counters {
    U nodes = 0, rejected = 0, leaves = 0, arc_revisions = 0, support_searches = 0, duplicates = 0,
      invalid = 0, charts = 0, symmetry_actions = 0, symmetry_rejected = 0;
};
template <int N> class Search {
    using Mask = Bits<N>;
    struct State {
        std::array<Mask, 20> domain;
        std::array<Bounds, 20> bounds;
    };
    struct Range {
        std::vector<int> values;
        std::vector<Mask> below, above;
    };
    const std::vector<Triangle> &ts;
    int D, W, target;
    bool prune, angle_pruning, short_diagonals, symmetry;
    Counters &count;
    std::vector<Mask> supports;
    std::array<Range, 4> ranges;
    std::array<State, 21> states;
    std::vector<int> residue;
    std::array<std::vector<int>, 36> transforms;
    std::array<std::vector<int>, 6> normalized, normal_unit;
    std::vector<Mask> symmetry_support;
    std::vector<ChartAction> actions;
    std::vector<std::pair<int, int>> root_constraints;
    const Chart *chart = nullptr;
    std::array<int, 60> support_offset{};
    std::function<bool(const std::array<Triangle, 20> &)> emit;
    static constexpr U all_arcs = (U(1) << 60) - 1;
    static constexpr unsigned all_constraints = (1U << 13) - 1;
    static constexpr unsigned symmetry_bit = 1U << 13;
    int first(const Mask &mask) const {
        for (int j = 0; j < W; ++j)
            if (mask.a[j])
                return 64 * j + std::countr_zero(mask.a[j]);
        return -1;
    }
    // Compare only a known equal prefix. An unresolved earlier coordinate
    // forbids using a later difference to reject a branch.
    bool lex_leader(State &s, U &arcs, unsigned &constraints) {
        for (const auto &a : actions) {
            int root = a.source[0];
            if (s.domain[root].count() != 1)
                continue;
            int u = mod6(normal_unit[3 * a.reflection + a.shift[0]][first(s.domain[root])] -
                         a.rotation[0]);
            for (int f = 0; f < 20; ++f) {
                int base = 3 * a.reflection + a.shift[f];
                int k = mod6(a.rotation[f] + u), source = a.source[f];
                if (source == f && base == 0 && k == 0)
                    continue;
                const auto &map = transforms[6 * base + k];
                if (s.domain[f].count() != 1 || s.domain[source].count() != 1) {
                    Mask left_keep(W), right_keep(W);
                    int maximum = -1, minimum = first(s.domain[f]);
                    s.domain[source].each([&](int o) { maximum = std::max(maximum, map[o]); });
                    s.domain[f].each([&](int o) {
                        if (source == f ? o <= map[o] : o <= maximum)
                            left_keep.set(o);
                    });
                    if (!intersect(s, f, left_keep, left_keep, arcs, constraints))
                        return false;
                    if (source != f) {
                        s.domain[source].each([&](int o) {
                            if (map[o] >= minimum)
                                right_keep.set(o);
                        });
                        if (!intersect(s, source, right_keep, right_keep, arcs, constraints))
                            return false;
                    }
                    break;
                }
                int left = first(s.domain[f]), right = map[first(s.domain[source])];
                if (left < right)
                    break;
                if (left > right)
                    return false;
            }
        }
        return true;
    }
    bool symmetry_propagate(State &s, U &arcs, unsigned &constraints) {
        for (auto [f, base] : root_constraints) {
            int maximum = -1;
            s.domain[f].each([&](int o) { maximum = std::max(maximum, normalized[base][o]); });
            Mask keep(W);
            s.domain[0].each([&](int o) {
                if (o <= maximum)
                    keep.set(o);
            });
            if (!intersect(s, 0, keep, keep, arcs, constraints))
                return false;
            const auto &support = symmetry_support[base * D + first(s.domain[0])];
            if (!intersect(s, f, support, support, arcs, constraints))
                return false;
        }
        return true;
    }
    int value(int option, int axis, bool upper = false) const {
        return axis == 0 ? static_cast<int>(ts[option].area)
                         : (upper ? ts[option].angle_hi[axis - 1] : ts[option].angle_lo[axis - 1]);
    }
    void bounds(State &s, int f) {
        auto &b = s.bounds[f];
        b.lo.fill(std::numeric_limits<int>::max());
        b.hi.fill(std::numeric_limits<int>::min());
        s.domain[f].each([&](int o) {
            for (int a = 0; a < (angle_pruning ? 4 : 1); ++a) {
                b.lo[a] = std::min(b.lo[a], value(o, a));
                b.hi[a] = std::max(b.hi[a], value(o, a, true));
            }
        });
    }
    void changed(State &s, int f, U &arcs, unsigned &constraints) {
        bounds(s, f);
        constraints |= 1;
        if (!actions.empty())
            constraints |= symmetry_bit;
        for (int d = 3 * f; d < 3 * f + 3; ++d) {
            arcs |= U(1) << chart->paired[d];
            if (angle_pruning)
                constraints |= 1U << (chart->vertex[d] + 1);
        }
    }
    bool intersect(State &s, int f, const Mask &a, const Mask &b, U &arcs, unsigned &constraints) {
        bool different = false, nonempty = false;
        for (int j = 0; j < W; ++j) {
            U v = s.domain[f].a[j] & a.a[j] & b.a[j];
            different |= v != s.domain[f].a[j];
            nonempty |= v != 0;
            s.domain[f].a[j] = v;
        }
        if (!nonempty)
            return false;
        if (different)
            changed(s, f, arcs, constraints);
        return true;
    }
    bool trim(State &s, int f, int axis, int lo, int hi, U &arcs, unsigned &constraints) {
        const auto &r = ranges[axis];
        int l = static_cast<int>(std::lower_bound(r.values.begin(), r.values.end(), lo) -
                                 r.values.begin()),
            h = static_cast<int>(std::upper_bound(r.values.begin(), r.values.end(), hi) -
                                 r.values.begin()) -
                1;
        if (l > h)
            return false;
        return intersect(s, f, r.above[l], r.below[h], arcs, constraints);
    }
    bool propagate(State &s, U arcs, unsigned constraints) {
        while (arcs || constraints) {
            if (arcs) {
                int d = std::countr_zero(arcs);
                arcs &= arcs - 1;
                ++count.arc_revisions;
                int q = chart->paired[d], f = d / 3, g = q / 3;
                bool different = false, nonempty = false;
                for (int j = 0; j < W; ++j) {
                    U old = s.domain[f].a[j], keep = old;
                    for (U bits = old; bits; bits &= bits - 1) {
                        int option = 64 * j + std::countr_zero(bits);
                        const auto &support = supports[support_offset[d] + option];
                        bool valid;
                        if (f == g)
                            valid = support.contains(option);
                        else {
                            int &witness = residue[d * D + option];
                            valid = witness >= 0 && s.domain[g].contains(witness);
                            if (!valid) {
                                ++count.support_searches;
                                witness = support.intersection_first(s.domain[g]);
                                valid = witness >= 0;
                            }
                        }
                        if (!valid)
                            keep &= ~(U(1) << (option % 64));
                    }
                    different |= keep != old;
                    nonempty |= keep != 0;
                    s.domain[f].a[j] = keep;
                }
                if (!nonempty)
                    return false;
                if (different)
                    changed(s, f, arcs, constraints);
            } else {
                int constraint = std::countr_zero(constraints);
                constraints &= constraints - 1;
                if (constraint == 13) {
                    if (!symmetry_propagate(s, arcs, constraints) ||
                        !lex_leader(s, arcs, constraints)) {
                        ++count.symmetry_rejected;
                        return false;
                    }
                } else if (constraint == 0) {
                    int lo = 0, hi = 0;
                    for (auto &b : s.bounds) {
                        lo += b.lo[0];
                        hi += b.hi[0];
                    }
                    if (target < lo || target > hi)
                        return false;
                    if (prune)
                        for (int f = 0; f < 20; ++f)
                            if (!trim(s, f, 0, target - hi + s.bounds[f].hi[0],
                                      target - lo + s.bounds[f].lo[0], arcs, constraints))
                                return false;
                } else if (angle_pruning) {
                    int v = constraint - 1, lo = 0, hi = 0;
                    std::array<std::pair<int, int>, 60> old;
                    int stored = 0;
                    for (int d : chart->corners[v]) {
                        auto &b = s.bounds[d / 3];
                        lo += b.lo[d % 3 + 1];
                        hi += b.hi[d % 3 + 1];
                        old[stored++] = {b.lo[d % 3 + 1], b.hi[d % 3 + 1]};
                    }
                    if (lo > 10 || hi < 10)
                        return false;
                    int index = 0;
                    for (int d : chart->corners[v]) {
                        auto b = old[index++];
                        if (!trim(s, d / 3, d % 3 + 1, 10 - hi + b.second, 10 - lo + b.first, arcs,
                                  constraints))
                            return false;
                    }
                }
            }
        }
        return true;
    }
    bool visit(int depth, U arcs, unsigned constraints) {
        State &s = states[depth];
        ++count.nodes;
        if (!propagate(s, arcs, constraints)) {
            ++count.rejected;
            return false;
        }
        int f = -1, minimum = std::numeric_limits<int>::max(), impact = -1;
        for (int i = 0; i < 20; ++i) {
            int size = s.domain[i].count();
            if (size <= 1)
                continue;
            int degree = 0;
            for (int d = 3 * i; d < 3 * i + 3; ++d)
                degree += s.domain[chart->paired[d] / 3].count() > 1;
            if (size < minimum || (size == minimum && degree > impact)) {
                f = i;
                minimum = size;
                impact = degree;
            }
        }
        if (f < 0) {
            std::array<Triangle, 20> chosen;
            I area = 0;
            for (int i = 0; i < 20; ++i) {
                s.domain[i].each([&](int o) { chosen[i] = ts[o]; });
                area += chosen[i].area;
            }
            need(area == target, "wrong propagated area");
            if (!prune)
                for (int d = 0; d < 60; ++d) {
                    int q = chart->paired[d];
                    if (chosen[d / 3].cot[d % 3] * chosen[q / 3].area +
                            chosen[q / 3].cot[q % 3] * chosen[d / 3].area <
                        0)
                        return false;
                }
            ++count.leaves;
            return emit(chosen);
        }
        bool stop = false;
        s.domain[f].each([&](int option) {
            if (stop)
                return;
            states[depth + 1] = s;
            auto &child = states[depth + 1];
            for (U &w : child.domain[f].a)
                w = 0;
            child.domain[f].set(option);
            U pending = 0;
            unsigned dirty = 0;
            changed(child, f, pending, dirty);
            stop = visit(depth + 1, pending, dirty);
        });
        return stop;
    }

  public:
    Search(const std::vector<Triangle> &shapes, int vertices, bool early, bool shorter,
           bool quotient, Counters &counters)
        : ts(shapes), D(static_cast<int>(ts.size())), W(N == 0 ? (D + 63) / 64 : N),
          target(vertices), prune(early), angle_pruning(early), short_diagonals(early && shorter),
          symmetry(quotient), count(counters), supports(static_cast<std::size_t>(108) * D, Mask(W)),
          residue(static_cast<std::size_t>(60) * D, -1) {
        need(D > 0, "empty triangle domain");
        if (symmetry) {
            std::map<std::array<Point, 3>, int> lookup;
            for (int o = 0; o < D; ++o) {
                if (o)
                    need(ts[o - 1].side < ts[o].side, "triangle domain is not lexicographic");
                lookup.emplace(ts[o].side, o);
            }
            for (int base = 0; base < 6; ++base) {
                normalized[base].resize(D, D);
                normal_unit[base].resize(D);
                for (int k = 0; k < 6; ++k) {
                    auto &map = transforms[base * 6 + k];
                    map.resize(D);
                    for (int o = 0; o < D; ++o) {
                        std::array<Point, 3> sides;
                        for (int j = 0; j < 3; ++j)
                            sides[(base % 3 + (base >= 3 ? -j : j) + 3) % 3] =
                                rotate(base >= 3 ? -conjugate(ts[o].side[j]) : ts[o].side[j], k);
                        map[o] = lookup.at(sides);
                        if (map[o] < normalized[base][o]) {
                            normalized[base][o] = map[o];
                            normal_unit[base][o] = k;
                        }
                    }
                }
                for (int threshold = 0; threshold < D; ++threshold) {
                    Mask mask(W);
                    for (int o = 0; o < D; ++o)
                        if (normalized[base][o] >= threshold)
                            mask.set(o);
                    symmetry_support.push_back(std::move(mask));
                }
            }
        }
        for (auto &s : states)
            for (auto &mask : s.domain)
                mask = Mask(W);
        std::array<std::map<Point, std::vector<int>>, 3> by_edge;
        for (int o = 0; o < D; ++o)
            for (int j = 0; j < 3; ++j)
                by_edge[j][ts[o].side[j]].push_back(o);
        for (int i = 0; i < 3; ++i)
            for (int j = 0; j < 3; ++j)
                for (int k = 0; k < 6; ++k)
                    for (int o = 0; o < D; ++o) {
                        auto found = by_edge[j].find(-rotate(ts[o].side[i], k));
                        if (found == by_edge[j].end())
                            continue;
                        auto &mask = supports[((i * 3 + j) * 6 + k) * D + o];
                        auto &short_mask = supports[(54 + (i * 3 + j) * 6 + k) * D + o];
                        for (int b : found->second) {
                            I cot = ts[o].cot[i] * ts[b].area + ts[b].cot[j] * ts[o].area;
                            if (!prune || cot >= 0) {
                                mask.set(b);
                                Point alternative =
                                    ts[o].side[(i + 1) % 3] + rotate(ts[b].side[(j + 2) % 3], -k);
                                if (cot != 0 || norm(alternative) >= norm(ts[o].side[i]))
                                    short_mask.set(b);
                            }
                        }
                    }
        for (int axis = 0; axis < (angle_pruning ? 4 : 1); ++axis) {
            auto &r = ranges[axis];
            for (int o = 0; o < D; ++o) {
                r.values.push_back(value(o, axis));
                r.values.push_back(value(o, axis, true));
            }
            std::sort(r.values.begin(), r.values.end());
            r.values.erase(std::unique(r.values.begin(), r.values.end()), r.values.end());
            for (int v : r.values) {
                Mask lo(W), hi(W);
                for (int o = 0; o < D; ++o) {
                    if (value(o, axis) <= v)
                        lo.set(o);
                    if (value(o, axis, true) >= v)
                        hi.set(o);
                }
                r.below.push_back(std::move(lo));
                r.above.push_back(std::move(hi));
            }
        }
    }
    bool run(const Chart &c, std::function<bool(const std::array<Triangle, 20> &)> callback) {
        chart = &c;
        emit = std::move(callback);
        actions = symmetry ? chart_actions(c) : std::vector<ChartAction>{};
        count.symmetry_actions += actions.size();
        root_constraints.clear();
        for (const auto &a : actions)
            if (a.source[0] != 0)
                root_constraints.emplace_back(a.source[0], 3 * a.reflection + a.shift[0]);
        std::sort(root_constraints.begin(), root_constraints.end());
        root_constraints.erase(std::unique(root_constraints.begin(), root_constraints.end()),
                               root_constraints.end());
        std::fill(residue.begin(), residue.end(), -1);
        bool adjacent[12][12]{};
        for (int d = 0; d < 60; ++d)
            adjacent[c.vertex[d]][c.vertex[c.paired[d]]] = true;
        for (int d = 0; d < 60; ++d) {
            int q = c.paired[d], a = c.vertex[previous(d)], b = c.vertex[previous(q)],
                u = c.vertex[d], v = c.vertex[q];
            // A shorter cocircular flip decreases a finite integer potential.
            // Permit this rejection only when the flipped map remains simple
            // at this diagonal and neither endpoint loses its second corner.
            bool can_flip = short_diagonals && a != b && u != v && a != u && a != v && b != u &&
                            b != v && !adjacent[a][b] && c.corners[u].size() > 2 &&
                            c.corners[v].size() > 2;
            support_offset[d] = ((d % 3 * 3 + q % 3) * 6 + c.phase[d] + 54 * can_flip) * D;
        }
        for (int f = 0; f < 20; ++f) {
            auto &mask = states[0].domain[f];
            std::fill(mask.a.begin(), mask.a.end(), 0);
            for (int o = 0; o < D; ++o) {
                bool allowed = true;
                if (f == 0)
                    for (int k = 1; k < 6; ++k)
                        if (rotate(ts[o].side[0], k) < ts[o].side[0])
                            allowed = false;
                if (f == 0 && allowed)
                    for (const auto &a : actions)
                        if (a.source[0] == 0 && normalized[3 * a.reflection + a.shift[0]][o] < o)
                            allowed = false;
                if (allowed)
                    mask.set(o);
            }
            if (mask.empty())
                return false;
            bounds(states[0], f);
        }
        return visit(0, all_arcs,
                     (angle_pruning ? all_constraints : 1) | (actions.empty() ? 0 : symmetry_bit));
    }
};

enum class InventoryBackend { Auto, Projective, Field, Chain, Dense, Alcove };
const char *inventory_backend_name(InventoryBackend backend) {
    return backend == InventoryBackend::Auto ? "auto" : backend == InventoryBackend::Alcove ? "alcove" : backend == InventoryBackend::Field ? "field" : backend == InventoryBackend::Projective ? "projective" : backend == InventoryBackend::Dense ? "dense" : "chain";
}
struct Options {
    int vertices = 20, bound = 4;
    std::size_t chart_limit = 7595;
    std::string charts, output = "fullerenes.planar", witnesses, replay;
    std::optional<U> expected;
    bool exhaust = false, prune = true, short_diagonals = true, symmetry = true;
    std::optional<Family> cap;
    std::optional<int> family_list;
    std::optional<Point> inventory_divisor;
    std::optional<int> pack_caps_maximum;
    std::string atlas_input, polygon_input, star_input, reduce_star_input;
    std::string cap_ball_input, cap_orbit_input, cap_orbits_input, cusp_normalize_input, cusp_transport_input;
    std::string cusp_competitors_input, cusp_mirror_input, cusp_parabolic_input, cusp_canonical_input;
    std::string decode_identifier_input, cusp_fibers_input;
    bool catalogue_atlas = false, atlas_only = false, symmetric_only = false;
    bool arithmetic = false, identifiers = false, exhaust_heights = false;
    bool cap_cache = true;
    bool cap_chain = true;
    bool full_mirror_checks = false;
    bool fiber_sieve = true;
    bool alcove_tables = false, alcove_table_summary = false, full_alcove_root_checks = false;
    InventoryBackend inventory_backend = InventoryBackend::Auto;
    bool height_pruning = true, central_quotient = true;
    int maximum_height = 0;
};

// Finite cusp coordinates: one hyperbolic plane and two Eisenstein E8 caps.
// All constants below are independently checked in cusp_star_basis.json.
Point multiply(Point a, Point b) {
    return {a.x * b.x - a.y * b.y, a.x * b.y + a.y * b.x + a.y * b.y};
}
using Cap = std::array<Point, 4>;
Point cap_pair(const Cap &a, const Cap &b) {
    Point result{};
    for (int j = 0; j < 4; ++j) {
        Point row{3 * b[j].x, 3 * b[j].y};
        if (j)
            row = row - multiply({1, 1}, b[j - 1]);
        if (j < 3)
            row = row - multiply({2, -1}, b[j + 1]);
        result = result + multiply(conjugate(a[j]), row);
    }
    return result;
}
Point divide_theta(Point p) {
    Point q = multiply(p, {2, -1});
    need(q.x % 3 == 0 && q.y % 3 == 0, "nonintegral cap functional");
    return {q.x / 3, q.y / 3};
}
I cap_index(const Cap &a) {
    Point q = cap_pair(a, a);
    need(q.y == 0 && q.x >= 0 && q.x % 3 == 0, "invalid cap norm");
    return q.x / 3;
}
// Checked arithmetic for the identifier primitives. The older graph kernel keeps
// its existing envelope; no unchecked Point operation is used on these inputs.
Wide identifier_add(Wide a, Wide b) {
    Wide c;
    need(!__builtin_add_overflow(a, b, &c), "identifier arithmetic overflow");
    return c;
}
Wide identifier_sub(Wide a, Wide b) {
    Wide c;
    need(!__builtin_sub_overflow(a, b, &c), "identifier arithmetic overflow");
    return c;
}
Wide identifier_mul(Wide a, Wide b) {
    if (a == static_cast<I>(a) && b == static_cast<I>(b))
        return static_cast<Wide>(static_cast<I>(a)) * static_cast<I>(b);
    Wide c;
    need(!__builtin_mul_overflow(a, b, &c), "identifier arithmetic overflow");
    return c;
}
I identifier_narrow(Wide a) {
    need(a >= std::numeric_limits<I>::min() && a <= std::numeric_limits<I>::max(),
         "identifier coordinate overflow");
    return static_cast<I>(a);
}
Wide identifier_floor(Wide a, Wide b) {
    need(b > 0, "identifier denominator must be positive");
    if (a == static_cast<I>(a) && b == static_cast<I>(b)) {
        const I n = static_cast<I>(a), d = static_cast<I>(b);
        return n / d - (n % d < 0);
    }
    return a / b - (a % b < 0);
}
Wide identifier_ceil(Wide a, Wide b) {
    need(b > 0, "identifier denominator must be positive");
    if (a == static_cast<I>(a) && b == static_cast<I>(b)) {
        const I n = static_cast<I>(a), d = static_cast<I>(b);
        return n / d + (n % d > 0);
    }
    return a / b + (a % b > 0);
}
Wide identifier_sqrt(Wide n) {
    need(n >= 0, "negative identifier square root");
    if (n < 2)
        return n;
    if (n <= (Wide{1} << 52)) {
        const auto value = static_cast<U>(n);
        auto x = static_cast<U>(std::sqrt(static_cast<double>(value)));
        // Only the integer inequalities decide the result. Both squares fit in U.
        while (x * x > value) --x;
        while ((x + 1) * (x + 1) <= value) ++x;
        return x;
    }
    // The initial power of two is an upper bound; integer Newton iteration
    // returns the floor without a floating-point estimate, including at 2^126.
    Wide x = 1;
    for (Wide t = n; t >>= 2;)
        x <<= 1;
    x <<= 1;
    while (true) {
        Wide y = (x + n / x) / 2;
        if (y >= x)
            return x;
        x = y;
    }
}
using IdentifierPoint = std::array<Wide, 2>;
IdentifierPoint identifier_point(Point p) { return {p.x, p.y}; }
IdentifierPoint identifier_add(IdentifierPoint a, IdentifierPoint b) {
    return {identifier_add(a[0], b[0]), identifier_add(a[1], b[1])};
}
IdentifierPoint identifier_sub(IdentifierPoint a, IdentifierPoint b) {
    return {identifier_sub(a[0], b[0]), identifier_sub(a[1], b[1])};
}
IdentifierPoint identifier_mul(IdentifierPoint a, IdentifierPoint b) {
    constexpr Wide limit = Wide{1} << 29;
    auto small = [](Wide x) { return x >= -limit && x < limit; };
    if (small(a[0]) && small(a[1]) && small(b[0]) && small(b[1])) {
        // Each resulting coordinate is a sum of at most three products.
        return identifier_point(multiply({static_cast<I>(a[0]), static_cast<I>(a[1])},
                                         {static_cast<I>(b[0]), static_cast<I>(b[1])}));
    }
    return {identifier_sub(identifier_mul(a[0], b[0]), identifier_mul(a[1], b[1])),
            identifier_add(identifier_add(identifier_mul(a[0], b[1]), identifier_mul(a[1], b[0])),
                           identifier_mul(a[1], b[1]))};
}
IdentifierPoint identifier_conjugate(IdentifierPoint a) {
    return {identifier_add(a[0], a[1]), identifier_sub(0, a[1])};
}
Wide identifier_norm(IdentifierPoint a) {
    return identifier_add(identifier_add(identifier_mul(a[0], a[0]), identifier_mul(a[0], a[1])),
                          identifier_mul(a[1], a[1]));
}
Point identifier_narrow(IdentifierPoint a) {
    return {identifier_narrow(a[0]), identifier_narrow(a[1])};
}
IdentifierPoint identifier_cap_pair(const Cap &a, const Cap &b) {
    auto small = [](const Cap &cap) {
        constexpr I limit = I{1} << 24;
        for (Point p : cap)
            if (p.x < -limit || p.x >= limit || p.y < -limit || p.y >= limit)
                return false;
        return true;
    };
    // Each row coefficient is bounded by 9M. Four complex products of
    // a conjugated input (coordinates at most 2M) fit within 216M².
    if (small(a) && small(b)) return identifier_point(cap_pair(a, b));
    IdentifierPoint result{};
    for (int j = 0; j < 4; ++j) {
        IdentifierPoint row{identifier_mul(3, b[j].x), identifier_mul(3, b[j].y)};
        if (j)
            row = identifier_sub(row, identifier_mul({1, 1}, identifier_point(b[j - 1])));
        if (j < 3)
            row = identifier_sub(row, identifier_mul({2, -1}, identifier_point(b[j + 1])));
        result = identifier_add(result,
                                identifier_mul(identifier_conjugate(identifier_point(a[j])), row));
    }
    return result;
}
Wide identifier_cap_index(const Cap &a) {
    auto q = identifier_cap_pair(a, a);
    need(q[1] == 0 && q[0] >= 0 && q[0] % 3 == 0, "invalid identifier cap norm");
    return q[0] / 3;
}
// Fractions occur only while deriving the fixed decomposition, never in the
// enumeration loop. All numerator operations are checked before narrowing.
Rational identifier_fraction_add(Rational a, Rational b) {
    return {identifier_narrow(identifier_add(identifier_mul(a.n, b.d), identifier_mul(b.n, a.d))),
            identifier_narrow(identifier_mul(a.d, b.d))};
}
Rational identifier_fraction_mul(Rational a, Rational b) {
    return {identifier_narrow(identifier_mul(a.n, b.n)), identifier_narrow(identifier_mul(a.d, b.d))};
}
struct CapDecomposition {
    // scale*Q(v) = sum_i weight[i]*(sum_{j>=i} row[i][j]*v[j])^2.
    std::array<std::array<I, 8>, 8> row{};
    std::array<I, 8> weight{};
    I scale = 1;
    CapDecomposition() {
        std::array<Cap, 8> basis{};
        for (int i = 0; i < 8; ++i)
            (i % 2 ? basis[i][i / 2].y : basis[i][i / 2].x) = 1;
        std::array<std::array<Rational, 8>, 8> upper{};
        std::array<Rational, 8> diagonal{}, factors{};
        for (int i = 0; i < 8; ++i) {
            for (int j = i; j < 8; ++j) {
                Cap sum = basis[i];
                for (int k = 0; k < 4; ++k)
                    sum[k] = sum[k] + basis[j][k];
                Rational value(cap_index(sum) - cap_index(basis[i]) - cap_index(basis[j]), 2);
                for (int k = 0; k < i; ++k) {
                    auto term = identifier_fraction_mul(diagonal[k],
                                 identifier_fraction_mul(upper[k][i], upper[k][j]));
                    value = identifier_fraction_add(value, {-term.n, term.d});
                }
                if (j == i) {
                    need(value.n > 0, "cap decomposition is not positive definite");
                    diagonal[i] = value;
                    upper[i][i] = 1;
                } else
                    upper[i][j] = identifier_fraction_mul(value, {diagonal[i].d, diagonal[i].n});
            }
            I denominator = 1;
            for (int j = i; j < 8; ++j)
                denominator = identifier_narrow(identifier_mul(denominator / std::gcd(denominator, upper[i][j].d),
                                                               upper[i][j].d));
            for (int j = i; j < 8; ++j)
                row[i][j] = identifier_narrow(identifier_mul(upper[i][j].n, denominator / upper[i][j].d));
            factors[i] = {diagonal[i].n,
                          identifier_narrow(identifier_mul(diagonal[i].d, identifier_mul(denominator, denominator)))};
            scale = identifier_narrow(identifier_mul(scale / std::gcd(scale, factors[i].d), factors[i].d));
        }
        for (int i = 0; i < 8; ++i)
            weight[i] = identifier_narrow(identifier_mul(factors[i].n, scale / factors[i].d));
        // Independently check every coefficient against the Hermitian form.
        for (int i = 0; i < 8; ++i)
            for (int j = i; j < 8; ++j) {
                Wide coefficient = 0;
                for (int k = 0; k <= i; ++k)
                    coefficient = identifier_add(coefficient,
                                  identifier_mul(weight[k], identifier_mul(row[k][i], row[k][j])));
                auto pairing = identifier_cap_pair(basis[i], basis[j]);
                need(identifier_mul(6, coefficient) == identifier_mul(scale, identifier_add(2 * pairing[0], pairing[1])),
                     "cap decomposition coefficient mismatch");
            }
    }
};
const CapDecomposition &cap_decomposition() {
    static const CapDecomposition decomposition;
    return decomposition;
}
struct CapBall {
    const CapDecomposition &decomposition = cap_decomposition();
    std::array<Wide, 8> offset{}, center{}, residual{}, coordinate{};
    Wide denominator = 1, limit = 0;
    U visited_nodes = 0, count = 0;
    CapBall(Point beta, const Cap &numerator, I center_denominator, I radius_numerator,
            I radius_denominator) {
        need(center_denominator > 0 && radius_denominator > 0,
             "cap-ball denominators must be positive");
        need(radius_numerator >= 0, "cap-ball radius must be nonnegative");
        Wide D = identifier_norm(identifier_point(beta));
        need(D > 0, "cap-ball beta must be nonzero");
        denominator = identifier_mul(center_denominator, D);
        // Q(beta*y-c/q) = Q(q*D*y-conj(beta)*c)/(q^2*D).
        // Cancel rational factors before multiplication to enlarge the exact
        // signed-128 envelope. The integer inequality includes every equality.
        std::array<Wide, 5> factors{decomposition.scale, radius_numerator,
                                  center_denominator, center_denominator, D};
        I divisor = radius_denominator;
        for (auto &factor : factors) {
            I common = std::gcd(static_cast<I>(factor % divisor), divisor);
            factor /= common;
            divisor /= common;
        }
        limit = 1;
        for (Wide factor : factors)
            limit = identifier_mul(limit, factor);
        limit /= divisor;
        for (int j = 0; j < 4; ++j) {
            auto product = identifier_mul(identifier_conjugate(identifier_point(beta)),
                                          identifier_point(numerator[j]));
            for (int k = 0; k < 2; ++k) {
                int i = 2 * j + k;
                offset[i] = identifier_floor(product[k], denominator);
                center[i] = identifier_sub(product[k], identifier_mul(offset[i], denominator));
            }
        }
    }
    Cap current() const {
        Cap value;
        for (int j = 0; j < 4; ++j)
            value[j] = {identifier_narrow(identifier_add(offset[2 * j], coordinate[2 * j])),
                        identifier_narrow(identifier_add(offset[2 * j + 1], coordinate[2 * j + 1]))};
        return value;
    }
    Wide row_tail(int i) const {
        Wide value = identifier_sub(0, identifier_mul(decomposition.row[i][i], center[i]));
        for (int j = i + 1; j < 8; ++j)
            value = identifier_add(value, identifier_mul(decomposition.row[i][j], residual[j]));
        return value;
    }
    Cap babai() {
        for (int i = 7; i >= 0; --i) {
            Wide step = identifier_mul(decomposition.row[i][i], denominator);
            Wide numerator = identifier_sub(0, row_tail(i));
            coordinate[i] = identifier_floor(numerator, step);
            Wide remainder = identifier_sub(numerator, identifier_mul(coordinate[i], step));
            if (remainder > step / 2)
                coordinate[i] = identifier_add(coordinate[i], 1);
            residual[i] = identifier_sub(identifier_mul(denominator, coordinate[i]), center[i]);
        }
        return current();
    }
    template <class Callback> bool enumerate(Callback &&callback) {
        // Orthogonal completed squares are nonnegative. At a node, every
        // omitted coordinate contributes >=0, so the integer interval is a
        // necessary and sufficient bound for this one square. Descending all
        // eight coordinates therefore visits exactly the closed ellipsoid.
        bool continuing = true;
        auto visit = [&](auto &&self, int i, Wide spent) -> void {
            if (!continuing || spent > limit)
                return;
            if (i < 0) {
                need(count < std::numeric_limits<U>::max(), "cap-ball count overflow");
                ++count;
                if constexpr (std::is_same_v<std::invoke_result_t<Callback, const Cap &>, bool>)
                    continuing = callback(current());
                else
                    callback(current());
                return;
            }
            Wide radius = identifier_sqrt((limit - spent) / decomposition.weight[i]);
            Wide tail = row_tail(i), step = identifier_mul(decomposition.row[i][i], denominator);
            Wide low = identifier_ceil(identifier_sub(identifier_sub(0, radius), tail), step);
            Wide high = identifier_floor(identifier_sub(radius, tail), step);
            for (Wide value = low; value <= high;) {
                need(visited_nodes < std::numeric_limits<U>::max(), "cap-ball node count overflow");
                ++visited_nodes;
                coordinate[i] = value;
                residual[i] = identifier_sub(identifier_mul(denominator, value), center[i]);
                Wide linear = identifier_add(identifier_mul(step, value), tail);
                Wide contribution = identifier_mul(decomposition.weight[i], identifier_mul(linear, linear));
                self(self, i - 1, identifier_add(spent, contribution));
                if (!continuing || value == high)
                    break;
                value = identifier_add(value, 1);
            }
        };
        visit(visit, 7, 0);
        return continuing;
    }
};
struct NearestCap {
    Cap representative{}, translation{};
    Wide index = 0;
    U ties = 0, visited_nodes = 0;
};
NearestCap nearest_identifier_cap(const Cap &z, Point beta) {
    CapBall ball(beta, z, 1, 0, 1);
    NearestCap result;
    auto candidate = [&](const Cap &y) {
        Cap representative, translation;
        for (int j = 0; j < 4; ++j) {
            representative[j] = identifier_narrow(identifier_sub(identifier_point(z[j]),
                                  identifier_mul(identifier_point(beta), identifier_point(y[j]))));
            translation[j] = identifier_narrow(identifier_sub(IdentifierPoint{}, identifier_point(y[j])));
        }
        Wide index = identifier_cap_index(representative);
        return std::tuple(index, representative, translation);
    };
    auto [seed_index, seed, seed_translation] = candidate(ball.babai());
    result.index = seed_index;
    result.representative = seed;
    result.translation = seed_translation;
    Wide factor = identifier_mul(ball.decomposition.scale, identifier_norm(identifier_point(beta)));
    ball.limit = identifier_mul(factor, seed_index);
    ball.enumerate([&](const Cap &y) {
        auto [index, representative, translation] = candidate(y);
        if (index < result.index) {
            result.index = index;
            result.ties = 0;
            ball.limit = identifier_mul(factor, index);
        }
        if (index == result.index) {
            ++result.ties;
            if (representative < result.representative || result.ties == 1) {
                result.representative = representative;
                result.translation = translation;
            }
        }
    });
    need(result.ties > 0, "nearest cap enumeration is empty");
    result.visited_nodes = ball.visited_nodes;
    return result;
}
struct NormalizedCusp {
    Point u{}, beta{};
    std::array<NearestCap, 2> caps;
    I central_shift = 0, norm_index = 0;
};
NormalizedCusp normalize_identifier_cusp(Point u, Point beta, const std::array<Cap, 2> &z) {
    Wide D = identifier_norm(identifier_point(beta));
    need(D > 0, "cusp beta must be nonzero");
    NormalizedCusp result;
    result.beta = beta;
    auto original_ratio = identifier_mul(identifier_point(u), identifier_conjugate(identifier_point(beta)));
    Wide original_index = identifier_sub(original_ratio[0],
                                        identifier_add(identifier_cap_index(z[0]), identifier_cap_index(z[1])));
    IdentifierPoint transformed = identifier_point(u);
    for (int i = 0; i < 2; ++i) {
        result.caps[i] = nearest_identifier_cap(z[i], beta);
        const auto &tau = result.caps[i].translation;
        auto pairing = identifier_mul(identifier_cap_pair(tau, z[i]), {2, -1});
        need(pairing[0] % 3 == 0 && pairing[1] % 3 == 0, "nonintegral Heisenberg correction");
        transformed = identifier_add(transformed,
                      identifier_add(identifier_mul(identifier_point(beta), {identifier_cap_index(tau), 0}),
                                     {pairing[0] / 3, pairing[1] / 3}));
    }
    auto ratio = identifier_mul(transformed, identifier_conjugate(identifier_point(beta)));
    Wide center = identifier_add(identifier_add(ratio[0], identifier_mul(2, ratio[1])), D);
    Wide shift = identifier_sub(0, identifier_floor(center, identifier_mul(2, D)));
    result.central_shift = identifier_narrow(shift);
    transformed = identifier_add(transformed, identifier_mul(identifier_point(beta), {0, shift}));
    result.u = identifier_narrow(transformed);
    ratio = identifier_mul(transformed, identifier_conjugate(identifier_point(beta)));
    Wide centered = identifier_add(ratio[0], identifier_mul(2, ratio[1]));
    need(centered >= -D && centered < D, "cusp central interval invariant failed");
    Wide index = identifier_sub(ratio[0], identifier_add(result.caps[0].index, result.caps[1].index));
    need(index == original_index, "Heisenberg norm invariant failed");
    result.norm_index = identifier_narrow(index);
    return result;
}
struct IdentifierCusp {
    Point u{}, beta{};
    std::array<Cap, 2> caps{};
};
Wide identifier_cusp_index(const IdentifierCusp &v) {
    auto ratio = identifier_mul(identifier_point(v.u), identifier_conjugate(identifier_point(v.beta)));
    return identifier_sub(ratio[0], identifier_add(identifier_cap_index(v.caps[0]), identifier_cap_index(v.caps[1])));
}
IdentifierPoint identifier_cusp_pair(const IdentifierCusp &a, const IdentifierCusp &b) {
    auto cross = identifier_add(
        identifier_mul(identifier_mul(identifier_conjugate(identifier_point(a.u)), identifier_point(b.beta)), {2, -1}),
        identifier_mul(identifier_mul(identifier_conjugate(identifier_point(a.beta)), identifier_point(b.u)), {1, 1}));
    return identifier_sub(cross, identifier_add(identifier_cap_pair(a.caps[0], b.caps[0]),
                                                identifier_cap_pair(a.caps[1], b.caps[1])));
}
struct CuspTransportStep {
    std::array<Cap, 2> translations{};
    I central_shift = 0;
    bool swap = false;
};
IdentifierCusp apply_cusp_transport(const IdentifierCusp &v, const CuspTransportStep &step) {
    IdentifierCusp result = v;
    auto u = identifier_point(v.u);
    for (int i = 0; i < 2; ++i) {
        const auto &tau = step.translations[i];
        auto pairing = identifier_mul(identifier_cap_pair(tau, v.caps[i]), {2, -1});
        need(pairing[0] % 3 == 0 && pairing[1] % 3 == 0, "nonintegral cusp transport");
        u = identifier_add(u,
            identifier_add(identifier_mul(identifier_point(v.beta), {identifier_cap_index(tau), 0}),
                           {pairing[0] / 3, pairing[1] / 3}));
        for (int j = 0; j < 4; ++j)
            result.caps[i][j] = identifier_narrow(identifier_add(identifier_point(v.caps[i][j]),
                                                identifier_mul(identifier_point(v.beta), identifier_point(tau[j]))));
    }
    u = identifier_add(u, identifier_mul(identifier_point(v.beta), {0, step.central_shift}));
    result.u = identifier_narrow(u);
    if (step.swap) {
        result.u = identifier_narrow(identifier_mul(identifier_point(v.beta), {1, -1}));
        result.beta = identifier_narrow(u);
    }
    need(identifier_cusp_index(result) == identifier_cusp_index(v), "cusp transport norm invariant failed");
    return result;
}
I identifier_central_shift(Point u, Point beta) {
    Wide D = identifier_norm(identifier_point(beta));
    need(D > 0, "cusp beta must be nonzero");
    auto ratio = identifier_mul(identifier_point(u), identifier_conjugate(identifier_point(beta)));
    Wide center = identifier_add(identifier_add(ratio[0], identifier_mul(2, ratio[1])), D);
    return identifier_narrow(identifier_sub(0, identifier_floor(center, identifier_mul(2, D))));
}
struct CuspTransport {
    IdentifierCusp null, image;
    std::vector<CuspTransportStep> steps;
    std::vector<I> heights;
    Point unit{};
    U tie_escapes = 0;
};
CuspTransport transport_identifier_cusp(IdentifierCusp null, IdentifierCusp image) {
    need(identifier_cusp_index(null) == 0, "cusp transport requires a null vector");
    need(null.u != Point{} || null.beta != Point{} || null.caps != std::array<Cap, 2>{},
         "cusp transport rejects the zero vector");
    CuspTransport result;
    auto initial_pair = identifier_cusp_pair(null, image);
    auto append_step = [&](const CuspTransportStep &step) {
        null = apply_cusp_transport(null, step);
        image = apply_cusp_transport(image, step);
        need(identifier_cusp_pair(null, image) == initial_pair, "cusp transport pairing invariant failed");
        result.steps.push_back(step);
    };
    result.heights.push_back(identifier_narrow(identifier_norm(identifier_point(null.beta))));
    while (null.beta != Point{}) {
        Wide D = identifier_norm(identifier_point(null.beta));
        auto normal = normalize_identifier_cusp(null.u, null.beta, null.caps);
        CuspTransportStep step{{normal.caps[0].translation, normal.caps[1].translation},
                               normal.central_shift, false};
        Wide new_height = identifier_norm(identifier_point(normal.u));
        need(new_height <= D, "centered null cusp increased height");
        if (new_height < D) {
            step.swap = true;
            append_step(step);
        } else {
            // Equality means two E8 deep holes and the lower central endpoint.
            // The nearest differences of either cap generate D8 (index two).
            // The Eisenstein complex structure forces an odd central phase
            // among those differences; its half-period changes the height to
            // 3D/4. Enumerate all ties of cap zero, retaining a strict descent.
            append_step(step);
            CapBall ball(null.beta, null.caps[0], 1, 0, 1);
            ball.limit = identifier_mul(identifier_mul(ball.decomposition.scale, D),
                                        identifier_cap_index(null.caps[0]));
            std::optional<CuspTransportStep> escape;
            ball.enumerate([&](const Cap &nearest) {
                CuspTransportStep alternative;
                for (int j = 0; j < 4; ++j)
                    alternative.translations[0][j] = identifier_narrow(identifier_sub(IdentifierPoint{}, identifier_point(nearest[j])));
                auto moved = apply_cusp_transport(null, alternative);
                alternative.central_shift = identifier_central_shift(moved.u, moved.beta);
                moved = apply_cusp_transport(null, alternative);
                if (identifier_norm(identifier_point(moved.u)) < D && !escape)
                    escape = alternative;
            });
            need(escape.has_value(), "null deep-hole tie did not decrease height");
            escape->swap = true;
            append_step(*escape);
            ++result.tie_escapes;
        }
        Wide height = identifier_norm(identifier_point(null.beta));
        need(height < D, "null cusp descent is not strict");
        result.heights.push_back(identifier_narrow(height));
    }
    need(null.caps == std::array<Cap, 2>{}, "terminal null cusp has nonzero horizontal part");
    need(identifier_norm(identifier_point(null.u)) == 1, "cusp transport requires a primitive null vector");
    result.unit = identifier_narrow(identifier_conjugate(identifier_point(null.u)));
    auto scale = [&](IdentifierCusp &v) {
        v.u = identifier_narrow(identifier_mul(identifier_point(v.u), identifier_point(result.unit)));
        v.beta = identifier_narrow(identifier_mul(identifier_point(v.beta), identifier_point(result.unit)));
        for (auto &cap : v.caps)
            for (auto &p : cap)
                p = identifier_narrow(identifier_mul(identifier_point(p), identifier_point(result.unit)));
    };
    scale(null);
    scale(image);
    need(null.u == Point{1, 0} && null.beta == Point{} && null.caps == std::array<Cap, 2>{},
         "cusp transport did not reach the standard null vector");
    need(identifier_cusp_pair(null, image) == initial_pair, "cusp transport final pairing invariant failed");
    result.null = null;
    result.image = image;
    return result;
}
void identifier_cusp_json(std::ostream &out, const IdentifierCusp &v) {
    out << "{\"u\":";
    json_value(out, v.u);
    out << ",\"beta\":";
    json_value(out, v.beta);
    out << ",\"caps\":";
    json_value(out, v.caps);
    out << '}';
}
IdentifierCusp centered_identifier_cusp(const IdentifierCusp &v) {
    auto normal = normalize_identifier_cusp(v.u, v.beta, v.caps);
    return {normal.u, normal.beta, {normal.caps[0].representative, normal.caps[1].representative}};
}
struct IdentifierFiberStats {
    U nearest_calls = 0, nearest_nodes = 0, interval_tests = 0, rejected_pairs = 0;
};
struct IdentifierNearestCap {
    Wide index = 0;
    IdentifierPoint delta{};
};
IdentifierNearestCap prepare_identifier_nearest(const Cap &cap, Point beta, IdentifierFiberStats &stats) {
    auto nearest = nearest_identifier_cap(cap, beta);
    need(stats.nearest_calls < std::numeric_limits<U>::max(), "nearest call count overflow");
    ++stats.nearest_calls;
    need(stats.nearest_nodes <= std::numeric_limits<U>::max() - nearest.visited_nodes,
         "nearest node count overflow");
    stats.nearest_nodes += nearest.visited_nodes;
    auto pairing = identifier_mul(identifier_cap_pair(nearest.translation, cap), {2, -1});
    need(pairing[0] % 3 == 0 && pairing[1] % 3 == 0, "nonintegral cached nearest correction");
    return {nearest.index,
            identifier_add(identifier_mul(identifier_point(beta), {identifier_cap_index(nearest.translation), 0}),
                           {pairing[0] / 3, pairing[1] / 3})};
}
struct IdentifierFiberIntervals {
    std::vector<std::array<I, 2>> intervals;
    I count = 0;
    Wide position = 0, period = 0;
    void append(Wide low, Wide high) {
        if (low > high)
            return;
        I first = identifier_narrow(low), last = identifier_narrow(high);
        need(first >= 0 && last >= first, "invalid retained fiber interval");
        count = identifier_narrow(identifier_add(count, identifier_add(identifier_sub(last, first), 1)));
        if (!intervals.empty() && identifier_add(intervals.back()[1], 1) == first)
            intervals.back()[1] = last;
        else
            intervals.push_back({first, last});
    }
    I next(I fiber, I total) const {
        for (const auto &interval : intervals)
            if (fiber <= interval[1])
                return std::max(fiber, interval[0]);
        return total;
    }
};
IdentifierFiberIntervals identifier_fiber_intervals(Point u, Point beta, Wide m, I subgroup,
                                                   const IdentifierNearestCap &first,
                                                   const IdentifierNearestCap &second) {
    Wide D = identifier_norm(identifier_point(beta));
    I g = std::gcd(beta.x, beta.y);
    need(D > 0 && g > 0 && subgroup > 0 && g % subgroup == 0,
         "invalid central fiber subgroup");
    IdentifierFiberIntervals result;
    auto scalar = identifier_add(identifier_point(u), identifier_add(first.delta, second.delta));
    auto ratio = identifier_mul(scalar, identifier_conjugate(identifier_point(beta)));
    Wide A = identifier_add(m, identifier_add(first.index, second.index));
    need(ratio[0] == A, "cached nearest corrections lost scalar phase");
    Wide step = identifier_mul(2, D / g);
    result.period = identifier_mul(step, subgroup);
    Wide half = result.period / 2;
    result.position = identifier_add(ratio[0], identifier_mul(2, ratio[1]));
    result.position = identifier_sub(result.position,
        identifier_mul(result.period, identifier_floor(identifier_add(result.position, half), result.period)));
    need(result.position >= -half && result.position < half, "fiber position is not centered");
    Wide gap = identifier_sub(identifier_mul(4, identifier_mul(D, D)), identifier_mul(3, identifier_mul(A, A)));
    if (gap <= 0) {
        result.append(0, subgroup - 1);
        return result;
    }
    // Strict rejection means |t| <= floor(sqrt(gap-1)); equality N(u)=D
    // survives. The original f index is retained, including its actual
    // Heisenberg phase offset; a fresh Bezout solution at A is not equivalent.
    Wide radius = identifier_sqrt(identifier_sub(gap, 1));
    if (radius >= half)
        return result;
    Wide wrap = identifier_ceil(identifier_sub(half, result.position), step);
    need(wrap >= 1 && wrap <= subgroup, "fiber wrap is outside one period");
    auto segment = [&](Wide low, Wide high, Wide base) {
        if (low > high)
            return;
        Wide negative_end = identifier_floor(identifier_sub(identifier_sub(0, identifier_add(radius, 1)), base), step);
        Wide positive_start = identifier_ceil(identifier_sub(identifier_add(radius, 1), base), step);
        result.append(low, std::min(high, negative_end));
        result.append(std::max(low, positive_start), high);
    };
    segment(0, wrap - 1, result.position);
    segment(wrap, subgroup - 1, identifier_sub(result.position, result.period));
    need(result.intervals.size() <= 2 && result.count <= subgroup, "fiber interval decomposition failed");
    return result;
}
bool identifier_old_height_rejection(const IdentifierCusp &raw, I subgroup, IdentifierFiberStats &stats) {
    auto normal = normalize_identifier_cusp(raw.u, raw.beta, raw.caps);
    need(stats.nearest_calls <= std::numeric_limits<U>::max() - 2, "nearest call count overflow");
    stats.nearest_calls += 2;
    for (const auto &cap : normal.caps) {
        need(stats.nearest_nodes <= std::numeric_limits<U>::max() - cap.visited_nodes,
             "nearest node count overflow");
        stats.nearest_nodes += cap.visited_nodes;
    }
    Wide D = identifier_norm(identifier_point(raw.beta));
    I g = std::gcd(raw.beta.x, raw.beta.y);
    need(g > 0 && subgroup > 0 && g % subgroup == 0, "invalid legacy central fiber subgroup");
    Point kappa{-raw.beta.y / g, (raw.beta.x + raw.beta.y) / g};
    auto ratio = identifier_mul(identifier_point(normal.u), identifier_conjugate(identifier_point(raw.beta)));
    Wide position = identifier_add(ratio[0], identifier_mul(2, ratio[1]));
    Wide central_step = identifier_mul(identifier_mul(2, D / g), subgroup);
    Wide shift = identifier_sub(0, identifier_floor(identifier_add(identifier_mul(2, position), central_step),
                                                   identifier_mul(2, central_step)));
    auto scalar = identifier_add(identifier_point(normal.u),
                                identifier_mul(identifier_point(kappa), {identifier_mul(shift, subgroup), 0}));
    return identifier_norm(scalar) < D;
}
std::array<I, 3> bezout(I a, I b);
I positive_mod(I a, I b);
bool identifier_divide(IdentifierPoint numerator, IdentifierPoint denominator, IdentifierPoint &quotient) {
    Wide D = identifier_norm(denominator);
    need(D > 0, "zero identifier divisor");
    auto product = identifier_mul(numerator, identifier_conjugate(denominator));
    if (D == static_cast<I>(D) && product[0] == static_cast<I>(product[0]) && product[1] == static_cast<I>(product[1])) {
        const I x = static_cast<I>(product[0]), y = static_cast<I>(product[1]), d = static_cast<I>(D);
        if (x % d || y % d) return false;
        quotient = {x / d, y / d};
        return true;
    }
    if (product[0] % D || product[1] % D)
        return false;
    quotient = {product[0] / D, product[1] / D};
    return true;
}
IdentifierPoint identifier_gcd(IdentifierPoint a, IdentifierPoint b) {
    while (b != IdentifierPoint{}) {
        Wide D = identifier_norm(b);
        if (D == 1)
            return b;
        auto product = identifier_mul(a, identifier_conjugate(b));
        IdentifierPoint quotient;
        for (int i = 0; i < 2; ++i) {
            quotient[i] = identifier_floor(product[i], D);
            Wide remainder = identifier_sub(product[i], identifier_mul(quotient[i], D));
            if (remainder > D / 2)
                quotient[i] = identifier_add(quotient[i], 1);
        }
        auto remainder = identifier_sub(a, identifier_mul(quotient, b));
        need(identifier_norm(remainder) < D, "Eisenstein gcd did not decrease");
        a = b;
        b = remainder;
    }
    return a;
}
bool primitive_identifier_cusp(const IdentifierCusp &v) {
    auto common = identifier_point(v.beta);
    auto absorb = [&](Point p) {
        if (identifier_norm(common) != 1)
            common = identifier_gcd(identifier_point(p), common);
    };
    absorb(v.u);
    for (const auto &cap : v.caps)
        for (Point p : cap)
            absorb(p);
    return identifier_norm(common) == 1;
}
struct IdentifierEnumerationStats {
    U gamma_count = 0, horizontal_pairs = 0, scalar_candidates = 0, count = 0, visited_nodes = 0;
    bool complete = true;
};
void identifier_count_add(U &a, U b) {
    need(a <= std::numeric_limits<U>::max() - b, "identifier count overflow");
    a += b;
}
Cap identifier_scaled_cap(const Cap &z, Point gamma) {
    Cap result;
    for (int i = 0; i < 4; ++i)
        result[i] = identifier_narrow(identifier_mul(identifier_point(gamma), identifier_point(z[i])));
    return result;
}
Wide identifier_shifted_index(const Cap &y, Point beta, const Cap &center) {
    Cap difference;
    for (int i = 0; i < 4; ++i)
        difference[i] = identifier_narrow(identifier_sub(
            identifier_mul(identifier_point(beta), identifier_point(y[i])), identifier_point(center[i])));
    return identifier_cap_index(difference);
}
template <class Callback>
bool identifier_horizontal_ball(const IdentifierCusp &v, Point gamma, Wide radius,
                                IdentifierEnumerationStats &stats, Callback &&callback) {
    need(radius >= 0, "negative horizontal ball radius");
    auto center_a = identifier_scaled_cap(v.caps[0], gamma);
    auto center_b = identifier_scaled_cap(v.caps[1], gamma);
    Wide D = identifier_norm(identifier_point(v.beta));
    CapBall a(v.beta, center_a, 1, 0, 1);
    Wide factor = identifier_mul(a.decomposition.scale, D);
    a.limit = identifier_mul(factor, radius);
    bool complete = a.enumerate([&](const Cap &first) -> bool {
        Wide remaining = identifier_sub(radius, identifier_shifted_index(first, v.beta, center_a));
        need(remaining >= 0, "first cap exceeds horizontal radius");
        CapBall b(v.beta, center_b, 1, 0, 1);
        b.limit = identifier_mul(factor, remaining);
        bool finished = b.enumerate([&](const Cap &second) -> bool {
            identifier_count_add(stats.horizontal_pairs, 1);
            return callback(std::array<Cap, 2>{first, second});
        });
        identifier_count_add(stats.visited_nodes, b.visited_nodes);
        return finished;
    });
    identifier_count_add(stats.visited_nodes, a.visited_nodes);
    return complete;
}
template <class Callback>
IdentifierEnumerationStats identifier_competitors(const IdentifierCusp &v, Callback &&callback) {
    Wide m = identifier_cusp_index(v), D = identifier_norm(identifier_point(v.beta));
    need(m > 0 && D > 0 && D < identifier_mul(40, m),
         "competing cusps require positive norm and height below 40m");
    Wide four_D_squared = identifier_mul(4, identifier_mul(D, D));
    Wide bound = four_D_squared / identifier_mul(3, identifier_mul(m, m));
    IdentifierEnumerationStats stats;
    IdentifierCusp original;
    original.u = {1, 0};
    stats.count = 1;
    if (!callback(original, D)) {
        stats.complete = false;
        return stats;
    }
    // a>0,b>=0 is one representative per Eisenstein unit class; the
    // half-open wedge keeps both conjugate ideals unless they coincide.
    for (I a = 1; identifier_mul(a, a) <= bound; ++a)
        for (I b = 0;; ++b) {
            Point gamma{a, b};
            Wide n = identifier_norm(identifier_point(gamma));
            if (n > bound)
                break;
            Wide radius = identifier_sub(identifier_sqrt(identifier_mul(four_D_squared, n) / 3),
                                         identifier_mul(m, n));
            if (radius < 0)
                continue;
            identifier_count_add(stats.gamma_count, 1);
            auto [g, s, t] = bezout(a + b, b);
            Point kappa{-b / g, (a + b) / g};
            bool complete = identifier_horizontal_ball(v, gamma, radius, stats,
                [&](const std::array<Cap, 2> &caps) -> bool {
                    Wide Q = identifier_add(identifier_cap_index(caps[0]), identifier_cap_index(caps[1]));
                    if (Q % g)
                        return true;
                    Point A0{identifier_narrow(identifier_mul(s, Q / g)),
                             identifier_narrow(identifier_mul(t, Q / g))};
                    IdentifierCusp w{A0, gamma, caps};
                    auto H0 = identifier_cusp_pair(w, v);
                    auto L = identifier_mul(identifier_mul(identifier_conjugate(identifier_point(kappa)),
                                                           identifier_point(v.beta)), {2, -1});
                    Wide quadratic = identifier_norm(L);
                    Wide linear = identifier_add(identifier_add(identifier_mul(2, identifier_mul(H0[0], L[0])),
                                                               identifier_mul(H0[0], L[1])),
                                                 identifier_add(identifier_mul(H0[1], L[0]),
                                                                identifier_mul(2, identifier_mul(H0[1], L[1]))));
                    Wide constant = identifier_sub(identifier_norm(H0), identifier_mul(3, D));
                    Wide discriminant = identifier_sub(identifier_mul(linear, linear),
                                                        identifier_mul(4, identifier_mul(quadratic, constant)));
                    if (discriminant < 0)
                        return true;
                    Wide root = identifier_sqrt(discriminant), denominator = identifier_mul(2, quadratic);
                    Wide low = identifier_ceil(identifier_sub(identifier_sub(0, root), linear), denominator);
                    Wide high = identifier_floor(identifier_sub(root, linear), denominator);
                    for (Wide j = low; j <= high;) {
                        identifier_count_add(stats.scalar_candidates, 1);
                        w.u = identifier_narrow(identifier_add(identifier_point(A0),
                                               identifier_mul(identifier_point(kappa), {j, 0})));
                        auto H = identifier_cusp_pair(w, v);
                        Wide height = identifier_norm(H);
                        need(identifier_cusp_index(w) == 0 && height % 3 == 0 && height <= identifier_mul(3, D),
                             "competing cusp quadratic invariant failed");
                        if (primitive_identifier_cusp(w)) {
                            identifier_count_add(stats.count, 1);
                            if (!callback(w, height / 3))
                                return false;
                        }
                        if (j == high)
                            break;
                        j = identifier_add(j, 1);
                    }
                    return true;
                });
            if (!complete) {
                stats.complete = false;
                return stats;
            }
        }
    return stats;
}
Cap cap_reflect(Cap a, int j);
const std::vector<Cap> &identifier_cap_roots() {
    static const auto roots = [] {
        Cap first{};
        first[0] = {1, 0};
        std::set<Cap> seen{first};
        std::vector<Cap> result{first};
        for (std::size_t i = 0; i < result.size(); ++i)
            for (int j = 0; j < 4; ++j) {
                auto root = cap_reflect(result[i], j);
                if (seen.insert(root).second)
                    result.push_back(root);
            }
        need(result.size() == 240, "wrong identifier cap root count");
        std::set<Cap> represented;
        std::vector<Cap> lines;
        for (const auto &root : result) {
            if (represented.contains(root))
                continue;
            lines.push_back(root);
            for (int k = 0; k < 6; ++k) {
                Cap other;
                for (int j = 0; j < 4; ++j)
                    other[j] = rotate(root[j], k);
                represented.insert(other);
            }
        }
        need(lines.size() == 40 && represented.size() == 240, "wrong identifier cap root-line count");
        // Keep the first BFS representative of each unit line. This preserves
        // the exact first mirror witness of the original 240-root traversal.
        return lines;
    }();
    return roots;
}
struct IdentifierMirror {
    std::optional<IdentifierCusp> root;
    IdentifierEnumerationStats stats;
    U horizontal_root_checks = 0;
};
IdentifierMirror identifier_mirror(const IdentifierCusp &v, bool cap_mirrors_known_absent = false) {
    Wide m = identifier_cusp_index(v), D = identifier_norm(identifier_point(v.beta));
    need(m > 0 && D > 0 && D < identifier_mul(40, m),
         "mirror test requires positive norm and height below 40m");
    IdentifierMirror result;
    auto test_horizontal = [&](Point gamma, const std::array<Cap, 2> &caps) {
        auto h = identifier_add(identifier_cap_pair(caps[0], v.caps[0]),
                                identifier_cap_pair(caps[1], v.caps[1]));
        auto correction = identifier_mul(identifier_mul(identifier_conjugate(identifier_point(gamma)),
                                                        identifier_point(v.u)), {1, 1});
        IdentifierPoint conjugate_A;
        if (!identifier_divide(identifier_sub(h, correction), identifier_mul(identifier_point(v.beta), {2, -1}), conjugate_A))
            return false;
        IdentifierCusp root{identifier_narrow(identifier_conjugate(conjugate_A)), gamma, caps};
        if (identifier_cusp_index(root) != -1 || identifier_cusp_pair(root, v) != IdentifierPoint{})
            return false;
        result.root = root;
        return true;
    };
    if (!cap_mirrors_known_absent)
        for (int cap = 0; cap < 2; ++cap)
            for (const auto &root : identifier_cap_roots()) {
                std::array<Cap, 2> caps{};
                caps[cap] = root;
                identifier_count_add(result.horizontal_root_checks, 1);
                if (test_horizontal({}, caps))
                    return result;
            }
    Wide bound = D / m;
    for (I a = 1; identifier_mul(a, a) <= bound; ++a)
        for (I b = 0;; ++b) {
            Point gamma{a, b};
            Wide n = identifier_norm(identifier_point(gamma));
            if (n > bound)
                break;
            identifier_count_add(result.stats.gamma_count, 1);
            Wide radius = identifier_sub(D, identifier_mul(m, n));
            identifier_horizontal_ball(v, gamma, radius, result.stats,
                [&](const std::array<Cap, 2> &caps) {
                    return !test_horizontal(gamma, caps);
                });
            if (result.root)
                return result;
        }
    return result;
}
struct IdentifierRing {
    Point beta;
    I D, h11, h12, h22, bezout_s, bezout_t;
    explicit IdentifierRing(Point value) : beta(value) {
        D = identifier_narrow(identifier_norm(identifier_point(beta)));
        need(D > 0, "identifier residue ring requires nonzero beta");
        auto [g, s, t] = bezout(beta.y, identifier_narrow(identifier_add(beta.x, beta.y)));
        h22 = g;
        h11 = D / g;
        Wide residue = identifier_sub(identifier_mul(beta.x, s), identifier_mul(beta.y, t));
        h12 = identifier_narrow(identifier_sub(residue, identifier_mul(identifier_floor(residue, h11), h11)));
        auto scalar_bezout = bezout(identifier_narrow(identifier_add(beta.x, beta.y)), beta.y);
        need(scalar_bezout[0] == g, "inconsistent cusp residue gcd");
        bezout_s = scalar_bezout[1];
        bezout_t = scalar_bezout[2];
    }
    Point reduce(IdentifierPoint p) const {
        Wide quotient = identifier_floor(p[1], h22);
        Wide b = identifier_sub(p[1], identifier_mul(quotient, h22));
        Wide a = identifier_sub(p[0], identifier_mul(quotient, h12));
        a = identifier_sub(a, identifier_mul(identifier_floor(a, h11), h11));
        return {identifier_narrow(a), identifier_narrow(b)};
    }
    Cap reduce(const Cap &cap) const {
        Cap result;
        for (int i = 0; i < 4; ++i)
            result[i] = reduce(identifier_point(cap[i]));
        return result;
    }
    I phase(IdentifierPoint value) const {
        Wide result = identifier_sub(identifier_mul(bezout_s, value[1]), identifier_mul(bezout_t, value[0]));
        return identifier_narrow(identifier_sub(result, identifier_mul(identifier_floor(result, h22), h22)));
    }
};
struct IdentifierCapHash {
    std::size_t operator()(const Cap &cap) const {
        U hash = 0x9e3779b97f4a7c15ULL;
        for (Point p : cap)
            for (I value : {p.x, p.y}) {
                U x = static_cast<U>(value) + 0x9e3779b97f4a7c15ULL;
                x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
                x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
                hash ^= (x ^ (x >> 31)) + (hash << 6) + (hash >> 2);
            }
        return static_cast<std::size_t>(hash);
    }
};
struct IdentifierCapStep {
    Cap cap;
    I phase;
};
IdentifierCapStep identifier_cap_step(const IdentifierRing &ring, const Cap &current, int j) {
    auto reflected = identifier_mul(identifier_point(current[j]), {-1, 1});
    if (j)
        reflected = identifier_add(reflected, identifier_point(current[j - 1]));
    if (j < 3)
        reflected = identifier_add(reflected, identifier_mul(identifier_point(current[j + 1]), {1, -1}));
    Cap next = current;
    next[j] = ring.reduce(reflected);
    I edge_phase = 0;
    if (ring.h22 > 1) {
        IdentifierPoint tau;
        need(identifier_divide(identifier_sub(identifier_point(next[j]), reflected), identifier_point(ring.beta), tau),
             "nonintegral cap orbit translation");
        auto row = identifier_mul({3, 0}, reflected);
        if (j)
            row = identifier_sub(row, identifier_mul({1, 1}, identifier_point(current[j - 1])));
        if (j < 3)
            row = identifier_sub(row, identifier_mul({2, -1}, identifier_point(current[j + 1])));
        auto correction = identifier_mul(identifier_mul(identifier_conjugate(tau), row), {2, -1});
        need(correction[0] % 3 == 0 && correction[1] % 3 == 0,
             "nonintegral cap orbit scalar correction");
        auto delta = identifier_add(identifier_mul(identifier_point(ring.beta), {identifier_norm(tau), 0}),
                                    {correction[0] / 3, correction[1] / 3});
        edge_phase = ring.phase(delta);
    }
    return {next, edge_phase};
}
struct IdentifierCapOrbit {
    struct State { Cap cap; I phase; };
    Point beta;
    std::unordered_map<Cap, std::size_t, IdentifierCapHash> index;
    std::vector<State> states;
    std::size_t minimum = 0;
    I subgroup = 1;
    IdentifierCapOrbit(const IdentifierRing &ring, const Cap &first) : beta(ring.beta), subgroup(ring.h22) {
        index.reserve(155520);
        states.reserve(155520);
        index.emplace(first, 0);
        states.push_back({first, 0});
        for (std::size_t i = 0; i < states.size(); ++i) {
            // A generator changes just one root-chain coefficient. Work in
            // HNF residues here; nearest-point calls are needed only for the
            // eventual minimum, not at every one of the 622080 group edges.
            Cap current = states[i].cap;
            I path_phase = states[i].phase;
            for (int j = 0; j < 4; ++j) {
                auto step = identifier_cap_step(ring, current, j);
                Cap next = step.cap;
                I phase = positive_mod(identifier_narrow(identifier_add(path_phase, step.phase)), ring.h22);
                auto [position, inserted] = index.emplace(next, states.size());
                if (inserted) {
                    need(states.size() < 155520, "cap orbit exceeds its proved group order");
                    states.push_back({next, phase});
                    if (next < states[minimum].cap)
                        minimum = states.size() - 1;
                } else
                    subgroup = std::gcd(subgroup, positive_mod(phase - states[position->second].phase, ring.h22));
            }
        }
        need(155520 % states.size() == 0, "cap orbit size does not divide its group order");
    }
};
struct IdentifierOrbitImage {
    Cap cap;
    I phase = 0, subgroup = 1;
};
struct IdentifierCapTransversal {
    Cap row;
    std::vector<unsigned char> word;
};
using IdentifierCapChain = std::array<std::vector<IdentifierCapTransversal>, 4>;
const IdentifierCapChain &identifier_cap_chain() {
    static const IdentifierCapChain chain = [] {
        IdentifierCapChain result;
        constexpr std::array<std::size_t, 4> orders{240, 27, 8, 3};
        for (int i = 0; i < 4; ++i) {
            Cap first{};
            first[i] = {1, 0};
            auto &level = result[i];
            level.push_back({first, {}});
            std::unordered_map<Cap, std::size_t, IdentifierCapHash> index;
            index.emplace(first, 0);
            for (std::size_t k = 0; k < level.size(); ++k)
                for (int j = i; j < 4; ++j) {
                    Cap row = level[k].row;
                    auto value = identifier_point(row[j]);
                    row[j] = identifier_narrow(identifier_mul(value, {-1, 1}));
                    if (j)
                        row[j - 1] = identifier_narrow(identifier_add(identifier_point(row[j - 1]), value));
                    if (j < 3)
                        row[j + 1] = identifier_narrow(identifier_add(identifier_point(row[j + 1]), identifier_mul(value, {1, -1})));
                    if (index.emplace(row, level.size()).second) {
                        need(level.size() < orders[i], "cap chain row orbit exceeds its certified size");
                        auto word = level[k].word;
                        word.push_back(static_cast<unsigned char>(j));
                        level.push_back({row, std::move(word)});
                    }
                }
            need(level.size() == orders[i], "cap chain row orbit has incorrect size");
        }
        return result;
    }();
    return chain;
}
struct IdentifierChainStats {
    U nodes = 0, row_tests = 0, generator_steps = 0, singleton_shortcuts = 0, duplicate_children = 0;
};
IdentifierOrbitImage identifier_chain_image(const IdentifierRing &ring, const Cap &cap,
                                            IdentifierChainStats &stats, int level = 0) {
    identifier_count_add(stats.nodes, 1);
    if (level == 4)
        return {cap, 0, ring.h22};
    I fixed_subgroup = ring.h22;
    bool fixed = true;
    for (int j = level; j < 4; ++j) {
        auto step = identifier_cap_step(ring, cap, j);
        identifier_count_add(stats.generator_steps, 1);
        if (step.cap != cap) {
            fixed = false;
            break;
        }
        fixed_subgroup = std::gcd(fixed_subgroup, step.phase);
    }
    if (fixed) {
        identifier_count_add(stats.singleton_shortcuts, 1);
        return {cap, 0, fixed_subgroup};
    }
    const auto &transversals = identifier_cap_chain()[level];
    std::vector<std::size_t> survivors;
    std::optional<Point> minimum;
    for (std::size_t k = 0; k < transversals.size(); ++k) {
        IdentifierPoint value{};
        for (int j = 0; j < 4; ++j)
            value = identifier_add(value, identifier_mul(identifier_point(transversals[k].row[j]), identifier_point(cap[j])));
        Point coordinate = ring.reduce(value);
        identifier_count_add(stats.row_tests, 1);
        if (!minimum || coordinate < *minimum) {
            minimum = coordinate;
            survivors.clear();
        }
        if (coordinate == *minimum)
            survivors.push_back(k);
    }
    struct Child { Cap cap; I phase, incoming_subgroup; };
    std::vector<Child> children;
    std::unordered_map<Cap, std::size_t, IdentifierCapHash> child_index;
    for (std::size_t k : survivors) {
        Cap next = cap;
        I phase = 0;
        // Row words act on the right; cap columns therefore use reverse order.
        const auto &word = transversals[k].word;
        for (auto j = word.rbegin(); j != word.rend(); ++j) {
            auto step = identifier_cap_step(ring, next, *j);
            next = step.cap;
            phase = positive_mod(identifier_narrow(identifier_add(phase, step.phase)), ring.h22);
            identifier_count_add(stats.generator_steps, 1);
        }
        need(next[level] == *minimum, "cap chain row and word actions disagree");
        for (int j = 0; j < level; ++j)
            need(next[j] == cap[j], "cap chain changed a fixed prefix coordinate");
        auto [position, inserted] = child_index.emplace(next, children.size());
        if (inserted)
            children.push_back({next, phase, ring.h22});
        else {
            auto &previous = children[position->second];
            previous.incoming_subgroup = std::gcd(previous.incoming_subgroup,
                                                  positive_mod(phase - previous.phase, ring.h22));
            identifier_count_add(stats.duplicate_children, 1);
        }
    }
    std::optional<IdentifierOrbitImage> best;
    for (const auto &child : children) {
        auto image = identifier_chain_image(ring, child.cap, stats, level + 1);
        image.phase = positive_mod(identifier_narrow(identifier_add(child.phase, image.phase)), ring.h22);
        image.subgroup = std::gcd(child.incoming_subgroup, image.subgroup);
        if (!best || image.cap < best->cap)
            best = image;
        else if (image.cap == best->cap)
            best->subgroup = std::gcd(std::gcd(best->subgroup, image.subgroup),
                                       positive_mod(image.phase - best->phase, ring.h22));
    }
    need(best.has_value(), "empty cap chain minimum");
    // Only the complete set of minimum transports is a stabilizer-image coset.
    // Intermediate duplicate-child phase sets are used only through differences
    // of actual paths, never asserted to be closed by themselves.
    best->phase = positive_mod(best->phase, best->subgroup);
    return *best;
}
struct IdentifierParabolicCache {
    // A fixed four-orbit LRU keeps memory independent of the requested size.
    // It stores finite cap group orbits, never fullerene or period graph keys.
    std::vector<IdentifierCapOrbit> orbits;
    U built_states = 0, cache_hits = 0;
    bool use_chain = true;
    IdentifierChainStats chain_stats;
    IdentifierOrbitImage image(const IdentifierRing &ring, const Cap &cap) {
        if (use_chain) {
            auto result = identifier_chain_image(ring, cap, chain_stats);
            built_states = chain_stats.nodes;
            return result;
        }
        std::size_t chosen = orbits.size(), state = 0;
        for (std::size_t i = 0; i < orbits.size(); ++i)
            if (orbits[i].beta == ring.beta) {
                auto found = orbits[i].index.find(cap);
                if (found != orbits[i].index.end()) {
                    chosen = i;
                    state = found->second;
                    identifier_count_add(cache_hits, 1);
                    break;
                }
            }
        if (chosen == orbits.size()) {
            if (orbits.size() == 4)
                orbits.erase(orbits.begin());
            orbits.emplace_back(ring, cap);
            chosen = orbits.size() - 1;
            identifier_count_add(built_states, orbits.back().states.size());
        }
        const auto &orbit = orbits[chosen];
        IdentifierOrbitImage result{orbit.states[orbit.minimum].cap,
                                   positive_mod(orbit.states[orbit.minimum].phase - orbit.states[state].phase, ring.h22),
                                   orbit.subgroup};
        if (chosen + 1 != orbits.size())
            std::rotate(orbits.begin() + chosen, orbits.begin() + chosen + 1, orbits.end());
        return result;
    }
};
void identifier_chain_stats_json(std::ostream &out, const IdentifierParabolicCache &cache) {
    out << ",\"group_backend\":\"" << (cache.use_chain ? "chain" : "bfs")
        << "\",\"chain_row_tests\":" << cache.chain_stats.row_tests
        << ",\"chain_generator_steps\":" << cache.chain_stats.generator_steps
        << ",\"chain_singleton_shortcuts\":" << cache.chain_stats.singleton_shortcuts
        << ",\"chain_duplicate_children\":" << cache.chain_stats.duplicate_children;
}
IdentifierCusp identifier_scale_unit(IdentifierCusp v, Point unit) {
    auto scale = [&](Point p) { return identifier_narrow(identifier_mul(identifier_point(p), identifier_point(unit))); };
    v.u = scale(v.u);
    v.beta = scale(v.beta);
    for (auto &cap : v.caps)
        for (auto &p : cap)
            p = scale(p);
    return v;
}
IdentifierCusp identifier_height_unit(IdentifierCusp v) {
    need(v.beta != Point{}, "parabolic normal form requires nonzero beta");
    for (int i = 0; i < 6; ++i) {
        if (v.beta.x > 0 && v.beta.y >= 0)
            return v;
        v = identifier_scale_unit(v, {0, 1});
    }
    throw std::runtime_error("no unit representative of cusp height");
}
IdentifierCusp identifier_antiunitary(const IdentifierCusp &v) {
    IdentifierCusp result;
    result.u = identifier_narrow(identifier_conjugate(identifier_point(v.u)));
    result.beta = identifier_narrow(identifier_mul({0, 1}, identifier_conjugate(identifier_point(v.beta))));
    for (int i = 0; i < 2; ++i)
        for (int j = 0; j < 4; ++j)
            result.caps[i][j] = identifier_narrow(identifier_conjugate(identifier_point(v.caps[i][3 - j])));
    need(identifier_cusp_index(result) == identifier_cusp_index(v), "antiunitary norm invariant failed");
    return result;
}
struct IdentifierParabolic {
    IdentifierCusp record;
    std::array<Cap, 2> residue_key;
    I central_subgroup = 1;
    bool antiunitary = false;
};
struct PreparedIdentifierCap {
    Cap residue, nearest;
    IdentifierPoint nearest_delta{};
    Wide residue_index = 0;
    I phase = 0, subgroup = 1;
};
PreparedIdentifierCap prepare_identifier_cap(const Cap &cap, const IdentifierRing &ring,
                                             IdentifierParabolicCache &cache) {
    Cap residue = ring.reduce(cap), tau;
    for (int j = 0; j < 4; ++j) {
        IdentifierPoint quotient;
        need(identifier_divide(identifier_sub(identifier_point(residue[j]), identifier_point(cap[j])),
                               identifier_point(ring.beta), quotient), "nonintegral residue translation");
        tau[j] = identifier_narrow(quotient);
    }
    auto delta_for = [&](const Cap &translation, const Cap &original) {
        auto pairing = identifier_mul(identifier_cap_pair(translation, original), {2, -1});
        need(pairing[0] % 3 == 0 && pairing[1] % 3 == 0, "nonintegral prepared cap correction");
        return identifier_add(identifier_mul(identifier_point(ring.beta), {identifier_cap_index(translation), 0}),
                              {pairing[0] / 3, pairing[1] / 3});
    };
    auto image = cache.image(ring, residue);
    auto nearest = nearest_identifier_cap(image.cap, ring.beta);
    return {image.cap, nearest.representative, delta_for(nearest.translation, image.cap),
            identifier_cap_index(image.cap),
            positive_mod(ring.phase(delta_for(tau, cap)) + image.phase, ring.h22), image.subgroup};
}
IdentifierParabolic combine_identifier_caps(Point u, const IdentifierRing &ring, Wide m,
                                             const PreparedIdentifierCap &first,
                                             const PreparedIdentifierCap &second) {
    I subgroup = std::gcd(first.subgroup, second.subgroup);
    I phase = positive_mod(identifier_narrow(identifier_add(ring.phase(identifier_point(u)),
                                                            identifier_add(first.phase, second.phase))), subgroup);
    Wide R = identifier_add(m, identifier_add(first.residue_index, second.residue_index));
    need(R % ring.h22 == 0, "cap orbit lost scalar solubility");
    Point kappa{-ring.beta.y / ring.h22, (ring.beta.x + ring.beta.y) / ring.h22};
    auto scalar = identifier_add({identifier_mul(ring.bezout_s, R / ring.h22),
                                 identifier_mul(ring.bezout_t, R / ring.h22)},
                                identifier_mul(identifier_point(kappa), {phase, 0}));
    scalar = identifier_add(scalar, identifier_add(first.nearest_delta, second.nearest_delta));
    auto ratio = identifier_mul(scalar, identifier_conjugate(identifier_point(ring.beta)));
    Wide position = identifier_add(ratio[0], identifier_mul(2, ratio[1]));
    Wide step = identifier_mul(identifier_mul(2, ring.D / ring.h22), subgroup);
    Wide low = identifier_ceil(identifier_sub(-Wide(ring.D), position), step);
    Wide high = identifier_sub(identifier_ceil(identifier_sub(ring.D, position), step), 1);
    auto direction = identifier_mul(identifier_point(kappa), {subgroup, 0});
    Wide choice = (direction[0] > 0 || (direction[0] == 0 && direction[1] > 0)) ? low : high;
    need(low <= high, "empty central phase interval");
    scalar = identifier_add(scalar, identifier_mul(direction, {choice, 0}));
    IdentifierCusp v{identifier_narrow(scalar), ring.beta, {first.nearest, second.nearest}};
    std::array<Cap, 2> residue_key{first.residue, second.residue};
    if (residue_key[1] < residue_key[0]) {
        std::swap(residue_key[0], residue_key[1]);
        std::swap(v.caps[0], v.caps[1]);
    }
    need(identifier_cusp_index(v) == m, "parabolic normal form changed the norm");
    return {v, residue_key, subgroup, false};
}
bool identifier_parabolic_less(const IdentifierParabolic &a, const IdentifierParabolic &b) {
    return std::tuple(a.record.beta, a.residue_key, a.record.u) <
           std::tuple(b.record.beta, b.residue_key, b.record.u);
}
bool identifier_parabolic_equal(const IdentifierParabolic &a, const IdentifierParabolic &b) {
    return !identifier_parabolic_less(a, b) && !identifier_parabolic_less(b, a);
}
IdentifierParabolic identifier_unitary_parabolic(IdentifierCusp v, IdentifierParabolicCache &cache) {
    v = identifier_height_unit(v);
    Wide m = identifier_cusp_index(v);
    IdentifierRing ring(v.beta);
    auto first = prepare_identifier_cap(v.caps[0], ring, cache);
    auto second = prepare_identifier_cap(v.caps[1], ring, cache);
    return combine_identifier_caps(v.u, ring, m, first, second);
}
IdentifierParabolic identifier_parabolic(const IdentifierCusp &v, IdentifierParabolicCache &cache) {
    auto unitary = identifier_height_unit(v);
    auto conjugate = identifier_height_unit(identifier_antiunitary(unitary));
    if (conjugate.beta < unitary.beta) {
        auto second = identifier_unitary_parabolic(conjugate, cache);
        second.antiunitary = true;
        return second;
    }
    auto first = identifier_unitary_parabolic(unitary, cache);
    // A larger beta cannot win the declared beta-first comparison order.
    if (conjugate.beta > first.record.beta)
        return first;
    auto second = identifier_unitary_parabolic(conjugate, cache);
    if (identifier_parabolic_less(second, first)) {
        second.antiunitary = true;
        return second;
    }
    return first;
}
struct IdentifierCanonical {
    IdentifierParabolic normal;
    std::optional<IdentifierCusp> root;
    std::vector<I> heights;
    U comparison_cusps = 0, transported_cusps = 0, horizontal_pairs = 0, visited_nodes = 0;
};
Cap cap_reflect(Cap a, int j) {
    a[j] = rotate(a[j], 2) + (j ? a[j - 1] : Point{}) + (j < 3 ? rotate(a[j + 1], -1) : Point{});
    return a;
}
const std::vector<Cap> &cap_root_functionals() {
    static const auto rows = [] {
        Cap first{};
        first[0] = {1, 0};
        std::set<Cap> seen{first};
        std::vector<Cap> queue{first};
        for (std::size_t i = 0; i < queue.size(); ++i)
            for (int j = 0; j < 4; ++j) {
                Cap next_cap = cap_reflect(queue[i], j);
                if (seen.insert(next_cap).second)
                    queue.push_back(next_cap);
            }
        need(seen.size() == 240, "wrong cap root orbit");
        std::set<Cap> lines;
        for (const auto &root : queue) {
            Cap best = root;
            for (int k = 1; k < 6; ++k) {
                Cap other;
                for (int j = 0; j < 4; ++j)
                    other[j] = rotate(root[j], k);
                best = std::min(best, other);
            }
            lines.insert(best);
        }
        need(lines.size() == 40, "wrong cap root-line count");
        std::vector<Cap> result;
        for (const auto &root : lines) {
            Cap row;
            for (int j = 0; j < 4; ++j) {
                Cap unit{};
                unit[j] = {1, 0};
                row[j] = divide_theta(cap_pair(root, unit));
            }
            result.push_back(row);
        }
        return result;
    }();
    return rows;
}
Cap short_cap(Cap z, Point d) {
    static const auto roots = [] {
        Cap first{};
        first[0] = {1, 0};
        std::set<Cap> seen{first};
        std::vector<Cap> result{first};
        for (std::size_t i = 0; i < result.size(); ++i)
            for (int j = 0; j < 4; ++j) {
                Cap r = cap_reflect(result[i], j);
                if (seen.insert(r).second)
                    result.push_back(r);
            }
        need(result.size() == 240, "wrong cap Voronoi root count");
        return result;
    }();
    while (true) {
        I best_norm = cap_index(z);
        Cap best = z;
        for (const auto &r : roots) {
            Cap other;
            for (int j = 0; j < 4; ++j)
                other[j] = z[j] + multiply(d, r[j]);
            I value = cap_index(other);
            if (value < best_norm) {
                best_norm = value;
                best = other;
            }
        }
        if (best == z)
            return z;
        z = best;
    }
}
std::array<I, 3> bezout(I a, I b) {
    I r = a, next = b, s = 1, ns = 0, t = 0, nt = 1;
    while (next) {
        I q = r / next;
        I old = r;
        r = next;
        next = old - q * next;
        old = s;
        s = ns;
        ns = old - q * ns;
        old = t;
        t = nt;
        nt = old - q * nt;
    }
    if (r < 0)
        return {-r, -s, -t};
    return {r, s, t};
}
I positive_mod(I a, I b) {
    I r = a % b;
    return r < 0 ? r + b : r;
}
struct CuspRing {
    Point divisor;
    I size, h11, h12, h22;
    std::vector<Point> elements;
    std::vector<unsigned> addition, omega, inverse_zeta;
    explicit CuspRing(Point d) : divisor(d), size(norm(d)) {
        auto [g, s, t] = bezout(d.y, d.x + d.y);
        h22 = g;
        h11 = size / g;
        h12 = positive_mod(d.x * s - d.y * t, h11);
        need(size > 0 && size <= std::numeric_limits<unsigned>::max(), "cusp ring too large");
        for (I b = 0; b < h22; ++b)
            for (I a = 0; a < h11; ++a)
                elements.push_back({a, b});
        addition.resize(static_cast<std::size_t>(size) * size);
        omega.resize(size);
        inverse_zeta.resize(size);
        for (unsigned i = 0; i < size; ++i) {
            omega[i] = reduce(rotate(elements[i], 2));
            inverse_zeta[i] = reduce(rotate(elements[i], -1));
            for (unsigned j = 0; j < size; ++j)
                addition[i * size + j] = reduce(elements[i] + elements[j]);
        }
        need(reduce(d) == 0 && reduce(rotate(d, 1)) == 0, "wrong cusp residue ring");
    }
    unsigned reduce(Point p) const {
        I b = positive_mod(p.y, h22), q = (p.y - b) / h22;
        return static_cast<unsigned>(positive_mod(p.x - q * h12, h11) + h11 * b);
    }
    unsigned add(unsigned a, unsigned b) const { return addition[a * size + b]; }
    Point centered(Point p) const {
        Point q = multiply(p, conjugate(divisor));
        I a = Rational(2 * q.x + size, 2 * size).floor();
        I b = Rational(2 * q.y + size, 2 * size).floor();
        return p - multiply(divisor, {a, b});
    }
};
struct ProjectiveCapOrbit {
    Cap representative;
    U size, multiplier_order, scalar_cosets;
    bool open;
    Point conductor{};
};
using AlcoveVector = std::array<I, 8>;
using AlcoveMatrix = std::array<std::int16_t, 64>;
struct AlcoveMatrixHash {
    std::size_t operator()(const AlcoveMatrix &matrix) const {
        U value = 1469598103934665603ULL;
        for (auto x : matrix) {
            value ^= static_cast<std::uint16_t>(x);
            value *= 1099511628211ULL;
        }
        return value;
    }
};
std::int16_t alcove_narrow(I x) {
    need(x >= std::numeric_limits<std::int16_t>::min() &&
             x <= std::numeric_limits<std::int16_t>::max(), "alcove table coefficient overflow");
    return static_cast<std::int16_t>(x);
}
AlcoveVector alcove_flat(const Cap &cap) {
    AlcoveVector result{};
    for (int i = 0; i < 4; ++i) {
        result[2 * i] = cap[i].x;
        result[2 * i + 1] = cap[i].y;
    }
    return result;
}
Cap alcove_cap(const AlcoveVector &flat) {
    Cap result{};
    for (int i = 0; i < 4; ++i)
        result[i] = {flat[2 * i], flat[2 * i + 1]};
    return result;
}
I alcove_pair(const Cap &a, const Cap &b) {
    Cap sum{};
    for (int i = 0; i < 4; ++i)
        sum[i] = a[i] + b[i];
    return cap_index(sum) - cap_index(a) - cap_index(b);
}
AlcoveVector alcove_apply(const AlcoveMatrix &matrix, const AlcoveVector &x) {
    AlcoveVector result{};
    for (int i = 0; i < 8; ++i)
        for (int j = 0; j < 8; ++j)
            result[i] = identifier_narrow(identifier_add(result[i], identifier_mul(matrix[8 * i + j], x[j])));
    return result;
}
AlcoveMatrix alcove_right_reflect(const AlcoveMatrix &matrix, const AlcoveVector &root,
                                 const AlcoveVector &row) {
    auto image = alcove_apply(matrix, root);
    AlcoveMatrix result{};
    for (int i = 0; i < 8; ++i)
        for (int j = 0; j < 8; ++j)
            result[8 * i + j] = alcove_narrow(matrix[8 * i + j] - image[i] * row[j]);
    return result;
}
AlcoveMatrix alcove_conjugate(const AlcoveMatrix &matrix, const AlcoveVector &root,
                             const AlcoveVector &row) {
    auto result = alcove_right_reflect(matrix, root, row);
    AlcoveVector image{};
    for (int j = 0; j < 8; ++j)
        for (int i = 0; i < 8; ++i)
            image[j] += row[i] * result[8 * i + j];
    for (int i = 0; i < 8; ++i)
        for (int j = 0; j < 8; ++j)
            result[8 * i + j] = alcove_narrow(result[8 * i + j] - root[i] * image[j]);
    return result;
}
struct AlcoveTables {
    std::array<Cap, 8> simple_roots{}, fundamental_weights{};
    AlcoveMatrix cartan{}, inverse_cartan{}, basis{}, complex_structure{};
    AlcoveVector highest_marks{};
    std::array<AlcoveVector, 9> reflection_roots{}, reflection_rows{};
    std::vector<AlcoveMatrix> conjugates, representatives;
    std::vector<std::array<std::uint16_t, 9>> transitions;
    U edge_checks = 0;
    AlcoveTables() {
        std::set<Cap> positive;
        for (const auto &line : identifier_cap_roots())
            for (int unit = 0; unit < 6; ++unit) {
                Cap root{};
                for (int j = 0; j < 4; ++j)
                    root[j] = rotate(line[j], unit);
                auto flat = alcove_flat(root);
                auto first = std::find_if(flat.begin(), flat.end(), [](I x) { return x != 0; });
                need(first != flat.end(), "zero E8 root");
                if (*first > 0)
                    positive.insert(root);
            }
        need(positive.size() == 120, "incorrect positive E8 root system");
        std::vector<Cap> simple;
        for (const auto &root : positive) {
            bool decomposable = false;
            for (const auto &other : positive) {
                Cap difference{};
                for (int j = 0; j < 4; ++j)
                    difference[j] = root[j] - other[j];
                if (positive.contains(difference)) {
                    decomposable = true;
                    break;
                }
            }
            if (!decomposable)
                simple.push_back(root);
        }
        need(simple.size() == 8, "E8 root system does not have eight simple roots");
        std::copy(simple.begin(), simple.end(), simple_roots.begin());
        std::array<std::array<Rational, 16>, 8> augmented{};
        for (int i = 0; i < 8; ++i) {
            auto flat = alcove_flat(simple[i]);
            for (int j = 0; j < 8; ++j) {
                basis[8 * j + i] = alcove_narrow(flat[j]);
                I value = alcove_pair(simple[i], simple[j]);
                need(value == (i == j ? 2 : 0) || (i != j && value == -1), "incorrect E8 Cartan entry");
                cartan[8 * i + j] = alcove_narrow(value);
                augmented[i][j] = value;
            }
            augmented[i][8 + i] = 1;
        }
        for (int k = 0; k < 8; ++k) {
            int pivot = k;
            while (pivot < 8 && !augmented[pivot][k].n)
                ++pivot;
            need(pivot < 8, "singular E8 Cartan matrix");
            std::swap(augmented[pivot], augmented[k]);
            Rational divisor = augmented[k][k];
            for (auto &entry : augmented[k])
                entry = identifier_fraction_mul(entry, {divisor.d, divisor.n});
            for (int i = 0; i < 8; ++i) {
                if (i == k)
                    continue;
                Rational factor = augmented[i][k];
                for (int j = 0; j < 16; ++j) {
                    auto product = identifier_fraction_mul(factor, augmented[k][j]);
                    augmented[i][j] = identifier_fraction_add(augmented[i][j], {-product.n, product.d});
                }
            }
        }
        for (int i = 0; i < 8; ++i)
            for (int j = 0; j < 8; ++j) {
                need(augmented[i][8 + j].d == 1, "E8 Cartan inverse is not integral");
                inverse_cartan[8 * i + j] = alcove_narrow(augmented[i][8 + j].n);
            }
        I highest_height = 0;
        for (const auto &root : positive) {
            AlcoveVector pairings{};
            for (int i = 0; i < 8; ++i)
                pairings[i] = alcove_pair(simple[i], root);
            auto coefficients = alcove_apply(inverse_cartan, pairings);
            need(std::all_of(coefficients.begin(), coefficients.end(), [](I n) { return n >= 0; }),
                 "positive E8 root has negative simple coefficient");
            need(alcove_cap(alcove_apply(basis, coefficients)) == root, "simple-root coordinates do not reconstruct root");
            I height = std::accumulate(coefficients.begin(), coefficients.end(), I(0));
            if (height > highest_height) {
                highest_height = height;
                highest_marks = coefficients;
            }
        }
        need(highest_height == 29, "incorrect E8 highest-root height");
        for (int j = 0; j < 8; ++j) {
            AlcoveVector column{};
            for (int i = 0; i < 8; ++i)
                column[i] = inverse_cartan[8 * i + j];
            fundamental_weights[j] = alcove_cap(alcove_apply(basis, column));
            Cap rotated{};
            for (int i = 0; i < 4; ++i)
                rotated[i] = rotate(simple[j][i], 1);
            for (int i = 0; i < 8; ++i)
                column[i] = alcove_pair(simple[i], rotated);
            column = alcove_apply(inverse_cartan, column);
            need(alcove_cap(alcove_apply(basis, column)) == rotated, "incorrect E8 complex structure");
            for (int i = 0; i < 8; ++i)
                complex_structure[8 * i + j] = alcove_narrow(column[i]);
            reflection_roots[j][j] = 1;
            for (int i = 0; i < 8; ++i)
                reflection_rows[j][i] = cartan[8 * j + i];
        }
        reflection_roots[8] = highest_marks;
        reflection_rows[8] = alcove_apply(cartan, highest_marks);
        conjugates.reserve(4480);
        representatives.reserve(4480);
        transitions.reserve(4480);
        std::unordered_map<AlcoveMatrix, std::uint16_t, AlcoveMatrixHash> index;
        index.reserve(8192);
        index.emplace(complex_structure, 0);
        conjugates.push_back(complex_structure);
        representatives.push_back(basis);
        transitions.push_back({});
        for (std::size_t k = 0; k < conjugates.size(); ++k)
            for (int j = 0; j < 8; ++j) {
                auto next = alcove_conjugate(conjugates[k], reflection_roots[j], reflection_rows[j]);
                auto [position, fresh] = index.emplace(next, static_cast<std::uint16_t>(conjugates.size()));
                if (fresh) {
                    need(conjugates.size() < 4480, "E8 complex-structure orbit exceeds4480");
                    conjugates.push_back(next);
                    representatives.push_back(alcove_right_reflect(representatives[k], reflection_roots[j], reflection_rows[j]));
                    transitions.push_back({});
                }
                transitions[k][j] = position->second;
                ++edge_checks;
            }
        need(conjugates.size() == 4480, "E8 complex-structure orbit is not4480");
        for (std::size_t k = 0; k < conjugates.size(); ++k) {
            auto next = alcove_conjugate(conjugates[k], reflection_roots[8], reflection_rows[8]);
            auto position = index.find(next);
            need(position != index.end(), "highest-root reflection leaves E8 cosets");
            transitions[k][8] = position->second;
            ++edge_checks;
        }
        for (std::size_t k = 0; k < transitions.size(); ++k)
            for (int j = 0; j < 9; ++j)
                need(transitions[transitions[k][j]][j] == k, "alcove coset reflection is not involutive");
    }
};
const AlcoveTables &alcove_tables() {
    static const AlcoveTables result;
    return result;
}
struct AlcoveComponentRecord {
    std::uint16_t coset, component_size;
    U orbit_size;
    bool open;
};
struct AlcovePointRecord {
    AlcoveVector labels;
    std::uint16_t zero_wall_mask;
    U stabilizer_order;
    std::vector<AlcoveComponentRecord> components;
};
// Research extension point of analyze_general_joined_caps.py: a probe may
// replace the exact phase-subgroup computation of the cap inventories. Its
// arguments are the inventory modulus, the local scalar content, the residue
// stabilizer order, the residue ring and the reduced cap. Null (the default)
// keeps the exact chain image.
using InventoryPhaseSubgroup = I (*)(Point full_height, I local_content, I stabilizer,
                                     const IdentifierRing &ring, const Cap &cap,
                                     IdentifierChainStats &stats);
InventoryPhaseSubgroup inventory_phase_subgroup = nullptr;
I inventory_phase(Point full_height, I local_content, I stabilizer, const IdentifierRing &ring,
                  const Cap &cap, IdentifierChainStats &stats) {
    if (inventory_phase_subgroup)
        return inventory_phase_subgroup(full_height, local_content, stabilizer, ring, cap, stats);
    return identifier_chain_image(ring, cap, stats).subgroup;
}
struct CuspCaps {
    std::vector<Cap> representatives;
    U states = 0, open_states = 0, orbits = 0;
    std::vector<I> fibers{};
    U visited_bytes = 0, phase_bytes = 0, phase_edge_checks = 0;
    IdentifierChainStats phase_chain_stats{};
    bool projective = false;
    U projective_states = 0, projective_edges = 0, scalar_lifts = 0, multiplier_entries_peak = 0;
    std::vector<ProjectiveCapOrbit> projective_orbits{};
    bool composite = false;
    U content_strata = 0;
    bool alcove = false;
    U alcove_points = 0, alcove_faces = 0, alcove_face_edges = 0, alcove_component_tests = 0;
    U alcove_table_bytes = 0, alcove_face_bytes = 0;
    U alcove_root_checks = 0, alcove_openness_tests = 0;
    std::vector<AlcovePointRecord> alcove_records{};
};
CuspCaps affine_cusp_caps(Point d, bool dense_phases = false) {
    CuspRing ring(d);
    U D = ring.size;
    need(D <= 65535, "cusp height exceeds native residue indexing envelope");
    std::array<U, 4> power{1, D, D * D, D * D * D};
    U count = power[3] * D;
    need(count / D == power[3], "cusp residue count overflow");
    std::vector<U> visited((count + 63) / 64);
    Point beta = rotate(d, 1);
    auto [g, bs, bt] = bezout(beta.x + beta.y, beta.y);
    std::vector<unsigned char> phases(dense_phases && g > 1 ? count : 0);
    auto mark = [&](U index) {
        U mask = U(1) << (index % 64);
        U &word = visited[index / 64];
        bool fresh = !(word & mask);
        word |= mask;
        return fresh;
    };
    CuspCaps result;
    result.states = count;
    result.visited_bytes = visited.size() * sizeof(U);
    result.phase_bytes = phases.size();
    IdentifierRing phase_ring(beta);
    std::vector<U> queue;
    queue.reserve(155520);
    const auto &rows = cap_root_functionals();
    for (U first = 0; first < count; ++first) {
        if (!mark(first))
            continue;
        ++result.orbits;
        Cap representative;
        U n = first;
        for (int j = 0; j < 4; ++j) {
            representative[j] = ring.elements[n % D];
            n /= D;
        }
        bool open = true;
        for (const auto &row : rows) {
            Point value{};
            for (int j = 0; j < 4; ++j)
                value = value + multiply(row[j], representative[j]);
            if (ring.reduce(value) == 0) {
                open = false;
                break;
            }
        }
        queue.clear();
        queue.push_back(first);
        I fiber_index = g;
        if (dense_phases && g > 1 && open)
            phases[first] = 0;
        for (std::size_t i = 0; i < queue.size(); ++i) {
            std::array<unsigned, 4> x;
            n = queue[i];
            for (int j = 0; j < 4; ++j) {
                x[j] = n % D;
                n /= D;
            }
            for (int j = 0; j < 4; ++j) {
                unsigned y = ring.omega[x[j]];
                if (j)
                    y = ring.add(y, x[j - 1]);
                if (j < 3)
                    y = ring.add(y, ring.inverse_zeta[x[j + 1]]);
                U other = queue[i] - U(x[j]) * power[j] + U(y) * power[j];
                I phase = 0;
                if (dense_phases && g > 1 && open) {
                    identifier_count_add(result.phase_edge_checks, 1);
                    Point rx = rotate(ring.elements[x[j]], 2) +
                               (j ? ring.elements[x[j - 1]] : Point{}) +
                               (j < 3 ? rotate(ring.elements[x[j + 1]], -1) : Point{});
                    Point numerator = multiply(ring.elements[y] - rx, conjugate(beta));
                    need(numerator.x % static_cast<I>(D) == 0 &&
                             numerator.y % static_cast<I>(D) == 0,
                         "nonintegral cap Schreier translation");
                    Point tau{numerator.x / static_cast<I>(D), numerator.y / static_cast<I>(D)};
                    Point row{3 * rx.x, 3 * rx.y};
                    if (j)
                        row = row - multiply({1, 1}, ring.elements[x[j - 1]]);
                    if (j < 3)
                        row = row - multiply({2, -1}, ring.elements[x[j + 1]]);
                    Point delta = multiply(beta, {norm(tau), 0}) +
                                  divide_theta(multiply(conjugate(tau), row));
                    phase = positive_mod(phases[queue[i]] + bs * delta.y - bt * delta.x, g);
                }
                if (mark(other)) {
                    queue.push_back(other);
                    if (dense_phases && g > 1 && open)
                        phases[other] = static_cast<unsigned char>(phase);
                } else if (dense_phases && g > 1 && open)
                    fiber_index = std::gcd(fiber_index, positive_mod(phase - phases[other], g));
            }
        }
        need(queue.size() <= 155520 && 155520 % queue.size() == 0, "wrong cap orbit size");
        if (open) {
            result.open_states += queue.size();
            for (auto &p : representative)
                p = ring.centered(p);
            representative = short_cap(representative, d);
            I stabilizer_order = 155520 / static_cast<I>(queue.size());
            if (!dense_phases && std::gcd(g, stabilizer_order) > 1) {
                // The finite residue traversal proves orbit coverage. Only its
                // stabilizer phase image is needed; the exact fixed chain gets
                // that image once, without a phase byte at every residue state.
                fiber_index = inventory_phase(d, g, stabilizer_order, phase_ring,
                                              phase_ring.reduce(representative), result.phase_chain_stats);
            }
            // The phase-image order divides both g and the residue stabilizer
            // order. A coprime stabilizer therefore leaves the initialized g.
            result.representatives.push_back(representative);
            result.fibers.push_back(fiber_index);
        }
    }
    return result;
}
bool inventory_prime(U n) {
    if (n < 2)
        return false;
    for (U p = 2; p <= n / p; ++p)
        if (n % p == 0)
            return false;
    return true;
}
bool inventory_field(Point d) {
    I D = identifier_narrow(identifier_norm(identifier_point(d)));
    if (inventory_prime(D))
        return true;
    I p = identifier_narrow(identifier_sqrt(D));
    return p * p == D && p % 3 == 2 && inventory_prime(p) &&
           d.x % p == 0 && d.y % p == 0 && norm({d.x / p, d.y / p}) == 1;
}
struct InventoryField {
    CuspRing ring;
    unsigned size, period;
    std::vector<unsigned> powers, logarithms;
    explicit InventoryField(Point d) : ring(d), size(static_cast<unsigned>(ring.size)), period(size - 1) {
        need(inventory_field(d), "projective inventory requires a residue field");
        std::vector<unsigned> factors;
        unsigned remaining = period;
        for (unsigned p = 2; p <= remaining / p; ++p)
            if (remaining % p == 0) {
                factors.push_back(p);
                while (remaining % p == 0)
                    remaining /= p;
            }
        if (remaining > 1)
            factors.push_back(remaining);
        auto raw_multiply = [&](unsigned a, unsigned b) {
            return ring.reduce(multiply(ring.elements[a], ring.elements[b]));
        };
        auto power = [&](unsigned a, unsigned exponent) {
            unsigned result = 1;
            while (exponent) {
                if (exponent & 1)
                    result = raw_multiply(result, a);
                a = raw_multiply(a, a);
                exponent >>= 1;
            }
            return result;
        };
        unsigned generator = 0;
        for (unsigned a = 1; a < size && !generator; ++a) {
            bool primitive = power(a, period) == 1;
            for (unsigned p : factors)
                primitive = primitive && power(a, period / p) != 1;
            if (primitive)
                generator = a;
        }
        need(generator != 0, "residue field has no primitive multiplicative generator");
        logarithms.assign(size, std::numeric_limits<unsigned>::max());
        powers.reserve(period);
        unsigned value = 1;
        for (unsigned exponent = 0; exponent < period; ++exponent) {
            need(value != 0 && logarithms[value] == std::numeric_limits<unsigned>::max(),
                 "invalid residue field multiplicative cycle");
            logarithms[value] = exponent;
            powers.push_back(value);
            value = raw_multiply(value, generator);
        }
        need(value == 1, "residue field multiplicative cycle did not close");
    }
    unsigned mul(unsigned a, unsigned b) const {
        return !a || !b ? 0 : powers[(logarithms[a] + logarithms[b]) % period];
    }
};
CuspCaps projective_cusp_caps(Point d) {
    InventoryField field(d);
    const auto &ring = field.ring;
    U D = field.size;
    need(D <= 65535, "projective cap height exceeds native indexing envelope");
    std::array<U, 5> power{1, D, D * D, D * D * D, D * D * D * D};
    U count = power[3] + power[2] + power[1] + 1;
    using ResidueCap = std::array<unsigned, 4>;
    auto decode = [&](U index) {
        ResidueCap point{};
        for (int first = 0; first < 4; ++first) {
            U block = power[3 - first];
            if (index >= block) {
                index -= block;
                continue;
            }
            point[first] = 1;
            for (int j = first + 1; j < 4; ++j) {
                point[j] = static_cast<unsigned>(index % D);
                index /= D;
            }
            return point;
        }
        throw std::runtime_error("projective cap index outside its domain");
    };
    auto encode = [&](const ResidueCap &point) {
        U offset = 0;
        for (int first = 0; first < 4; ++first) {
            if (!point[first]) {
                offset += power[3 - first];
                continue;
            }
            need(point[first] == 1, "unnormalized projective cap section");
            U tail = 0, place = 1;
            for (int j = first + 1; j < 4; ++j) {
                tail += point[j] * place;
                place *= D;
            }
            return offset + tail;
        }
        throw std::runtime_error("zero projective cap");
    };
    auto lift = [&](const ResidueCap &point, unsigned scalar) {
        Cap cap;
        for (int j = 0; j < 4; ++j)
            cap[j] = ring.elements[field.mul(point[j], scalar)];
        return cap;
    };
    std::vector<U> visited((count + 63) / 64);
    auto mark = [&](U index) {
        need(index < count, "projective cap index overflow");
        U mask = U(1) << (index % 64);
        U &word = visited[index / 64];
        bool fresh = !(word & mask);
        word |= mask;
        return fresh;
    };
    CuspCaps result;
    result.projective = true;
    result.states = power[4];
    result.projective_states = count;
    result.visited_bytes = visited.size() * sizeof(U);
    result.orbits = 1; // The zero affine cap is one closed orbit.
    Point beta = rotate(d, 1);
    IdentifierRing phase_ring(beta);
    I g = phase_ring.h22;
    const auto &root_functionals = cap_root_functionals();
    std::vector<U> queue;
    std::vector<I> path_exponents;
    std::unordered_map<U, std::size_t> orbit_index;
    std::set<unsigned> scalar_units;
    for (int k = 0; k < 6; ++k)
        scalar_units.insert(ring.reduce(rotate({1, 0}, k)));
    U orbit_bound = 155520 / scalar_units.size();
    U reserve = std::min(count, orbit_bound);
    queue.reserve(reserve);
    path_exponents.reserve(reserve);
    orbit_index.reserve(reserve);
    for (U first = 0; first < count; ++first) {
        if (!mark(first))
            continue;
        ResidueCap base = decode(first);
        Cap base_lift = lift(base, 1);
        bool open = true;
        // These are integral coefficients of h(r,z)/theta. Reducing them is
        // valid even in characteristic three; no field division is performed.
        for (const auto &row : root_functionals) {
            Point value{};
            for (int j = 0; j < 4; ++j)
                value = value + multiply(row[j], base_lift[j]);
            if (ring.reduce(value) == 0) {
                open = false;
                break;
            }
        }
        queue.assign(1, first);
        path_exponents.assign(1, 0);
        orbit_index.clear();
        orbit_index.emplace(first, 0);
        I scalar_cosets = field.period;
        for (std::size_t i = 0; i < queue.size(); ++i) {
            ResidueCap current = decode(queue[i]);
            for (int j = 0; j < 4; ++j) {
                ResidueCap next = current;
                next[j] = ring.omega[current[j]];
                if (j)
                    next[j] = ring.add(next[j], current[j - 1]);
                if (j < 3)
                    next[j] = ring.add(next[j], ring.inverse_zeta[current[j + 1]]);
                unsigned pivot = 0;
                for (unsigned value : next)
                    if (value) {
                        pivot = value;
                        break;
                    }
                need(pivot != 0, "reflection killed a projective cap");
                I exponent = positive_mod(path_exponents[i] + field.logarithms[pivot], field.period);
                unsigned inverse = field.powers[(field.period - field.logarithms[pivot]) % field.period];
                for (auto &value : next)
                    value = field.mul(value, inverse);
                U index = encode(next);
                identifier_count_add(result.projective_edges, 1);
                if (mark(index)) {
                    need(queue.size() < orbit_bound, "projective cap orbit exceeds its group order");
                    orbit_index.emplace(index, queue.size());
                    queue.push_back(index);
                    path_exponents.push_back(exponent);
                } else {
                    auto found = orbit_index.find(index);
                    need(found != orbit_index.end(), "projective edge crossed completed orbits");
                    scalar_cosets = std::gcd(scalar_cosets,
                                             positive_mod(exponent - path_exponents[found->second], field.period));
                }
            }
        }
        result.multiplier_entries_peak = std::max<U>(result.multiplier_entries_peak, queue.size());
        U multiplier_order = field.period / scalar_cosets;
        U affine_orbit_size = queue.size() * multiplier_order;
        need(affine_orbit_size > 0 && 155520 % affine_orbit_size == 0,
             "projective scalar lift has incorrect affine orbit size");
        for (int k = 0; k < 6; ++k) {
            unsigned unit = ring.reduce(rotate({1, 0}, k));
            need(unit && field.logarithms[unit] % scalar_cosets == 0,
                 "projective multiplier image omitted an Eisenstein unit");
        }
        identifier_count_add(result.orbits, scalar_cosets);
        result.projective_orbits.push_back({base_lift, queue.size(), multiplier_order,
                                            static_cast<U>(scalar_cosets), open});
        if (!open)
            continue;
        identifier_count_add(result.open_states, queue.size() * field.period);
        for (I exponent = 0; exponent < scalar_cosets; ++exponent) {
            Cap representative = lift(base, field.powers[exponent]);
            for (auto &p : representative)
                p = ring.centered(p);
            representative = short_cap(representative, d);
            I fiber_index = g;
            I stabilizer_order = 155520 / static_cast<I>(affine_orbit_size);
            if (std::gcd(g, stabilizer_order) > 1) {
                fiber_index = inventory_phase(d, g, stabilizer_order, phase_ring,
                                              phase_ring.reduce(representative), result.phase_chain_stats);
            }
            // Scalar lifting only selects a residue vector. It is not an
            // Eisenstein-unit isometry: its norm and central fiber are computed
            // from this integral representative, never from field conjugation.
            identifier_count_add(result.scalar_lifts, 1);
            result.representatives.push_back(representative);
            result.fibers.push_back(fiber_index);
        }
    }
    need(result.projective_edges == 4 * count, "incomplete projective cap inventory");
    return result;
}
std::optional<Point> inventory_quotient(Point numerator, Point denominator) {
    auto product = identifier_mul(identifier_point(numerator),
                                  identifier_conjugate(identifier_point(denominator)));
    Wide D = identifier_norm(identifier_point(denominator));
    need(D > 0, "zero composite inventory divisor");
    if (product[0] % D || product[1] % D)
        return {};
    return identifier_narrow({product[0] / D, product[1] / D});
}
std::vector<Point> inventory_divisors(Point d) {
    I D = norm(d), limit = identifier_narrow(identifier_sqrt(D));
    std::vector<Point> result;
    for (I a = 1; a <= limit; ++a)
        for (I b = 0; b <= limit; ++b) {
            Point candidate{a, b};
            I n = norm(candidate);
            if (n <= D && D % n == 0 && inventory_quotient(d, candidate))
                result.push_back(candidate);
        }
    std::sort(result.begin(), result.end(), [](Point a, Point b) {
        return std::tuple{norm(a), a.x, a.y} < std::tuple{norm(b), b.x, b.y};
    });
    need(!result.empty() && result.front() == Point{1, 0}, "missing unit conductor");
    return result;
}
struct InventoryRing {
    CuspRing ring;
    unsigned size;
    std::vector<unsigned> products, inverses, units;
    explicit InventoryRing(Point d) : ring(d), size(static_cast<unsigned>(ring.size)),
        products(static_cast<std::size_t>(size) * size), inverses(size, size) {
        for (unsigned a = 0; a < size; ++a)
            for (unsigned b = 0; b < size; ++b) {
                unsigned product = ring.reduce(multiply(ring.elements[a], ring.elements[b]));
                products[static_cast<std::size_t>(a) * size + b] = product;
                if (product == 1)
                    inverses[a] = b;
            }
        for (unsigned a = 0; a < size; ++a)
            if (inverses[a] != size)
                units.push_back(a);
        need(size > 1 && !units.empty(), "invalid finite inventory ring");
    }
    unsigned mul(unsigned a, unsigned b) const { return products[static_cast<std::size_t>(a) * size + b]; }
    bool unit(unsigned a) const { return inverses[a] != size; }
};
using InventoryResidueCap = std::array<unsigned, 4>;
struct InventoryLocalChart {
    InventoryRing arithmetic;
    std::vector<unsigned> nonunits, nonunit_index;
    std::array<U, 4> blocks{};
    U count = 0;
    explicit InventoryLocalChart(Point d) : arithmetic(d), nonunit_index(arithmetic.size, arithmetic.size) {
        for (unsigned a = 0; a < arithmetic.size; ++a)
            if (!arithmetic.unit(a)) {
                nonunit_index[a] = static_cast<unsigned>(nonunits.size());
                nonunits.push_back(a);
            }
        U before = 1;
        for (int first = 0; first < 4; ++first) {
            U tail = 1;
            for (int j = first + 1; j < 4; ++j)
                tail *= arithmetic.size;
            blocks[first] = before * tail;
            count += blocks[first];
            before *= nonunits.size();
        }
    }
    InventoryResidueCap decode(U index) const {
        for (int first = 0; first < 4; ++first) {
            if (index >= blocks[first]) {
                index -= blocks[first];
                continue;
            }
            InventoryResidueCap point{};
            for (int j = 0; j < first; ++j) {
                point[j] = nonunits[index % nonunits.size()];
                index /= nonunits.size();
            }
            point[first] = 1;
            for (int j = first + 1; j < 4; ++j) {
                point[j] = static_cast<unsigned>(index % arithmetic.size);
                index /= arithmetic.size;
            }
            need(index == 0, "local projective section decode overflow");
            return point;
        }
        throw std::runtime_error("local projective section index overflow");
    }
    U encode(const InventoryResidueCap &point) const {
        U offset = 0;
        for (int first = 0; first < 4; ++first) {
            if (!arithmetic.unit(point[first])) {
                offset += blocks[first];
                continue;
            }
            need(point[first] == 1, "unnormalized local projective section");
            U index = 0, place = 1;
            for (int j = 0; j < first; ++j) {
                need(nonunit_index[point[j]] < nonunits.size(), "wrong local projective chart");
                index += place * nonunit_index[point[j]];
                place *= nonunits.size();
            }
            for (int j = first + 1; j < 4; ++j) {
                index += place * point[j];
                place *= arithmetic.size;
            }
            need(index < blocks[first], "local projective section encode overflow");
            return offset + index;
        }
        throw std::runtime_error("nonprimitive local projective vector");
    }
};
struct InventoryProjectiveRing {
    InventoryRing arithmetic;
    std::vector<InventoryLocalChart> factors;
    std::vector<std::vector<unsigned>> reductions;
    std::vector<unsigned> crt;
    U count = 1;
    explicit InventoryProjectiveRing(Point d) : arithmetic(d), crt(arithmetic.size, arithmetic.size) {
        U product_norm = 1;
        for (Point prime : inventory_divisors(d)) {
            if (norm(prime) == 1 || !inventory_field(prime))
                continue;
            Point power = prime;
            while (inventory_quotient(d, multiply(power, prime)))
                power = multiply(power, prime);
            factors.emplace_back(power);
            count *= factors.back().count;
            product_norm *= norm(power);
        }
        need(!factors.empty() && product_norm == arithmetic.size,
             "incomplete prime-power factorization for composite inventory");
        for (const auto &factor : factors) {
            std::vector<unsigned> values;
            for (Point p : arithmetic.ring.elements)
                values.push_back(factor.arithmetic.ring.reduce(p));
            reductions.push_back(std::move(values));
        }
        for (unsigned value = 0; value < arithmetic.size; ++value) {
            U key = 0, place = 1;
            for (std::size_t i = 0; i < factors.size(); ++i) {
                key += place * reductions[i][value];
                place *= factors[i].arithmetic.size;
            }
            need(key < crt.size() && crt[key] == arithmetic.size, "nonbijective CRT inventory table");
            crt[key] = value;
        }
    }
    InventoryResidueCap decode(U index) const {
        InventoryResidueCap key{};
        unsigned place = 1;
        for (const auto &factor : factors) {
            auto local = factor.decode(index % factor.count);
            index /= factor.count;
            for (int j = 0; j < 4; ++j)
                key[j] += place * local[j];
            place *= factor.arithmetic.size;
        }
        need(index == 0, "global projective section decode overflow");
        for (auto &value : key)
            value = crt[value];
        return key;
    }
    std::pair<U, unsigned> normalize(const InventoryResidueCap &point) const {
        U index = 0, place = 1;
        unsigned scalar_key = 0, scalar_place = 1;
        for (std::size_t i = 0; i < factors.size(); ++i) {
            const auto &factor = factors[i];
            InventoryResidueCap local{};
            unsigned pivot = factor.arithmetic.size;
            for (int j = 0; j < 4; ++j) {
                local[j] = reductions[i][point[j]];
                if (pivot == factor.arithmetic.size && factor.arithmetic.unit(local[j]))
                    pivot = local[j];
            }
            need(pivot != factor.arithmetic.size, "reflection lost primitive local content");
            unsigned inverse = factor.arithmetic.inverses[pivot];
            for (auto &value : local)
                value = factor.arithmetic.mul(value, inverse);
            index += place * factor.encode(local);
            place *= factor.count;
            scalar_key += scalar_place * pivot;
            scalar_place *= factor.arithmetic.size;
        }
        need(index < count && scalar_key < crt.size(), "global projective normalization overflow");
        unsigned scalar = crt[scalar_key];
        need(arithmetic.unit(scalar), "nonunit projective normalization scalar");
        return {index, scalar};
    }
};
CuspCaps composite_cusp_caps(Point d) {
    I D = norm(d);
    need(D > 0 && D <= 65535, "composite cap height exceeds native indexing envelope");
    CuspCaps result;
    result.composite = true;
    result.states = U(D) * D * D * D;
    result.orbits = 1;
    result.content_strata = 1; // The zero vector has conductor one.
    IdentifierRing target_phase_ring(rotate(d, 1));
    const auto &root_functionals = cap_root_functionals();
    U recovered_states = 1;
    for (Point e : inventory_divisors(d)) {
        if (norm(e) == 1)
            continue;
        ++result.content_strata;
        Point a = *inventory_quotient(d, e);
        InventoryProjectiveRing projective(e);
        const auto &arithmetic = projective.arithmetic;
        const auto &ring = arithmetic.ring;
        IdentifierRing phase_ring(rotate(e, 1));
        need(target_phase_ring.h22 % phase_ring.h22 == 0, "nonintegral content phase scaling");
        I phase_scale = target_phase_ring.h22 / phase_ring.h22;
        std::vector<U> visited((projective.count + 63) / 64);
        result.visited_bytes = std::max<U>(result.visited_bytes, visited.size() * sizeof(U));
        result.projective_states += projective.count;
        auto mark = [&](U index) {
            U mask = U(1) << (index % 64);
            U &word = visited[index / 64];
            bool fresh = !(word & mask);
            word |= mask;
            return fresh;
        };
        std::vector<U> queue;
        std::vector<unsigned> paths;
        std::unordered_map<U, std::size_t> orbit_index;
        for (U first = 0; first < projective.count; ++first) {
            if (!mark(first))
                continue;
            auto base = projective.decode(first);
            Cap base_lift;
            for (int j = 0; j < 4; ++j)
                base_lift[j] = ring.elements[base[j]];
            bool open = true;
            // A root is excluded only when its integral functional vanishes
            // modulo the whole conductor, not separately in some CRT factor.
            for (const auto &row : root_functionals) {
                Point value{};
                for (int j = 0; j < 4; ++j)
                    value = value + multiply(row[j], base_lift[j]);
                if (ring.reduce(value) == 0) {
                    open = false;
                    break;
                }
            }
            queue.assign(1, first);
            paths.assign(1, 1);
            orbit_index.clear();
            orbit_index.emplace(first, 0);
            std::vector<unsigned> subgroup{1};
            std::vector<bool> in_subgroup(arithmetic.size);
            in_subgroup[1] = true;
            auto add_multiplier = [&](unsigned generator) {
                need(arithmetic.unit(generator), "nonunit Schreier multiplier");
                if (in_subgroup[generator])
                    return;
                auto previous = subgroup;
                unsigned power = generator;
                while (!in_subgroup[power]) {
                    for (unsigned h : previous) {
                        unsigned value = arithmetic.mul(h, power);
                        need(!in_subgroup[value], "overlapping multiplier subgroup cosets");
                        in_subgroup[value] = true;
                        subgroup.push_back(value);
                    }
                    power = arithmetic.mul(power, generator);
                }
            };
            for (std::size_t i = 0; i < queue.size(); ++i) {
                auto current = projective.decode(queue[i]);
                for (int j = 0; j < 4; ++j) {
                    auto next = current;
                    next[j] = ring.omega[current[j]];
                    if (j)
                        next[j] = ring.add(next[j], current[j - 1]);
                    if (j < 3)
                        next[j] = ring.add(next[j], ring.inverse_zeta[current[j + 1]]);
                    auto [index, scalar] = projective.normalize(next);
                    unsigned path = arithmetic.mul(paths[i], scalar);
                    ++result.projective_edges;
                    if (mark(index)) {
                        need(queue.size() < 155520, "primitive projective orbit exceeds group order");
                        orbit_index.emplace(index, queue.size());
                        queue.push_back(index);
                        paths.push_back(path);
                    } else {
                        auto found = orbit_index.find(index);
                        need(found != orbit_index.end(), "primitive projective edge crossed orbits");
                        add_multiplier(arithmetic.mul(path, arithmetic.inverses[paths[found->second]]));
                    }
                }
            }
            result.multiplier_entries_peak = std::max<U>(result.multiplier_entries_peak, queue.size());
            U orbit_size = queue.size() * subgroup.size();
            need(orbit_size && 155520 % orbit_size == 0 && arithmetic.units.size() % subgroup.size() == 0,
                 "wrong primitive projective scalar orbit size");
            for (int k = 0; k < 6; ++k)
                need(in_subgroup[ring.reduce(rotate({1, 0}, k))], "missing integral scalar unit in multiplier subgroup");
            U scalar_cosets = arithmetic.units.size() / subgroup.size();
            result.orbits += scalar_cosets;
            recovered_states += queue.size() * arithmetic.units.size();
            result.projective_orbits.push_back({base_lift, queue.size(), subgroup.size(), scalar_cosets, open, e});
            if (!open)
                continue;
            result.open_states += queue.size() * arithmetic.units.size();
            I fiber = phase_ring.h22;
            I stabilizer_order = 155520 / static_cast<I>(orbit_size);
            if (std::gcd(fiber, stabilizer_order) > 1) {
                // Unit scalars modulo e multiply every stabilizer correction
                // by N(c), which is coprime to g_e. Thus the phase-image
                // subgroup is common to all scalar lifts of this orbit.
                fiber = inventory_phase(d, phase_ring.h22, stabilizer_order, phase_ring,
                                        phase_ring.reduce(base_lift), result.phase_chain_stats);
            }
            std::vector<bool> covered(arithmetic.size);
            U emitted = 0;
            for (unsigned scalar : arithmetic.units) {
                if (covered[scalar])
                    continue;
                for (unsigned h : subgroup)
                    covered[arithmetic.mul(scalar, h)] = true;
                Cap representative;
                for (int j = 0; j < 4; ++j)
                    representative[j] = ring.centered(ring.elements[arithmetic.mul(scalar, base[j])]);
                representative = short_cap(representative, e);
                for (auto &p : representative)
                    p = multiply(a, p);
                result.representatives.push_back(representative);
                result.fibers.push_back(phase_scale * fiber);
                ++result.scalar_lifts;
                ++emitted;
            }
            need(emitted == scalar_cosets, "incomplete noncyclic scalar coset lifts");
        }
    }
    need(recovered_states == result.states, "incomplete primitive-content inventory decomposition");
    need(result.projective_edges == 4 * result.projective_states, "incomplete composite projective traversal");
    return result;
}
U alcove_wall_order(const AlcoveTables &tables, unsigned mask) {
    std::array<AlcoveVector, 9> roots = tables.reflection_roots;
    for (auto &x : roots[8])
        x = -x;
    std::array<std::vector<int>, 9> adjacent{};
    for (int i = 0; i < 9; ++i)
        if (mask & (1U << i)) {
            auto row = alcove_apply(tables.cartan, roots[i]);
            for (int j = i + 1; j < 9; ++j)
                if (mask & (1U << j)) {
                    I inner = 0;
                    for (int k = 0; k < 8; ++k)
                        inner += row[k] * roots[j][k];
                    need(inner == 0 || inner == -1, "invalid affine E8 wall diagram");
                    if (inner == -1) {
                        adjacent[i].push_back(j);
                        adjacent[j].push_back(i);
                    }
                }
        }
    auto factorial = [](int n) {
        U result = 1;
        for (int k = 2; k <= n; ++k)
            result *= k;
        return result;
    };
    U order = 1;
    std::array<bool, 9> visited{};
    for (int first = 0; first < 9; ++first) {
        if (!(mask & (1U << first)) || visited[first])
            continue;
        std::vector<int> queue{first};
        visited[first] = true;
        int branch = -1, edge_sum = 0;
        for (std::size_t k = 0; k < queue.size(); ++k) {
            int vertex = queue[k];
            edge_sum += adjacent[vertex].size();
            if (adjacent[vertex].size() == 3) {
                need(branch == -1, "multiple branches in finite E8 wall component");
                branch = vertex;
            }
            need(adjacent[vertex].size() <= 3, "excessive finite E8 wall degree");
            for (int next_vertex : adjacent[vertex])
                if (!visited[next_vertex]) {
                    visited[next_vertex] = true;
                    queue.push_back(next_vertex);
                }
        }
        int n = queue.size();
        need(edge_sum == 2 * (n - 1), "cyclic finite E8 wall component");
        U factor = factorial(n + 1);
        if (branch != -1) {
            std::vector<int> arms;
            for (int first_arm : adjacent[branch]) {
                int length = 1, last = branch, current = first_arm;
                while (adjacent[current].size() == 2) {
                    int next_vertex = adjacent[current][0] == last ? adjacent[current][1] : adjacent[current][0];
                    last = current;
                    current = next_vertex;
                    ++length;
                }
                need(adjacent[current].size() == 1, "finite E8 arm does not end");
                arms.push_back(length);
            }
            std::sort(arms.begin(), arms.end());
            if (arms[0] == 1 && arms[1] == 1)
                factor = (U(1) << (n - 1)) * factorial(n);
            else if (arms == std::vector<int>{1, 2, 2})
                factor = 51840;
            else if (arms == std::vector<int>{1, 2, 3})
                factor = 2903040;
            else {
                need(arms == std::vector<int>{1, 2, 4}, "unknown finite E8 wall type");
                factor = 696729600;
            }
        }
        order *= factor;
    }
    need(order > 0 && 696729600 % order == 0, "finite wall order does not divide E8 Weyl order");
    return order;
}
CuspCaps alcove_cusp_caps(Point d, bool full_root_checks = false) {
    need(d.x >= 1 && d.y == 0 && d.x <= 255,
         "alcove inventory currently requires a positive rational modulus at most255");
    const auto &tables = alcove_tables();
    I p = d.x;
    CuspCaps result;
    result.alcove = true;
    result.states = 1;
    for (int i = 0; i < 8; ++i) {
        need(result.states <= std::numeric_limits<U>::max() / p, "alcove residue count overflow");
        result.states *= p;
    }
    result.alcove_table_bytes = tables.conjugates.size() * sizeof(AlcoveMatrix) +
        tables.representatives.size() * sizeof(AlcoveMatrix) + tables.transitions.size() * sizeof(tables.transitions[0]);
    struct Face {
        struct Component {
            std::uint16_t coset, size;
            std::optional<bool> open;
        };
        U order;
        std::vector<Component> components;
    };
    std::map<unsigned, Face> faces;
    auto face_for = [&](unsigned mask) -> Face & {
        auto existing = faces.find(mask);
        if (existing != faces.end())
            return existing->second;
        Face face{alcove_wall_order(tables, mask), {}};
        std::array<bool, 4480> visited{};
        std::vector<std::uint16_t> queue;
        queue.reserve(4480);
        for (unsigned first = 0; first < 4480; ++first) {
            if (visited[first])
                continue;
            queue.clear();
            queue.push_back(static_cast<std::uint16_t>(first));
            visited[first] = true;
            for (std::size_t k = 0; k < queue.size(); ++k)
                for (int j = 0; j < 9; ++j)
                    if (mask & (1U << j)) {
                        identifier_count_add(result.alcove_face_edges, 1);
                        unsigned next_state = tables.transitions[queue[k]][j];
                        if (!visited[next_state]) {
                            visited[next_state] = true;
                            queue.push_back(next_state);
                        }
                    }
            need(face.order % queue.size() == 0, "alcove component does not divide finite wall order");
            face.components.push_back({static_cast<std::uint16_t>(first), static_cast<std::uint16_t>(queue.size()), std::nullopt});
        }
        result.alcove_face_bytes += face.components.size() * sizeof(face.components[0]);
        ++result.alcove_faces;
        return faces.emplace(mask, std::move(face)).first->second;
    };
    IdentifierRing phase_ring(rotate(d, 1));
    const auto &functionals = cap_root_functionals();
    AlcoveVector labels{};
    U covered_states = 0;
    std::function<void(int, I)> visit = [&](int level, I remaining) {
        if (level < 8) {
            for (I n = 0; n <= remaining / tables.highest_marks[level]; ++n) {
                labels[level] = n;
                visit(level + 1, remaining - n * tables.highest_marks[level]);
            }
            return;
        }
        unsigned mask = remaining == 0 ? (1U << 8) : 0;
        for (int i = 0; i < 8; ++i)
            if (labels[i] == 0)
                mask |= 1U << i;
        auto &face = face_for(mask);
        auto point = alcove_apply(tables.inverse_cartan, labels);
        AlcovePointRecord record{labels, static_cast<std::uint16_t>(mask), face.order, {}};
        record.components.reserve(face.components.size());
        ++result.alcove_points;
        for (auto &component : face.components) {
            U stabilizer = face.order / component.size;
            need(stabilizer > 0 && 155520 % stabilizer == 0, "invalid unitary stabilizer from alcove double coset");
            U orbit_size = 155520 / stabilizer;
            identifier_count_add(covered_states, orbit_size);
            identifier_count_add(result.orbits, 1);
            identifier_count_add(result.alcove_component_tests, 1);
            std::optional<Cap> raw_representative;
            auto cap_image = [&]() -> const Cap & {
                if (!raw_representative)
                    raw_representative = alcove_cap(alcove_apply(tables.representatives[component.coset], point));
                return *raw_representative;
            };
            bool open;
            if (full_root_checks || !component.open) {
                identifier_count_add(result.alcove_openness_tests, 1);
                open = true;
                for (const auto &functional : functionals) {
                    identifier_count_add(result.alcove_root_checks, 1);
                    Point value{};
                    const auto &representative = cap_image();
                    for (int j = 0; j < 4; ++j)
                        value = value + multiply(functional[j], representative[j]);
                    if (value.x % p == 0 && value.y % p == 0) {
                        open = false;
                        break;
                    }
                }
                // The projected affine stabilizer, and hence presence of a
                // root triflection, is constant on each relative-open face.
                // The independent control recomputes every actual root test.
                if (!full_root_checks)
                    component.open = open;
            } else
                open = *component.open;
            record.components.push_back({component.coset, component.size, orbit_size, open});
            if (!open)
                continue;
            identifier_count_add(result.open_states, orbit_size);
            Cap representative = cap_image();
            for (auto &coordinate : representative) {
                coordinate.x -= p * Rational(2 * coordinate.x + p, 2 * p).floor();
                coordinate.y -= p * Rational(2 * coordinate.y + p, 2 * p).floor();
            }
            representative = short_cap(representative, d);
            I fiber = p;
            if (std::gcd(U(p), stabilizer) > 1)
                fiber = inventory_phase(d, p, I(stabilizer), phase_ring, phase_ring.reduce(representative),
                                        result.phase_chain_stats);
            result.representatives.push_back(representative);
            result.fibers.push_back(fiber);
        }
        result.alcove_records.push_back(std::move(record));
    };
    visit(0, p);
    need(covered_states == result.states, "alcove double-coset mass does not equal the complete residue lattice");
    return result;
}
void print_alcove_tables(bool summary = false) {
    const auto &tables = alcove_tables();
    if (summary) {
        std::cout << "{\"all_states\":4480,\"edge_checks\":" << tables.edge_checks
                  << ",\"table_bytes\":" << tables.conjugates.size() * sizeof(AlcoveMatrix) +
                      tables.representatives.size() * sizeof(AlcoveMatrix) + tables.transitions.size() * sizeof(tables.transitions[0])
                  << ",\"complete\":true}\n";
        return;
    }
    auto matrix = [](const AlcoveMatrix &m) {
        std::cout << '[';
        for (int i = 0; i < 8; ++i) {
            if (i)
                std::cout << ',';
            std::cout << '[';
            for (int j = 0; j < 8; ++j) {
                if (j)
                    std::cout << ',';
                std::cout << m[8 * i + j];
            }
            std::cout << ']';
        }
        std::cout << ']';
    };
    std::cout << "{\"all_states\":4480,\"dimension\":8,\"simple_roots_are\":\"rows of four Eisenstein pairs\",\"simple_roots\":";
    json_value(std::cout, tables.simple_roots);
    std::cout << ",\"cartan\":";
    matrix(tables.cartan);
    std::cout << ",\"inverse_cartan\":";
    matrix(tables.inverse_cartan);
    std::cout << ",\"complex_structure\":";
    matrix(tables.complex_structure);
    std::cout << ",\"highest_marks\":[";
    for (int i = 0; i < 8; ++i) {
        if (i)
            std::cout << ',';
        std::cout << tables.highest_marks[i];
    }
    std::cout << "],\"fundamental_weights\":";
    json_value(std::cout, tables.fundamental_weights);
    std::cout << ",\"edge_checks\":" << tables.edge_checks << ",\"transitions\":[";
    for (std::size_t k = 0; k < tables.transitions.size(); ++k) {
        if (k)
            std::cout << ',';
        std::cout << '[';
        for (int j = 0; j < 9; ++j) {
            if (j)
                std::cout << ',';
            std::cout << tables.transitions[k][j];
        }
        std::cout << ']';
    }
    std::cout << "],\"representatives\":[";
    for (std::size_t k = 0; k < tables.representatives.size(); ++k) {
        if (k)
            std::cout << ',';
        matrix(tables.representatives[k]);
    }
    std::cout << "],\"complete\":true}\n";
}
CuspCaps cusp_caps(Point d, InventoryBackend backend = InventoryBackend::Auto, bool full_alcove_root_checks = false) {
    if (backend == InventoryBackend::Auto) {
        // Only literal rational moduli are Weyl-stable here. A nonreal
        // Eisenstein divisor with square norm is not a rational modulus.
        // The measured small-modulus startup crossover is between5and7;
        // retain the projective path below7 and preserve it as a control.
        if (d.y == 0 && d.x >= 7)
            return alcove_cusp_caps(d, full_alcove_root_checks);
        return inventory_field(d) ? projective_cusp_caps(d) : composite_cusp_caps(d);
    }
    if (backend == InventoryBackend::Alcove) {
        if (d.y == 0)
            return alcove_cusp_caps(d, full_alcove_root_checks);
        return inventory_field(d) ? projective_cusp_caps(d) : composite_cusp_caps(d);
    }
    if (backend == InventoryBackend::Projective)
        return inventory_field(d) ? projective_cusp_caps(d) : composite_cusp_caps(d);
    if (backend == InventoryBackend::Field && inventory_field(d))
        return projective_cusp_caps(d);
    return affine_cusp_caps(d, backend == InventoryBackend::Dense);
}
std::array<Point, 11> cusp_star(Point u, Point beta, const Cap &a, const Cap &b) {
    constexpr Cap e{{{0, -1}, {1, -2}, {2, -2}, {2, -1}}};
    constexpr Cap f{{{1, 1}, {0, 2}, {-1, 2}, {-1, 1}}};
    std::array<Point, 11> p{};
    for (int j = 0; j < 4; ++j) {
        p[j + 1] = a[j] + multiply(u, e[j]);
        p[j + 7] = b[j] + multiply(beta, f[j]);
    }
    p[5] = u;
    p[6] = beta;
    reduction_bound(p);
    return p;
}
bool mathematical_star_rejection(std::string_view message) {
    return message == "collision period has a zero slit" ||
           message == "two-bubble escape failed: mirror-free input is required" ||
           message == "three-bubble escape failed: mirror-free input is required" ||
           message == "repeated star boundary vertex" ||
           message == "overlapping adjacent star sides" || message == "star boundary is not simple";
}
} // namespace gf


==> anc/src/buckycount/graph_cli.cpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "census_graph_output.hpp"
#include "commands.hpp"
#include <fstream>

namespace {
// The cursor visits floor(h/2) interior labels and one real-ray label at height h.
unsigned long families_through(I h) {
    return static_cast<unsigned long>(Wide(h) * h / 4 + h);
}

unsigned long family_id(Point beta) {
    const I h = beta.x + beta.y;
    return families_through(h - 1) + (beta.y ? beta.x : h / 2 + 1);
}

Point family_label(unsigned long id, I max_height) {
    I lo = 1, hi = max_height;
    while (lo < hi) {
        const I mid = lo + (hi - lo) / 2;
        if (families_through(mid) < id) lo = mid + 1;
        else hi = mid;
    }
    const I a = static_cast<I>(id - families_through(lo - 1));
    return a <= lo / 2 ? Point{a, lo - a} : Point{lo, 0};
}

// Little-endian base-128 integers. GMP handles ranks beyond machine width.
void put_uint(std::string& bytes, const mpz_class& value) {
    const auto offset = bytes.size();
    const auto size = (mpz_sizeinbase(value.get_mpz_t(), 2) + 6) / 7;
    bytes.resize(offset + size);
    mpz_export(bytes.data() + offset, nullptr, -1, 1, 0, 1, value.get_mpz_t());
    for (auto i = offset; i + 1 < bytes.size(); ++i) bytes[i] |= 0x80;
}

mpz_class get_positive(std::string_view& bytes) {
    for (std::size_t i = 0; i < bytes.size(); ++i) {
        const auto byte = static_cast<unsigned char>(bytes[i]);
        if (byte >= 128) continue;
        need(byte != 0, "noncanonical family index");
        mpz_class value;
        mpz_import(value.get_mpz_t(), i + 1, -1, 1, 0, 1, bytes.data());
        bytes.remove_prefix(i + 1);
        return value;
    }
    throw std::runtime_error("truncated family index");
}

std::uint64_t index_checksum(I n, std::string_view bytes) {
    std::uint64_t hash = 14695981039346656037ULL ^ static_cast<std::uint64_t>(n);
    for (unsigned char c : bytes) hash = (hash ^ c) * 1099511628211ULL;
    return hash;
}

void save_index(const std::filesystem::path& path, I n, const FamilyEnds& ends) {
    std::string bytes;
    unsigned long previous = 0;
    mpz_class begin = 0;
    for (const auto& [beta, end] : ends) {
        const auto id = family_id(beta);
        put_uint(bytes, id - previous);
        put_uint(bytes, end - begin);
        previous = id;
        begin = end;
    }
    auto hash = index_checksum(n, bytes);
    for (int i = 0; i < 8; ++i, hash >>= 8) bytes.push_back(static_cast<char>(hash & 255));
    std::filesystem::create_directories(path.parent_path());
    atomic_bytes(path, bytes);
}

FamilyEnds load_index(const std::filesystem::path& path, I n, I max_height, const mpz_class& total) {
    std::ifstream in(path, std::ios::binary | std::ios::ate);
    const auto size = in.tellg();
    need(size >= 8, "missing or truncated family index");
    std::string storage(static_cast<std::size_t>(size), '\0');
    in.seekg(0);
    need(bool(in.read(storage.data(), size)), "cannot read family index");
    std::string_view bytes(storage.data(), storage.size() - 8);
    auto hash = index_checksum(n, bytes);
    for (std::size_t i = bytes.size(); i < storage.size(); ++i, hash >>= 8)
        if (static_cast<unsigned char>(storage[i]) != (hash & 255))
            throw std::runtime_error("damaged family index: " + path.string());
    FamilyEnds ends;
    unsigned long id = 0;
    mpz_class end = 0;
    while (!bytes.empty()) {
        const auto gap = get_positive(bytes);
        need(gap <= families_through(max_height) - id, "family index exceeds height bound");
        id += gap.get_ui();
        end += get_positive(bytes);
        need(end <= total, "family index exceeds census");
        ends.emplace_back(family_label(id, max_height), end);
    }
    need(end == total, "incomplete family index");
    return ends;
}

mpz_class interval_begin(const FamilyEnds& ends, FamilyEnds::const_iterator it) {
    return it == ends.begin() ? mpz_class(0) : std::prev(it)->second;
}
} // namespace

void graph_request(const Request& r, std::ostream& out) {
    const I n = parse_vertices(r.size), m = n / 2;
    const bool index_only = r.selection == "cache";
    if (!r.families && !index_only) need(n <= 65534, "planar code supports at most 65534 vertices");
    const auto path = r.cache / ("family-ranks-v1-C" + std::to_string(n) + ".bin");
    if (r.use_cache && r.output != "-") need(std::filesystem::weakly_canonical(path) != std::filesystem::weakly_canonical(r.output), "output collides with cache entry");
    const bool hit = r.use_cache && std::filesystem::exists(path);
    if (index_only) std::cerr << "output: " << std::filesystem::absolute(path).lexically_normal().string() << '\n';
    const bool build_table = index_only || r.families || (r.selection == "all" && r.family.empty());
    std::optional<Point> beta;
    if (!r.family.empty()) {
        const auto comma = r.family.find(',');
        need(comma != 0 && comma != std::string::npos && comma + 1 < r.family.size() &&
             r.family.find_first_not_of("0123456789,") == std::string::npos && r.family.find(',', comma + 1) == std::string::npos,
             "--family expects two nonnegative integers A,B");
        beta = parse_family(r.family.substr(0, comma), r.family.substr(comma + 1), n);
    }
    const bool batch = r.selection == "-", all = r.selection == "all";
    mpz_class first = 0, last = 0;
    if (!all && !batch && !r.families && !index_only) {
        const auto dots = r.selection.find("..");
        if (dots != std::string::npos)
            need(dots != 0 && dots + 2 < r.selection.size() &&
                 r.selection.find_first_not_of("0123456789", dots + 2) == std::string::npos,
                 "expected an inclusive rank range A..B");
        first = parse_rank(r.selection.substr(0, dots));
        last = dots == std::string::npos ? first : parse_rank(r.selection.substr(dots + 2));
        need(first <= last, "reversed rank range");
    }
    const auto total = graph_count(r, static_cast<unsigned long>(m));
    const I max_height = static_cast<I>(identifier_sqrt(3 * Wide(n) - 1));
    if (r.estimates) {
        // Each coefficient row contains at most 38 integers bounded by N or the total.
        const mpz_class h = static_cast<unsigned long>(max_height);
        const mpz_class bound = 1024 + h * (h + 1) / 2 * (100 + 38 * std::max(r.size.size(), total.get_str().size()));
        const mpz_class labels = families_through(max_height);
        const auto row_bytes = (mpz_sizeinbase(labels.get_mpz_t(), 2) + 6) / 7 +
                               (mpz_sizeinbase(total.get_mpz_t(), 2) + 6) / 7;
        const mpz_class index_bound = 8 + std::min(labels, total) * row_bytes;
        if (!r.use_cache || !build_table || hit)
            std::cerr << "family cache estimate: 0 additional bytes (" << (hit ? "hit" : "unused") << ")\n";
        else
            std::cerr << "family cache estimate: at most " << disk_size(index_bound, true) << " additional\n";
        if (r.families)
            std::cerr << "output estimate: at most " << disk_size(bound, true) << '\n';
        else if (!index_only) {
            const unsigned long bytes = n <= 255 ? 1 + 4 * n : 3 + 8 * n;
            if (batch)
                std::cerr << "output estimate: " << disk_size(bytes) << " per graph plus stream header; count depends on stdin\n";
            else {
                const mpz_class count = all ? total : mpz_class(last - first + 1);
                std::cerr << "output estimate: " << (all && beta ? "at most " : "") << disk_size(count * bytes + (n <= 255 ? 15 : 18), all && beta)
                          << " (" << (all && beta ? "up to " : "") << count.get_str() << (count == 1 ? " graph)\n" : " graphs)\n");
            }
        }
    }
    FamilyEnds ends;
    if (hit) ends = load_index(path, n, max_height, total);
    if (index_only) {
        if (!hit) {
            fill_family_table(m, total, nullptr, &ends);
            save_index(path, n, ends);
        }
        return;
    }
    if (r.families) {
        CensusFamilyTable report(m, total);
        FamilyEnds computed;
        fill_family_table(m, total, &report, &computed);
        if (hit) need(ends == computed, "family index disagrees with report");
        else if (r.use_cache) save_index(path, n, computed);
        report.write_csv(out);
        return;
    }
    CensusRankSelector selector(m, total);
    if (beta && !hit && !all && !batch && first == last) {
        need(first < total && small_height_detail::admissible(m, *beta), "rank outside selected family or census");
        const auto period = selector.select_family_centered(*beta, first);
        star_dense::Workspace work;
        write_planar_header(n, out);
        write_period(out, n, period, work);
        return;
    }
    mpz_class available = total;
    if (beta) {
        if (hit) {
            const auto it = std::lower_bound(ends.begin(), ends.end(), family_id(*beta),
                [](const auto& entry, unsigned long id) { return family_id(entry.first) < id; });
            available = it != ends.end() && it->first == *beta ? mpz_class(it->second - interval_begin(ends, it)) : mpz_class(0);
        } else if (!all) {
            available = small_height_detail::admissible(m, *beta) ? family_count(m, *beta) : mpz_class(0);
        }
    }
    if (!all && !batch) need(last < available, "rank outside selected family or census");
    if (all) {
        unsigned workers = r.workers;
        if (available < workers) workers = std::max(1UL, available.get_ui());
        write_planar_header(n, out);
        if (available != 0) {
            std::vector<star_dense::Workspace> work(workers);
            auto produce = [&](auto emit) {
                if (beta) {
                    visit_family_periods(m, *beta, emit);
                    return;
                }
                mpz_class count = 0;
                visit_census_families(m, [&](Point family) {
                    const auto begin = count;
                    visit_family_periods(m, family, [&](const IdentifierCusp& period) {
                        emit(period);
                        ++count;
                    });
                    need(count <= total, "family stream exceeds the ordinary isomer count");
                    if (r.use_cache && !hit && count != begin) ends.emplace_back(family, count);
                    return count != total;
                });
                need(count == total, "family stream disagrees with the ordinary isomer count");
            };
            auto batch_size = graph_batch_size(n);
            const mpz_class target = (available + 4UL * workers - 1) / (4UL * workers);
            if (target < batch_size) batch_size = std::max(1UL, target.get_ui());
            census_write_ordered(out, workers, batch_size, produce,
                [&](auto& stream, const auto& period, unsigned lane) { write_period(stream, n, period, work[lane]); });
        }
        if (!beta && r.use_cache && !hit) save_index(path, n, ends);
        return;
    }
    star_dense::Workspace work;
    if (!batch && first != last) {
        mpz_class skip = first, remaining = last - first + 1;
        write_planar_header(n, out);
        auto stream_family = [&](Point family) {
            if (!small_height_detail::admissible(m, family)) return true;
            if (skip > 0 && !hit && !beta) {
                const auto mass = census_orbit_family_mass(m, family);
                if (mass && skip >= *mass) {
                    skip -= *mass;
                    return true;
                }
            }
            const auto caps = census_small_height_inventory(family);
            if (caps.empty()) return true;
            CensusPointOwner owner(m, family, caps);
            struct Finished {};
            try {
                owner.emit<true>([&](const auto& window, const auto& x, const auto& y) {
                    const auto length = static_cast<unsigned long>(window.size());
                    if (skip >= length) {
                        skip -= length;
                        return;
                    }
                    const auto start = skip.get_ui();
                    skip = 0;
                    for (auto i = start; i < length; ++i) {
                        const auto period = census_centered_period(window[i], family, x.nearest,
                            y.nearest, x.to_nearest, y.to_nearest);
                        write_period(out, n, period, work);
                        if (--remaining == 0) throw Finished{};
                    }
                });
            } catch (const Finished&) { return false; }
            return true;
        };
        if (beta) stream_family(*beta);
        else if (hit) {
            auto it = std::upper_bound(ends.begin(), ends.end(), first,
                [](const mpz_class& value, const auto& entry) { return value < entry.second; });
            skip -= interval_begin(ends, it);
            while (it != ends.end() && stream_family(it->first)) ++it;
        } else visit_census_families(m, stream_family);
        need(remaining == 0, "family stream ended before last requested rank");
        return;
    }
    bool started = false;
    auto select = [&](const mpz_class& rank) {
        need(rank < available, "rank outside selected family or census");
        if (!started) {
            write_planar_header(n, out);
            started = true;
        }
        if (beta)
            write_period(out, n, selector.select_family_centered(*beta, rank), work);
        else if (hit) {
            auto it = std::upper_bound(ends.begin(), ends.end(), rank,
                                       [](const mpz_class& value, const auto& entry) { return value < entry.second; });
            write_period(out, n, selector.select_family_centered(it->first, rank - interval_begin(ends, it)), work);
        } else
            write_period(out, n, selector.select_centered(rank), work);
    };
    if (batch) {
        std::string token;
        while (std::cin >> token)
            select(parse_rank(token));
        need(std::cin.eof() && !std::cin.bad(), "rank input failed");
        if (!started) write_planar_header(n, out);
    } else select(first);
}


==> anc/src/buckycount/ipr_hecke_arithmetic.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Frozen arithmetic tables checked against the printed public records.
// Research origin: export_ipr_hecke_arithmetic.py; not required for public checks.
// Include after the existing GMP arithmetic and rotary helpers.
#pragma once

namespace ipr_arithmetic {
struct OrientedAtom {
    unsigned weight; long left, right;
    unsigned p, b, d, modulus, residue;
    const char* numerator;
};
inline constexpr char oriented_denominator[] = "338610585600";
inline constexpr OrientedAtom oriented_terms[] = {
    {2, 1, -3, 1, 1, 2, 1, 0, "-492166080"},
    {2, 1, -3, 1, 2, 2, 1, 0, "-14626785600"},
    {2, 1, -3, 1, 3, 2, 1, 0, "-52345440000"},
    {2, 1, -3, 1, 4, 2, 1, 0, "-78643353600"},
    {2, 1, -3, 1, 5, 2, 1, 0, "-90025084800"},
    {2, 1, -3, 1, 6, 2, 1, 0, "-41281228800"},
    {2, 1, -3, 1, 7, 2, 1, 0, "-122667955200"},
    {2, 1, -3, 1, 8, 2, 1, 0, "-50164531200"},
    {2, 1, -3, 1, 9, 2, 1, 0, "-53299814400"},
    {2, 1, -3, 1, 10, 2, 1, 0, "-53299814400"},
    {2, 1, -3, 1, 11, 2, 1, 0, "-50948352000"},
    {2, 1, -3, 1, 12, 2, 1, 0, "-14892595200"},
    {2, 1, -3, 1, 13, 2, 1, 0, "-38407219200"},
    {2, 1, -3, 1, 14, 2, 1, 0, "-14108774400"},
    {2, 1, -3, 1, 15, 2, 1, 0, "-25474176000"},
    {2, 1, -3, 1, 16, 2, 1, 0, "-6270566400"},
    {2, 1, -3, 1, 17, 2, 1, 0, "-783820800"},
    {2, 1, -3, 1, 18, 2, 1, 0, "-12933043200"},
    {2, 1, -3, 1, 19, 2, 1, 0, "-6270566400"},
    {2, 1, -3, 1, 1, 1, 1, 0, "-974116080"},
    {2, 1, -3, 1, 2, 1, 1, 0, "12992963760"},
    {2, 1, -3, 1, 3, 1, 1, 0, "25165788480"},
    {2, 1, -3, 1, 4, 1, 1, 0, "-36396864000"},
    {2, 1, -3, 1, 5, 1, 1, 0, "-109401032160"},
    {2, 1, -3, 1, 6, 1, 1, 0, "-179509478400"},
    {2, 1, -3, 1, 7, 1, 1, 0, "-214799558400"},
    {2, 1, -3, 1, 8, 1, 1, 0, "-263305728000"},
    {2, 1, -3, 1, 9, 1, 1, 0, "-280549785600"},
    {2, 1, -3, 1, 10, 1, 1, 0, "-204519168000"},
    {2, 1, -3, 1, 11, 1, 1, 0, "-225921830400"},
    {2, 1, -3, 1, 12, 1, 1, 0, "-179255462400"},
    {2, 1, -3, 1, 13, 1, 1, 0, "-141269184000"},
    {2, 1, -3, 1, 14, 1, 1, 0, "-103827225600"},
    {2, 1, -3, 1, 15, 1, 1, 0, "-117663840000"},
    {2, 1, -3, 1, 16, 1, 1, 0, "-58786560000"},
    {2, 1, -3, 1, 17, 1, 1, 0, "-73076774400"},
    {2, 1, -3, 1, 18, 1, 1, 0, "-23605344000"},
    {2, 1, -3, 1, 19, 1, 1, 0, "-35271936000"},
    {2, 1, -3, 1, 20, 1, 1, 0, "-30569011200"},
    {2, 1, -3, 1, 21, 1, 1, 0, "-9405849600"},
    {2, 1, -3, 1, 22, 1, 1, 0, "-9405849600"},
    {2, 1, -3, 1, 23, 1, 1, 0, "-4702924800"},
    {2, 1, -3, 3, 1, 1, 1, 0, "-46282040"},
    {2, 1, -3, 3, 2, 1, 1, 0, "-354805920"},
    {2, 1, -3, 3, 3, 1, 1, 0, "-1701362880"},
    {2, 1, -3, 3, 4, 1, 1, 0, "-8165646720"},
    {2, 1, -3, 3, 5, 1, 1, 0, "-36017291520"},
    {2, 1, -3, 3, 6, 1, 1, 0, "-79978752000"},
    {2, 1, -3, 3, 7, 1, 1, 0, "-106719379200"},
    {2, 1, -3, 3, 8, 1, 1, 0, "-252889983360"},
    {2, 1, -3, 3, 9, 1, 1, 0, "-285325286400"},
    {2, 1, -3, 3, 10, 1, 1, 0, "-303117292800"},
    {2, 1, -3, 3, 11, 1, 1, 0, "-474580632960"},
    {2, 1, -3, 3, 12, 1, 1, 0, "-333907660800"},
    {2, 1, -3, 3, 13, 1, 1, 0, "-275904921600"},
    {2, 1, -3, 3, 14, 1, 1, 0, "-514926175680"},
    {2, 1, -3, 3, 15, 1, 1, 0, "-358402060800"},
    {2, 1, -3, 3, 16, 1, 1, 0, "-290833804800"},
    {2, 1, -3, 3, 17, 1, 1, 0, "-497203660800"},
    {2, 1, -3, 3, 18, 1, 1, 0, "-228091852800"},
    {2, 1, -3, 3, 19, 1, 1, 0, "-228353126400"},
    {2, 1, -3, 3, 20, 1, 1, 0, "-473819673600"},
    {2, 1, -3, 3, 21, 1, 1, 0, "-209280153600"},
    {2, 1, -3, 3, 22, 1, 1, 0, "-198894528000"},
    {2, 1, -3, 3, 23, 1, 1, 0, "-380936908800"},
    {2, 1, -3, 3, 24, 1, 1, 0, "-96409958400"},
    {2, 1, -3, 3, 25, 1, 1, 0, "-135339724800"},
    {2, 1, -3, 3, 26, 1, 1, 0, "-296284262400"},
    {2, 1, -3, 3, 27, 1, 1, 0, "-47029248000"},
    {2, 1, -3, 3, 28, 1, 1, 0, "-83607552000"},
    {2, 1, -3, 3, 29, 1, 1, 0, "-251606476800"},
    {2, 1, -3, 3, 30, 1, 1, 0, "-32920473600"},
    {2, 1, -3, 3, 31, 1, 1, 0, "-91445760000"},
    {2, 1, -3, 3, 32, 1, 1, 0, "-221037465600"},
    {2, 1, -3, 3, 33, 1, 1, 0, "-18811699200"},
    {2, 1, -3, 3, 34, 1, 1, 0, "-76945075200"},
    {2, 1, -3, 3, 35, 1, 1, 0, "-178711142400"},
    {2, 1, -3, 3, 36, 1, 1, 0, "-4702924800"},
    {2, 1, -3, 3, 37, 1, 1, 0, "-23906534400"},
    {2, 1, -3, 3, 38, 1, 1, 0, "-134033356800"},
    {2, 1, -3, 3, 39, 1, 1, 0, "-14108774400"},
    {2, 1, -3, 3, 40, 1, 1, 0, "-58133376000"},
    {2, 1, -3, 3, 41, 1, 1, 0, "-129330432000"},
    {2, 1, -3, 3, 42, 1, 1, 0, "-4702924800"},
    {2, 1, -3, 3, 43, 1, 1, 0, "-22208256000"},
    {2, 1, -3, 3, 44, 1, 1, 0, "-89355571200"},
    {2, 1, -3, 3, 45, 1, 1, 0, "-9405849600"},
    {2, 1, -3, 3, 46, 1, 1, 0, "-38472537600"},
    {2, 1, -3, 3, 47, 1, 1, 0, "-83476915200"},
    {2, 1, -3, 3, 48, 1, 1, 0, "-2351462400"},
    {2, 1, -3, 3, 49, 1, 1, 0, "-9405849600"},
    {2, 1, -3, 3, 50, 1, 1, 0, "-51732172800"},
    {2, 1, -3, 3, 52, 1, 1, 0, "-1698278400"},
    {2, 1, -3, 3, 53, 1, 1, 0, "-35271936000"},
    {2, 1, -3, 3, 54, 1, 1, 0, "-4702924800"},
    {2, 1, -3, 3, 55, 1, 1, 0, "-19660838400"},
    {2, 1, -3, 3, 56, 1, 1, 0, "-36447667200"},
    {2, 1, -3, 3, 57, 1, 1, 0, "-2351462400"},
    {2, 1, -3, 3, 58, 1, 1, 0, "-9405849600"},
    {2, 1, -3, 3, 59, 1, 1, 0, "-21163161600"},
    {2, 1, -3, 3, 62, 1, 1, 0, "-14108774400"},
    {2, 1, -3, 3, 65, 1, 1, 0, "-9405849600"},
    {2, 1, -3, 3, 68, 1, 1, 0, "-2351462400"},
    {2, 1, -3, 6, 2, 1, 1, 0, "-14135310"},
    {2, 1, -3, 6, 3, 1, 1, 0, "-31242960"},
    {2, 1, -3, 6, 4, 1, 1, 0, "-91060200"},
    {2, 1, -3, 6, 5, 1, 1, 0, "-64093680"},
    {2, 1, -3, 6, 6, 1, 1, 0, "-651596400"},
    {2, 1, -3, 6, 7, 1, 1, 0, "-67132800"},
    {2, 1, -3, 6, 8, 1, 1, 0, "-2585792160"},
    {2, 1, -3, 6, 9, 1, 1, 0, "-5684913360"},
    {2, 1, -3, 6, 10, 1, 1, 0, "1621166400"},
    {2, 1, -3, 6, 11, 1, 1, 0, "-21292573680"},
    {2, 1, -3, 6, 12, 1, 1, 0, "-4303756800"},
    {2, 1, -3, 6, 13, 1, 1, 0, "-5423241600"},
    {2, 1, -3, 6, 14, 1, 1, 0, "-51911798400"},
    {2, 1, -3, 6, 15, 1, 1, 0, "-10650528000"},
    {2, 1, -3, 6, 16, 1, 1, 0, "-13753605600"},
    {2, 1, -3, 6, 17, 1, 1, 0, "-90596620800"},
    {2, 1, -3, 6, 18, 1, 1, 0, "-10284019200"},
    {2, 1, -3, 6, 19, 1, 1, 0, "-587865600"},
    {2, 1, -3, 6, 20, 1, 1, 0, "-144223027200"},
    {2, 1, -3, 6, 21, 1, 1, 0, "-4343673600"},
    {2, 1, -3, 6, 22, 1, 1, 0, "-11140869600"},
    {2, 1, -3, 6, 23, 1, 1, 0, "-116397388800"},
    {2, 1, -3, 6, 24, 1, 1, 0, "17048102400"},
    {2, 1, -3, 6, 25, 1, 1, 0, "-4572288000"},
    {2, 1, -3, 6, 26, 1, 1, 0, "-99937152000"},
    {2, 1, -3, 6, 27, 1, 1, 0, "6923750400"},
    {2, 1, -3, 6, 28, 1, 1, 0, "-14029167600"},
    {2, 1, -3, 6, 29, 1, 1, 0, "-94058496000"},
    {2, 1, -3, 6, 30, 1, 1, 0, "16166304000"},
    {2, 1, -3, 6, 31, 1, 1, 0, "97977600"},
    {2, 1, -3, 6, 32, 1, 1, 0, "-97879622400"},
    {2, 1, -3, 6, 33, 1, 1, 0, "-2808691200"},
    {2, 1, -3, 6, 34, 1, 1, 0, "12998361600"},
    {2, 1, -3, 6, 35, 1, 1, 0, "-77598259200"},
    {2, 1, -3, 6, 36, 1, 1, 0, "9405849600"},
    {2, 1, -3, 6, 37, 1, 1, 0, "4735584000"},
    {2, 1, -3, 6, 38, 1, 1, 0, "-65840947200"},
    {2, 1, -3, 6, 39, 1, 1, 0, "-12214540800"},
    {2, 1, -3, 6, 40, 1, 1, 0, "-9405849600"},
    {2, 1, -3, 6, 41, 1, 1, 0, "-68192409600"},
    {2, 1, -3, 6, 42, 1, 1, 0, "9405849600"},
    {2, 1, -3, 6, 43, 1, 1, 0, "-4702924800"},
    {2, 1, -3, 6, 44, 1, 1, 0, "-77892192000"},
    {2, 1, -3, 6, 45, 1, 1, 0, "-10189670400"},
    {2, 1, -3, 6, 46, 1, 1, 0, "3527193600"},
    {2, 1, -3, 6, 47, 1, 1, 0, "-58786560000"},
    {2, 1, -3, 6, 48, 1, 1, 0, "4702924800"},
    {2, 1, -3, 6, 50, 1, 1, 0, "-44677785600"},
    {2, 1, -3, 6, 51, 1, 1, 0, "-13324953600"},
    {2, 1, -3, 6, 53, 1, 1, 0, "-39974860800"},
    {2, 1, -3, 6, 56, 1, 1, 0, "-39974860800"},
    {2, 1, -3, 6, 57, 1, 1, 0, "-12541132800"},
    {2, 1, -3, 6, 59, 1, 1, 0, "-37623398400"},
    {2, 1, -3, 6, 62, 1, 1, 0, "-39974860800"},
    {2, 1, -3, 6, 63, 1, 1, 0, "-12541132800"},
    {2, 1, -3, 6, 65, 1, 1, 0, "-37623398400"},
    {2, 1, -3, 6, 68, 1, 1, 0, "-38211264000"},
    {2, 1, -3, 6, 69, 1, 1, 0, "-7838208000"},
    {2, 1, -3, 6, 71, 1, 1, 0, "-23514624000"},
    {2, 1, -3, 6, 74, 1, 1, 0, "-11169446400"},
    {2, 1, -3, 6, 75, 1, 1, 0, "-6270566400"},
    {2, 1, -3, 6, 77, 1, 1, 0, "-18811699200"},
    {2, 1, -3, 6, 80, 1, 1, 0, "-28805414400"},
    {2, 1, -3, 6, 81, 1, 1, 0, "-6270566400"},
    {2, 1, -3, 6, 83, 1, 1, 0, "-18811699200"},
    {2, 1, -3, 6, 86, 1, 1, 0, "-10581580800"},
    {2, 1, -3, 6, 87, 1, 1, 0, "-4702924800"},
    {2, 1, -3, 6, 89, 1, 1, 0, "-14108774400"},
    {2, 1, -3, 6, 92, 1, 1, 0, "-19105632000"},
    {2, 1, -3, 6, 93, 1, 1, 0, "-3919104000"},
    {2, 1, -3, 6, 95, 1, 1, 0, "-11757312000"},
    {2, 1, -3, 6, 98, 1, 1, 0, "-4702924800"},
    {2, 1, -3, 6, 99, 1, 1, 0, "-783820800"},
    {2, 1, -3, 6, 101, 1, 1, 0, "-2351462400"},
    {2, 1, -3, 6, 104, 1, 1, 0, "-587865600"},
    {2, 1, -3, 6, 105, 1, 1, 0, "-1567641600"},
    {2, 1, -3, 6, 107, 1, 1, 0, "-4702924800"},
    {2, 1, -3, 6, 110, 1, 1, 0, "-9699782400"},
    {2, 1, -3, 6, 111, 1, 1, 0, "-2351462400"},
    {2, 1, -3, 6, 113, 1, 1, 0, "-7054387200"},
    {2, 1, -3, 6, 116, 1, 1, 0, "-4702924800"},
    {2, 1, -3, 6, 117, 1, 1, 0, "-783820800"},
    {2, 1, -3, 6, 119, 1, 1, 0, "-2351462400"},
    {4, 1, -3, 1, 1, 2, 1, 0, "-16074240"},
    {4, 1, -3, 1, 2, 2, 1, 0, "70398720"},
    {4, 1, -3, 1, 3, 2, 1, 0, "69672960"},
    {4, 1, -3, 1, 4, 2, 1, 0, "139345920"},
    {4, 1, -3, 1, 5, 2, 1, 0, "4354560"},
    {4, 1, -3, 1, 6, 2, 1, 0, "69672960"},
    {4, 1, -3, 1, 1, 1, 1, 0, "50544480"},
    {4, 1, -3, 1, 2, 1, 1, 0, "92489040"},
    {4, 1, -3, 1, 3, 1, 1, 0, "26913600"},
    {4, 1, -3, 1, 4, 1, 1, 0, "-37739520"},
    {4, 1, -3, 1, 5, 1, 1, 0, "9646560"},
    {4, 1, -3, 1, 6, 1, 1, 0, "-15966720"},
    {4, 1, -3, 1, 7, 1, 1, 0, "3265920"},
    {4, 1, -3, 1, 8, 1, 1, 0, "2903040"},
    {4, 1, -3, 1, 9, 1, 1, 0, "2903040"},
    {4, 1, -3, 1, 10, 1, 1, 0, "2903040"},
    {4, 1, -3, 1, 11, 1, 1, 0, "725760"},
    {4, 1, -3, 1, 12, 1, 1, 0, "2177280"},
    {4, 1, -3, 1, 13, 1, 1, 0, "725760"},
    {4, 1, -3, 1, 14, 1, 1, 0, "1451520"},
    {4, 1, -3, 1, 15, 1, 1, 0, "362880"},
    {4, 1, -3, 1, 17, 1, 1, 0, "725760"},
    {4, 1, -3, 1, 18, 1, 1, 0, "362880"},
    {4, 1, -3, 3, 1, 2, 1, 0, "-3477600"},
    {4, 1, -3, 3, 2, 2, 1, 0, "34110720"},
    {4, 1, -3, 3, 4, 2, 1, 0, "-295142400"},
    {4, 1, -3, 3, 5, 2, 1, 0, "563189760"},
    {4, 1, -3, 3, 7, 2, 1, 0, "-174182400"},
    {4, 1, -3, 3, 8, 2, 1, 0, "287400960"},
    {4, 1, -3, 3, 10, 2, 1, 0, "-261273600"},
    {4, 1, -3, 3, 11, 2, 1, 0, "148055040"},
    {4, 1, -3, 3, 14, 2, 1, 0, "143700480"},
    {4, 1, -3, 3, 17, 2, 1, 0, "69672960"},
    {4, 1, -3, 2, 1, 1, 1, 0, "223440"},
    {4, 1, -3, 2, 3, 1, 1, 0, "-502320"},
    {4, 1, -3, 2, 5, 1, 1, 0, "2540160"},
    {4, 1, -3, 2, 7, 1, 1, 0, "7620480"},
    {4, 1, -3, 2, 9, 1, 1, 0, "4354560"},
    {4, 1, -3, 2, 11, 1, 1, 0, "2177280"},
    {4, 1, -3, 2, 13, 1, 1, 0, "2177280"},
    {4, 1, -3, 3, 1, 1, 1, 0, "3076906"},
    {4, 1, -3, 3, 2, 1, 1, 0, "-20202000"},
    {4, 1, -3, 3, 4, 1, 1, 0, "534703680"},
    {4, 1, -3, 3, 5, 1, 1, 0, "-406304640"},
    {4, 1, -3, 3, 7, 1, 1, 0, "1067955840"},
    {4, 1, -3, 3, 8, 1, 1, 0, "-225288000"},
    {4, 1, -3, 3, 10, 1, 1, 0, "518918400"},
    {4, 1, -3, 3, 11, 1, 1, 0, "-225288000"},
    {4, 1, -3, 3, 13, 1, 1, 0, "209018880"},
    {4, 1, -3, 3, 14, 1, 1, 0, "-47325600"},
    {4, 1, -3, 3, 16, 1, 1, 0, "138620160"},
    {4, 1, -3, 3, 17, 1, 1, 0, "-108864000"},
    {4, 1, -3, 3, 19, 1, 1, 0, "34836480"},
    {4, 1, -3, 3, 22, 1, 1, 0, "19595520"},
    {4, 1, -3, 3, 25, 1, 1, 0, "17418240"},
    {4, 1, -3, 3, 28, 1, 1, 0, "17418240"},
    {4, 1, -3, 3, 31, 1, 1, 0, "17418240"},
    {4, 1, -3, 3, 34, 1, 1, 0, "4354560"},
    {4, 1, -3, 3, 37, 1, 1, 0, "13063680"},
    {4, 1, -3, 3, 40, 1, 1, 0, "4354560"},
    {4, 1, -3, 3, 43, 1, 1, 0, "8709120"},
    {4, 1, -3, 3, 46, 1, 1, 0, "2177280"},
    {4, 1, -3, 3, 52, 1, 1, 0, "4354560"},
    {4, 1, -3, 3, 55, 1, 1, 0, "2177280"},
    {4, 1, -3, 6, 5, 1, 1, 0, "-3780000"},
    {4, 1, -3, 6, 7, 1, 1, 0, "17055360"},
    {4, 1, -3, 6, 11, 1, 1, 0, "-25552800"},
    {4, 1, -3, 6, 13, 1, 1, 0, "25764480"},
    {4, 1, -3, 6, 17, 1, 1, 0, "-21772800"},
    {4, 1, -3, 6, 19, 1, 1, 0, "13063680"},
    {4, 1, -3, 6, 25, 1, 1, 0, "8709120"},
    {4, 1, -3, 6, 31, 1, 1, 0, "6531840"},
    {4, 1, -3, 6, 37, 1, 1, 0, "2177280"},
    {6, 1, -3, 1, 1, 2, 1, 0, "-30720"},
    {6, 1, -3, 1, 1, 1, 1, 0, "8160"},
    {6, 1, -3, 1, 2, 1, 1, 0, "-2160"},
    {6, 1, -3, 1, 3, 1, 1, 0, "-2880"},
    {6, 1, -3, 1, 5, 1, 1, 0, "-1440"},
    {6, 1, -3, 3, 1, 2, 1, 0, "-11520"},
    {6, 1, -3, 3, 4, 2, 1, 0, "-184320"},
    {6, 1, -3, 2, 1, 1, 1, 0, "-240"},
    {6, 1, -3, 2, 3, 1, 1, 0, "-240"},
    {6, 1, -3, 3, 1, 1, 1, 0, "18340"},
    {6, 1, -3, 3, 2, 1, 1, 0, "-89040"},
    {6, 1, -3, 3, 4, 1, 1, 0, "60480"},
    {6, 1, -3, 3, 5, 1, 1, 0, "-5760"},
    {6, 1, -3, 3, 8, 1, 1, 0, "-2880"},
    {6, 1, -3, 3, 11, 1, 1, 0, "-2880"},
    {6, 1, -3, 3, 14, 1, 1, 0, "-1440"},
    {6, 1, -3, 6, 5, 1, 1, 0, "-1440"},
    {6, 1, -3, 6, 11, 1, 1, 0, "-1440"},
    {8, 1, -3, 3, 1, 1, 1, 0, "7"},
    {2, -3, 1, 1, 1, 2, 1, 0, "9172336320"},
    {2, -3, 1, 1, 2, 2, 1, 0, "148836139200"},
    {2, -3, 1, 1, 3, 2, 1, 0, "381688070400"},
    {2, -3, 1, 1, 4, 2, 1, 0, "514970265600"},
    {2, -3, 1, 1, 5, 2, 1, 0, "612408988800"},
    {2, -3, 1, 1, 6, 2, 1, 0, "832417689600"},
    {2, -3, 1, 1, 7, 2, 1, 0, "765401011200"},
    {2, -3, 1, 1, 8, 2, 1, 0, "620786073600"},
    {2, -3, 1, 1, 9, 2, 1, 0, "479698329600"},
    {2, -3, 1, 1, 10, 2, 1, 0, "479698329600"},
    {2, -3, 1, 1, 11, 2, 1, 0, "458535168000"},
    {2, -3, 1, 1, 12, 2, 1, 0, "134033356800"},
    {2, -3, 1, 1, 13, 2, 1, 0, "345664972800"},
    {2, -3, 1, 1, 14, 2, 1, 0, "126978969600"},
    {2, -3, 1, 1, 15, 2, 1, 0, "229267584000"},
    {2, -3, 1, 1, 16, 2, 1, 0, "56435097600"},
    {2, -3, 1, 1, 17, 2, 1, 0, "7054387200"},
    {2, -3, 1, 1, 18, 2, 1, 0, "116397388800"},
    {2, -3, 1, 1, 19, 2, 1, 0, "56435097600"},
    {2, -3, 1, 1, 1, 1, 1, 0, "8262369360"},
    {2, -3, 1, 1, 2, 1, 1, 0, "92833367760"},
    {2, -3, 1, 1, 3, 1, 1, 0, "614046847680"},
    {2, -3, 1, 1, 4, 1, 1, 0, "1379720563200"},
    {2, -3, 1, 1, 5, 1, 1, 0, "2350264623840"},
    {2, -3, 1, 1, 6, 1, 1, 0, "2477265638400"},
    {2, -3, 1, 1, 7, 1, 1, 0, "3256481491200"},
    {2, -3, 1, 1, 8, 1, 1, 0, "2873487052800"},
    {2, -3, 1, 1, 9, 1, 1, 0, "3042792345600"},
    {2, -3, 1, 1, 10, 1, 1, 0, "2217429043200"},
    {2, -3, 1, 1, 11, 1, 1, 0, "2374389158400"},
    {2, -3, 1, 1, 12, 1, 1, 0, "1705398105600"},
    {2, -3, 1, 1, 13, 1, 1, 0, "1527862694400"},
    {2, -3, 1, 1, 14, 1, 1, 0, "1024061875200"},
    {2, -3, 1, 1, 15, 1, 1, 0, "1229520902400"},
    {2, -3, 1, 1, 16, 1, 1, 0, "571405363200"},
    {2, -3, 1, 1, 17, 1, 1, 0, "660173068800"},
    {2, -3, 1, 1, 18, 1, 1, 0, "298341792000"},
    {2, -3, 1, 1, 19, 1, 1, 0, "359773747200"},
    {2, -3, 1, 1, 20, 1, 1, 0, "275121100800"},
    {2, -3, 1, 1, 21, 1, 1, 0, "84652646400"},
    {2, -3, 1, 1, 22, 1, 1, 0, "84652646400"},
    {2, -3, 1, 1, 23, 1, 1, 0, "42326323200"},
    {2, -3, 1, 3, 1, 1, 1, 0, "6788040"},
    {2, -3, 1, 3, 2, 1, 1, 0, "27044640"},
    {2, -3, 1, 3, 3, 1, 1, 0, "176178240"},
    {2, -3, 1, 3, 4, 1, 1, 0, "6838231680"},
    {2, -3, 1, 3, 5, 1, 1, 0, "45577969920"},
    {2, -3, 1, 3, 6, 1, 1, 0, "108196300800"},
    {2, -3, 1, 3, 7, 1, 1, 0, "7936185600"},
    {2, -3, 1, 3, 8, 1, 1, 0, "181959039360"},
    {2, -3, 1, 3, 9, 1, 1, 0, "465604070400"},
    {2, -3, 1, 3, 10, 1, 1, 0, "-149198112000"},
    {2, -3, 1, 3, 11, 1, 1, 0, "479157759360"},
    {2, -3, 1, 3, 12, 1, 1, 0, "643516876800"},
    {2, -3, 1, 3, 13, 1, 1, 0, "92490854400"},
    {2, -3, 1, 3, 14, 1, 1, 0, "473973958080"},
    {2, -3, 1, 3, 15, 1, 1, 0, "751880102400"},
    {2, -3, 1, 3, 16, 1, 1, 0, "11082355200"},
    {2, -3, 1, 3, 17, 1, 1, 0, "743845939200"},
    {2, -3, 1, 3, 18, 1, 1, 0, "514970265600"},
    {2, -3, 1, 3, 19, 1, 1, 0, "108167270400"},
    {2, -3, 1, 3, 20, 1, 1, 0, "528687129600"},
    {2, -3, 1, 3, 21, 1, 1, 0, "552593664000"},
    {2, -3, 1, 3, 22, 1, 1, 0, "-26453952000"},
    {2, -3, 1, 3, 23, 1, 1, 0, "482833612800"},
    {2, -3, 1, 3, 24, 1, 1, 0, "251606476800"},
    {2, -3, 1, 3, 25, 1, 1, 0, "48596889600"},
    {2, -3, 1, 3, 26, 1, 1, 0, "352719360000"},
    {2, -3, 1, 3, 27, 1, 1, 0, "141087744000"},
    {2, -3, 1, 3, 28, 1, 1, 0, "-68976230400"},
    {2, -3, 1, 3, 29, 1, 1, 0, "276688742400"},
    {2, -3, 1, 3, 30, 1, 1, 0, "98761420800"},
    {2, -3, 1, 3, 31, 1, 1, 0, "-45461606400"},
    {2, -3, 1, 3, 32, 1, 1, 0, "233578598400"},
    {2, -3, 1, 3, 33, 1, 1, 0, "56435097600"},
    {2, -3, 1, 3, 34, 1, 1, 0, "-74854886400"},
    {2, -3, 1, 3, 35, 1, 1, 0, "181846425600"},
    {2, -3, 1, 3, 36, 1, 1, 0, "14108774400"},
    {2, -3, 1, 3, 37, 1, 1, 0, "-17635968000"},
    {2, -3, 1, 3, 38, 1, 1, 0, "143439206400"},
    {2, -3, 1, 3, 39, 1, 1, 0, "42326323200"},
    {2, -3, 1, 3, 40, 1, 1, 0, "-56043187200"},
    {2, -3, 1, 3, 41, 1, 1, 0, "132465715200"},
    {2, -3, 1, 3, 42, 1, 1, 0, "14108774400"},
    {2, -3, 1, 3, 43, 1, 1, 0, "-18027878400"},
    {2, -3, 1, 3, 44, 1, 1, 0, "95626137600"},
    {2, -3, 1, 3, 45, 1, 1, 0, "28217548800"},
    {2, -3, 1, 3, 46, 1, 1, 0, "-37427443200"},
    {2, -3, 1, 3, 47, 1, 1, 0, "85044556800"},
    {2, -3, 1, 3, 48, 1, 1, 0, "7054387200"},
    {2, -3, 1, 3, 49, 1, 1, 0, "-9405849600"},
    {2, -3, 1, 3, 50, 1, 1, 0, "51732172800"},
    {2, -3, 1, 3, 52, 1, 1, 0, "391910400"},
    {2, -3, 1, 3, 53, 1, 1, 0, "38407219200"},
    {2, -3, 1, 3, 54, 1, 1, 0, "14108774400"},
    {2, -3, 1, 3, 55, 1, 1, 0, "-18615744000"},
    {2, -3, 1, 3, 56, 1, 1, 0, "38015308800"},
    {2, -3, 1, 3, 57, 1, 1, 0, "7054387200"},
    {2, -3, 1, 3, 58, 1, 1, 0, "-9405849600"},
    {2, -3, 1, 3, 59, 1, 1, 0, "21163161600"},
    {2, -3, 1, 3, 62, 1, 1, 0, "14108774400"},
    {2, -3, 1, 3, 65, 1, 1, 0, "9405849600"},
    {2, -3, 1, 3, 68, 1, 1, 0, "2351462400"},
    {2, -3, 1, 6, 2, 1, 1, 0, "14437710"},
    {2, -3, 1, 6, 3, 1, 1, 0, "48580560"},
    {2, -3, 1, 6, 4, 1, 1, 0, "150708600"},
    {2, -3, 1, 6, 5, 1, 1, 0, "262468080"},
    {2, -3, 1, 6, 6, 1, 1, 0, "1467169200"},
    {2, -3, 1, 6, 7, 1, 1, 0, "2160950400"},
    {2, -3, 1, 6, 8, 1, 1, 0, "5921868960"},
    {2, -3, 1, 6, 9, 1, 1, 0, "14614583760"},
    {2, -3, 1, 6, 10, 1, 1, 0, "14438088000"},
    {2, -3, 1, 6, 11, 1, 1, 0, "38735005680"},
    {2, -3, 1, 6, 12, 1, 1, 0, "42333580800"},
    {2, -3, 1, 6, 13, 1, 1, 0, "54285033600"},
    {2, -3, 1, 6, 14, 1, 1, 0, "88555420800"},
    {2, -3, 1, 6, 15, 1, 1, 0, "82464480000"},
    {2, -3, 1, 6, 16, 1, 1, 0, "103819514400"},
    {2, -3, 1, 6, 17, 1, 1, 0, "150167001600"},
    {2, -3, 1, 6, 18, 1, 1, 0, "97883251200"},
    {2, -3, 1, 6, 19, 1, 1, 0, "115417612800"},
    {2, -3, 1, 6, 20, 1, 1, 0, "233578598400"},
    {2, -3, 1, 6, 21, 1, 1, 0, "108265248000"},
    {2, -3, 1, 6, 22, 1, 1, 0, "117928288800"},
    {2, -3, 1, 6, 23, 1, 1, 0, "183805977600"},
    {2, -3, 1, 6, 24, 1, 1, 0, "76618483200"},
    {2, -3, 1, 6, 25, 1, 1, 0, "131289984000"},
    {2, -3, 1, 6, 26, 1, 1, 0, "152453145600"},
    {2, -3, 1, 6, 27, 1, 1, 0, "84260736000"},
    {2, -3, 1, 6, 28, 1, 1, 0, "140775440400"},
    {2, -3, 1, 6, 29, 1, 1, 0, "137952460800"},
    {2, -3, 1, 6, 30, 1, 1, 0, "54965433600"},
    {2, -3, 1, 6, 31, 1, 1, 0, "78480057600"},
    {2, -3, 1, 6, 32, 1, 1, 0, "137070662400"},
    {2, -3, 1, 6, 33, 1, 1, 0, "59374425600"},
    {2, -3, 1, 6, 34, 1, 1, 0, "19791475200"},
    {2, -3, 1, 6, 35, 1, 1, 0, "108951091200"},
    {2, -3, 1, 6, 36, 1, 1, 0, "28217548800"},
    {2, -3, 1, 6, 37, 1, 1, 0, "43404076800"},
    {2, -3, 1, 6, 38, 1, 1, 0, "90923212800"},
    {2, -3, 1, 6, 39, 1, 1, 0, "37427443200"},
    {2, -3, 1, 6, 40, 1, 1, 0, "65840947200"},
    {2, -3, 1, 6, 41, 1, 1, 0, "80733542400"},
    {2, -3, 1, 6, 42, 1, 1, 0, "9405849600"},
    {2, -3, 1, 6, 43, 1, 1, 0, "32920473600"},
    {2, -3, 1, 6, 44, 1, 1, 0, "77892192000"},
    {2, -3, 1, 6, 45, 1, 1, 0, "29001369600"},
    {2, -3, 1, 6, 46, 1, 1, 0, "3527193600"},
    {2, -3, 1, 6, 47, 1, 1, 0, "58786560000"},
    {2, -3, 1, 6, 48, 1, 1, 0, "4702924800"},
    {2, -3, 1, 6, 50, 1, 1, 0, "44677785600"},
    {2, -3, 1, 6, 51, 1, 1, 0, "13324953600"},
    {2, -3, 1, 6, 53, 1, 1, 0, "39974860800"},
    {2, -3, 1, 6, 56, 1, 1, 0, "39974860800"},
    {2, -3, 1, 6, 57, 1, 1, 0, "12541132800"},
    {2, -3, 1, 6, 59, 1, 1, 0, "37623398400"},
    {2, -3, 1, 6, 62, 1, 1, 0, "39974860800"},
    {2, -3, 1, 6, 63, 1, 1, 0, "12541132800"},
    {2, -3, 1, 6, 65, 1, 1, 0, "37623398400"},
    {2, -3, 1, 6, 68, 1, 1, 0, "38211264000"},
    {2, -3, 1, 6, 69, 1, 1, 0, "7838208000"},
    {2, -3, 1, 6, 71, 1, 1, 0, "23514624000"},
    {2, -3, 1, 6, 74, 1, 1, 0, "11169446400"},
    {2, -3, 1, 6, 75, 1, 1, 0, "6270566400"},
    {2, -3, 1, 6, 77, 1, 1, 0, "18811699200"},
    {2, -3, 1, 6, 80, 1, 1, 0, "28805414400"},
    {2, -3, 1, 6, 81, 1, 1, 0, "6270566400"},
    {2, -3, 1, 6, 83, 1, 1, 0, "18811699200"},
    {2, -3, 1, 6, 86, 1, 1, 0, "10581580800"},
    {2, -3, 1, 6, 87, 1, 1, 0, "4702924800"},
    {2, -3, 1, 6, 89, 1, 1, 0, "14108774400"},
    {2, -3, 1, 6, 92, 1, 1, 0, "19105632000"},
    {2, -3, 1, 6, 93, 1, 1, 0, "3919104000"},
    {2, -3, 1, 6, 95, 1, 1, 0, "11757312000"},
    {2, -3, 1, 6, 98, 1, 1, 0, "4702924800"},
    {2, -3, 1, 6, 99, 1, 1, 0, "783820800"},
    {2, -3, 1, 6, 101, 1, 1, 0, "2351462400"},
    {2, -3, 1, 6, 104, 1, 1, 0, "587865600"},
    {2, -3, 1, 6, 105, 1, 1, 0, "1567641600"},
    {2, -3, 1, 6, 107, 1, 1, 0, "4702924800"},
    {2, -3, 1, 6, 110, 1, 1, 0, "9699782400"},
    {2, -3, 1, 6, 111, 1, 1, 0, "2351462400"},
    {2, -3, 1, 6, 113, 1, 1, 0, "7054387200"},
    {2, -3, 1, 6, 116, 1, 1, 0, "4702924800"},
    {2, -3, 1, 6, 117, 1, 1, 0, "783820800"},
    {2, -3, 1, 6, 119, 1, 1, 0, "2351462400"},
    {4, -3, 1, 1, 1, 2, 1, 0, "8582837760"},
    {4, -3, 1, 1, 2, 2, 1, 0, "85652017920"},
    {4, -3, 1, 1, 3, 2, 1, 0, "12697896960"},
    {4, -3, 1, 1, 4, 2, 1, 0, "11287019520"},
    {4, -3, 1, 1, 5, 2, 1, 0, "352719360"},
    {4, -3, 1, 1, 6, 2, 1, 0, "5643509760"},
    {4, -3, 1, 1, 1, 1, 1, 0, "10941648480"},
    {4, -3, 1, 1, 2, 1, 1, 0, "44857819440"},
    {4, -3, 1, 1, 3, 1, 1, 0, "11830795200"},
    {4, -3, 1, 1, 4, 1, 1, 0, "8700410880"},
    {4, -3, 1, 1, 5, 1, 1, 0, "2961372960"},
    {4, -3, 1, 1, 6, 1, 1, 0, "2233889280"},
    {4, -3, 1, 1, 7, 1, 1, 0, "264539520"},
    {4, -3, 1, 1, 8, 1, 1, 0, "235146240"},
    {4, -3, 1, 1, 9, 1, 1, 0, "235146240"},
    {4, -3, 1, 1, 10, 1, 1, 0, "235146240"},
    {4, -3, 1, 1, 11, 1, 1, 0, "58786560"},
    {4, -3, 1, 1, 12, 1, 1, 0, "176359680"},
    {4, -3, 1, 1, 13, 1, 1, 0, "58786560"},
    {4, -3, 1, 1, 14, 1, 1, 0, "117573120"},
    {4, -3, 1, 1, 15, 1, 1, 0, "29393280"},
    {4, -3, 1, 1, 17, 1, 1, 0, "58786560"},
    {4, -3, 1, 1, 18, 1, 1, 0, "29393280"},
    {4, -3, 1, 2, 1, 1, 1, 0, "33067440"},
    {4, -3, 1, 2, 3, 1, 1, 0, "2913608880"},
    {4, -3, 1, 2, 5, 1, 1, 0, "3145080960"},
    {4, -3, 1, 2, 7, 1, 1, 0, "617258880"},
    {4, -3, 1, 2, 9, 1, 1, 0, "352719360"},
    {4, -3, 1, 2, 11, 1, 1, 0, "176359680"},
    {4, -3, 1, 2, 13, 1, 1, 0, "176359680"},
    {6, -3, 1, 1, 1, 2, 1, 0, "22394880"},
    {6, -3, 1, 1, 1, 1, 1, 0, "136118880"},
    {6, -3, 1, 1, 2, 1, 1, 0, "1574640"},
    {6, -3, 1, 1, 3, 1, 1, 0, "2099520"},
    {6, -3, 1, 1, 5, 1, 1, 0, "1049760"},
    {6, -3, 1, 2, 1, 1, 1, 0, "174960"},
    {6, -3, 1, 2, 3, 1, 1, 0, "174960"},
    {0, 1, -3, 1, 1, 2, 1, 0, "6203258880"},
    {0, 1, -3, 1, 2, 2, 1, 0, "399972958560"},
    {0, 1, -3, 1, 3, 2, 1, 0, "6424148465280"},
    {0, 1, -3, 1, 4, 2, 1, 0, "27576627240960"},
    {0, 1, -3, 1, 5, 2, 1, 0, "54802120726080"},
    {0, 1, -3, 1, 6, 2, 1, 0, "86774701870080"},
    {0, 1, -3, 1, 7, 2, 1, 0, "93395644876800"},
    {0, 1, -3, 1, 8, 2, 1, 0, "113515018444800"},
    {0, 1, -3, 1, 9, 2, 1, 0, "98911391846400"},
    {0, 1, -3, 1, 10, 2, 1, 0, "102311606476800"},
    {0, 1, -3, 1, 11, 2, 1, 0, "73941996441600"},
    {0, 1, -3, 1, 12, 2, 1, 0, "77470235136000"},
    {0, 1, -3, 1, 13, 2, 1, 0, "56868289228800"},
    {0, 1, -3, 1, 14, 2, 1, 0, "49474768896000"},
    {0, 1, -3, 1, 15, 2, 1, 0, "34572506572800"},
    {0, 1, -3, 1, 16, 2, 1, 0, "39533830963200"},
    {0, 1, -3, 1, 17, 2, 1, 0, "19375005081600"},
    {0, 1, -3, 1, 18, 2, 1, 0, "21618561484800"},
    {0, 1, -3, 1, 19, 2, 1, 0, "9764316979200"},
    {0, 1, -3, 1, 20, 2, 1, 0, "11837261721600"},
    {0, 1, -3, 1, 21, 2, 1, 0, "8973180518400"},
    {0, 1, -3, 1, 22, 2, 1, 0, "2878189977600"},
    {0, 1, -3, 1, 23, 2, 1, 0, "2793537331200"},
    {0, 1, -3, 1, 24, 2, 1, 0, "1354442342400"},
    {0, 1, -3, 1, 1, 1, 1, 0, "4014911040"},
    {0, 1, -3, 1, 2, 1, 1, 0, "605981416320"},
    {0, 1, -3, 1, 3, 1, 1, 0, "6042441081600"},
    {0, 1, -3, 1, 4, 1, 1, 0, "20646931415040"},
    {0, 1, -3, 1, 5, 1, 1, 0, "41926064705280"},
    {0, 1, -3, 1, 6, 1, 1, 0, "61363635056640"},
    {0, 1, -3, 1, 7, 1, 1, 0, "76280192674560"},
    {0, 1, -3, 1, 8, 1, 1, 0, "83572651653120"},
    {0, 1, -3, 1, 9, 1, 1, 0, "81696707205120"},
    {0, 1, -3, 1, 10, 1, 1, 0, "76577834833920"},
    {0, 1, -3, 1, 11, 1, 1, 0, "69405138593280"},
    {0, 1, -3, 1, 12, 1, 1, 0, "64048823677440"},
    {0, 1, -3, 1, 13, 1, 1, 0, "58036601710080"},
    {0, 1, -3, 1, 14, 1, 1, 0, "53229586959360"},
    {0, 1, -3, 1, 15, 1, 1, 0, "47381654557440"},
    {0, 1, -3, 1, 16, 1, 1, 0, "47013571584000"},
    {0, 1, -3, 1, 17, 1, 1, 0, "36026913646080"},
    {0, 1, -3, 1, 18, 1, 1, 0, "35147779511040"},
    {0, 1, -3, 1, 19, 1, 1, 0, "27863261798400"},
    {0, 1, -3, 1, 20, 1, 1, 0, "25075995033600"},
    {0, 1, -3, 1, 21, 1, 1, 0, "19827530956800"},
    {0, 1, -3, 1, 22, 1, 1, 0, "16215684710400"},
    {0, 1, -3, 1, 23, 1, 1, 0, "12453344870400"},
    {0, 1, -3, 1, 24, 1, 1, 0, "10835538739200"},
    {0, 1, -3, 1, 25, 1, 1, 0, "5982120345600"},
    {0, 1, -3, 1, 26, 1, 1, 0, "5869250150400"},
    {0, 1, -3, 1, 27, 1, 1, 0, "4289067417600"},
    {0, 1, -3, 1, 28, 1, 1, 0, "2483144294400"},
    {0, 1, -3, 1, 29, 1, 1, 0, "2031663513600"},
    {0, 1, -3, 1, 30, 1, 1, 0, "1185137049600"},
    {0, 1, -3, 1, 31, 1, 1, 0, "1128701952000"},
    {0, 1, -3, 1, 32, 1, 1, 0, "677221171200"},
    {0, 1, -3, 1, 33, 1, 1, 0, "112870195200"},
    {0, 1, -3, 1, 34, 1, 1, 0, "225740390400"},
    {0, 1, -3, 1, 35, 1, 1, 0, "225740390400"},
    {0, 1, -3, 1, 36, 1, 1, 0, "56435097600"},
    {0, 1, -3, 3, 2, 2, 1, 0, "548992080"},
    {0, 1, -3, 3, 5, 2, 1, 0, "135489594240"},
    {0, 1, -3, 3, 8, 2, 1, 0, "2974696280640"},
    {0, 1, -3, 3, 11, 2, 1, 0, "17727213994560"},
    {0, 1, -3, 3, 14, 2, 1, 0, "44968435333920"},
    {0, 1, -3, 3, 17, 2, 1, 0, "67100629962240"},
    {0, 1, -3, 3, 20, 2, 1, 0, "88567831296000"},
    {0, 1, -3, 3, 23, 2, 1, 0, "91093301913600"},
    {0, 1, -3, 3, 26, 2, 1, 0, "98846073446400"},
    {0, 1, -3, 3, 29, 2, 1, 0, "81506389708800"},
    {0, 1, -3, 3, 32, 2, 1, 0, "72716623257600"},
    {0, 1, -3, 3, 35, 2, 1, 0, "65041449984000"},
    {0, 1, -3, 3, 38, 2, 1, 0, "53345276006400"},
    {0, 1, -3, 3, 41, 2, 1, 0, "39546894643200"},
    {0, 1, -3, 3, 44, 2, 1, 0, "38347648819200"},
    {0, 1, -3, 3, 47, 2, 1, 0, "26319918643200"},
    {0, 1, -3, 3, 50, 2, 1, 0, "24746790297600"},
    {0, 1, -3, 3, 53, 2, 1, 0, "15505543065600"},
    {0, 1, -3, 3, 56, 2, 1, 0, "10348786022400"},
    {0, 1, -3, 3, 59, 2, 1, 0, "10652124672000"},
    {0, 1, -3, 3, 62, 2, 1, 0, "6348948480000"},
    {0, 1, -3, 3, 65, 2, 1, 0, "4232632320000"},
    {0, 1, -3, 3, 68, 2, 1, 0, "2751211008000"},
    {0, 1, -3, 3, 71, 2, 1, 0, "677221171200"},
    {0, 1, -3, 2, 1, 1, 1, 0, "162664320"},
    {0, 1, -3, 2, 3, 1, 1, 0, "47186106240"},
    {0, 1, -3, 2, 5, 1, 1, 0, "2494432039680"},
    {0, 1, -3, 2, 7, 1, 1, 0, "14682058755840"},
    {0, 1, -3, 2, 9, 1, 1, 0, "37093265556480"},
    {0, 1, -3, 2, 11, 1, 1, 0, "65537734832640"},
    {0, 1, -3, 2, 13, 1, 1, 0, "84010823447040"},
    {0, 1, -3, 2, 15, 1, 1, 0, "97189598822400"},
    {0, 1, -3, 2, 17, 1, 1, 0, "100251725414400"},
    {0, 1, -3, 2, 19, 1, 1, 0, "95383675699200"},
    {0, 1, -3, 2, 21, 1, 1, 0, "83645175398400"},
    {0, 1, -3, 2, 23, 1, 1, 0, "71706016972800"},
    {0, 1, -3, 2, 25, 1, 1, 0, "64001581056000"},
    {0, 1, -3, 2, 27, 1, 1, 0, "50682898022400"},
    {0, 1, -3, 2, 29, 1, 1, 0, "39818096640000"},
    {0, 1, -3, 2, 31, 1, 1, 0, "35288657510400"},
    {0, 1, -3, 2, 33, 1, 1, 0, "28232180121600"},
    {0, 1, -3, 2, 35, 1, 1, 0, "19555806412800"},
    {0, 1, -3, 2, 37, 1, 1, 0, "15055629926400"},
    {0, 1, -3, 2, 39, 1, 1, 0, "10172948889600"},
    {0, 1, -3, 2, 41, 1, 1, 0, "10045447372800"},
    {0, 1, -3, 2, 43, 1, 1, 0, "5756379955200"},
    {0, 1, -3, 2, 45, 1, 1, 0, "2708884684800"},
    {0, 1, -3, 2, 47, 1, 1, 0, "2031663513600"},
    {0, 1, -3, 2, 49, 1, 1, 0, "677221171200"},
    {0, 1, -3, 3, 1, 1, 1, 0, "20926087"},
    {0, 1, -3, 3, 4, 1, 1, 0, "19473289920"},
    {0, 1, -3, 3, 7, 1, 1, 0, "1804125778560"},
    {0, 1, -3, 3, 10, 1, 1, 0, "14087549548800"},
    {0, 1, -3, 3, 13, 1, 1, 0, "43856132382720"},
    {0, 1, -3, 3, 16, 1, 1, 0, "81525258743040"},
    {0, 1, -3, 3, 19, 1, 1, 0, "123989616414720"},
    {0, 1, -3, 3, 22, 1, 1, 0, "149457297588480"},
    {0, 1, -3, 3, 25, 1, 1, 0, "182673948764160"},
    {0, 1, -3, 3, 28, 1, 1, 0, "181777257768960"},
    {0, 1, -3, 3, 31, 1, 1, 0, "191100544911360"},
    {0, 1, -3, 3, 34, 1, 1, 0, "180280042467840"},
    {0, 1, -3, 3, 37, 1, 1, 0, "183342595806720"},
    {0, 1, -3, 3, 40, 1, 1, 0, "165305929904640"},
    {0, 1, -3, 3, 43, 1, 1, 0, "159688760878080"},
    {0, 1, -3, 3, 46, 1, 1, 0, "140790521329920"},
    {0, 1, -3, 3, 49, 1, 1, 0, "141040714752000"},
    {0, 1, -3, 3, 52, 1, 1, 0, "108080740938240"},
    {0, 1, -3, 3, 55, 1, 1, 0, "105443338533120"},
    {0, 1, -3, 3, 58, 1, 1, 0, "83589785395200"},
    {0, 1, -3, 3, 61, 1, 1, 0, "75227985100800"},
    {0, 1, -3, 3, 64, 1, 1, 0, "59482592870400"},
    {0, 1, -3, 3, 67, 1, 1, 0, "48647054131200"},
    {0, 1, -3, 3, 70, 1, 1, 0, "37360034611200"},
    {0, 1, -3, 3, 73, 1, 1, 0, "32506616217600"},
    {0, 1, -3, 3, 76, 1, 1, 0, "17946361036800"},
    {0, 1, -3, 3, 79, 1, 1, 0, "17607750451200"},
    {0, 1, -3, 3, 82, 1, 1, 0, "12867202252800"},
    {0, 1, -3, 3, 85, 1, 1, 0, "7449432883200"},
    {0, 1, -3, 3, 88, 1, 1, 0, "6094990540800"},
    {0, 1, -3, 3, 91, 1, 1, 0, "3555411148800"},
    {0, 1, -3, 3, 94, 1, 1, 0, "3386105856000"},
    {0, 1, -3, 3, 97, 1, 1, 0, "2031663513600"},
    {0, 1, -3, 3, 100, 1, 1, 0, "338610585600"},
    {0, 1, -3, 3, 103, 1, 1, 0, "677221171200"},
    {0, 1, -3, 3, 106, 1, 1, 0, "677221171200"},
    {0, 1, -3, 3, 109, 1, 1, 0, "169305292800"},
    {0, 1, -3, 6, 7, 1, 1, 0, "4391936640"},
    {0, 1, -3, 6, 13, 1, 1, 0, "1018037704320"},
    {0, 1, -3, 6, 19, 1, 1, 0, "8592883729920"},
    {0, 1, -3, 6, 25, 1, 1, 0, "28129142522880"},
    {0, 1, -3, 6, 31, 1, 1, 0, "51498914261760"},
    {0, 1, -3, 6, 37, 1, 1, 0, "72569894181120"},
    {0, 1, -3, 6, 43, 1, 1, 0, "84229383168000"},
    {0, 1, -3, 6, 49, 1, 1, 0, "89618934988800"},
    {0, 1, -3, 6, 55, 1, 1, 0, "85612043059200"},
    {0, 1, -3, 6, 61, 1, 1, 0, "73027016294400"},
    {0, 1, -3, 6, 67, 1, 1, 0, "65351843020800"},
    {0, 1, -3, 6, 73, 1, 1, 0, "56435097600000"},
    {0, 1, -3, 6, 79, 1, 1, 0, "44132246323200"},
    {0, 1, -3, 6, 85, 1, 1, 0, "37021424025600"},
    {0, 1, -3, 6, 91, 1, 1, 0, "30813563289600"},
    {0, 1, -3, 6, 97, 1, 1, 0, "24323527065600"},
    {0, 1, -3, 6, 103, 1, 1, 0, "19357238476800"},
    {0, 1, -3, 6, 109, 1, 1, 0, "12302851276800"},
    {0, 1, -3, 6, 115, 1, 1, 0, "9989012275200"},
    {0, 1, -3, 6, 121, 1, 1, 0, "8183089152000"},
    {0, 1, -3, 6, 127, 1, 1, 0, "5079158784000"},
    {0, 1, -3, 6, 133, 1, 1, 0, "3386105856000"},
    {0, 1, -3, 6, 139, 1, 1, 0, "1693052928000"},
    {0, 1, -3, 6, 145, 1, 1, 0, "338610585600"},
    {1, 1, 1, 1, 1, 6, 1, 0, "-16911941760"},
    {1, 1, 1, 1, 2, 6, 1, 0, "-812375827200"},
    {1, 1, 1, 1, 3, 6, 1, 0, "-7882951104000"},
    {1, 1, 1, 1, 4, 6, 1, 0, "-14740468646400"},
    {1, 1, 1, 1, 5, 6, 1, 0, "-25413201273600"},
    {1, 1, 1, 1, 6, 6, 1, 0, "-19508777164800"},
    {1, 1, 1, 1, 7, 6, 1, 0, "-20942124134400"},
    {1, 1, 1, 1, 8, 6, 1, 0, "-9688025088000"},
    {1, 1, 1, 1, 9, 6, 1, 0, "-11475136512000"},
    {1, 1, 1, 1, 10, 6, 1, 0, "-808903065600"},
    {1, 1, 1, 1, 11, 6, 1, 0, "-3320264908800"},
    {1, 1, 1, 1, 12, 6, 1, 0, "-178711142400"},
    {1, 1, 1, 1, 13, 6, 1, 0, "-460886630400"},
    {1, 1, 1, 1, 14, 6, 1, 0, "-169305292800"},
    {1, 1, 1, 1, 15, 6, 1, 0, "-305690112000"},
    {1, 1, 1, 1, 16, 6, 1, 0, "-75246796800"},
    {1, 1, 1, 1, 17, 6, 1, 0, "-9405849600"},
    {1, 1, 1, 1, 18, 6, 1, 0, "-155196518400"},
    {1, 1, 1, 1, 19, 6, 1, 0, "-75246796800"},
    {1, 1, 1, 1, 1, 3, 1, 0, "-407977920"},
    {1, 1, 1, 1, 2, 3, 1, 0, "579969694080"},
    {1, 1, 1, 1, 3, 3, 1, 0, "6673747127040"},
    {1, 1, 1, 1, 4, 3, 1, 0, "15524025995520"},
    {1, 1, 1, 1, 5, 3, 1, 0, "22888630235520"},
    {1, 1, 1, 1, 6, 3, 1, 0, "24234868224000"},
    {1, 1, 1, 1, 7, 3, 1, 0, "23194041292800"},
    {1, 1, 1, 1, 8, 3, 1, 0, "20325344256000"},
    {1, 1, 1, 1, 9, 3, 1, 0, "16760527257600"},
    {1, 1, 1, 1, 10, 3, 1, 0, "11831862067200"},
    {1, 1, 1, 1, 11, 3, 1, 0, "10948234752000"},
    {1, 1, 1, 1, 12, 3, 1, 0, "8351871897600"},
    {1, 1, 1, 1, 13, 3, 1, 0, "5586900480000"},
    {1, 1, 1, 1, 14, 3, 1, 0, "6602558054400"},
    {1, 1, 1, 1, 15, 3, 1, 0, "3160278374400"},
    {1, 1, 1, 1, 16, 3, 1, 0, "4486590259200"},
    {1, 1, 1, 1, 17, 3, 1, 0, "1975054233600"},
    {1, 1, 1, 1, 18, 3, 1, 0, "1749400934400"},
    {1, 1, 1, 1, 19, 3, 1, 0, "1664835379200"},
    {1, 1, 1, 1, 20, 3, 1, 0, "790091366400"},
    {1, 1, 1, 1, 21, 3, 1, 0, "790091366400"},
    {1, 1, 1, 1, 22, 3, 1, 0, "451480780800"},
    {1, 1, 1, 1, 23, 3, 1, 0, "56435097600"},
    {1, 1, 1, 1, 1, 2, 1, 0, "6801795840"},
    {1, 1, 1, 1, 2, 2, 1, 0, "313762014720"},
    {1, 1, 1, 1, 3, 2, 1, 0, "1784414499840"},
    {1, 1, 1, 1, 4, 2, 1, 0, "2361760934400"},
    {1, 1, 1, 1, 5, 2, 1, 0, "6290085715200"},
    {1, 1, 1, 1, 6, 2, 1, 0, "3963346329600"},
    {1, 1, 1, 1, 7, 2, 1, 0, "6588601689600"},
    {1, 1, 1, 1, 8, 2, 1, 0, "1164757708800"},
    {1, 1, 1, 1, 9, 2, 1, 0, "4036677120000"},
    {1, 1, 1, 1, 10, 2, 1, 0, "-83085004800"},
    {1, 1, 1, 1, 11, 2, 1, 0, "651746995200"},
    {1, 1, 1, 1, 12, 2, 1, 0, "-741102566400"},
    {1, 1, 1, 1, 13, 2, 1, 0, "940193049600"},
    {1, 1, 1, 1, 14, 2, 1, 0, "-966451046400"},
    {1, 1, 1, 1, 15, 2, 1, 0, "551613888000"},
    {1, 1, 1, 1, 16, 2, 1, 0, "-595703808000"},
    {1, 1, 1, 1, 17, 2, 1, 0, "225348480000"},
    {1, 1, 1, 1, 18, 2, 1, 0, "275708966400"},
    {1, 1, 1, 1, 19, 2, 1, 0, "-369963417600"},
    {1, 1, 1, 1, 21, 2, 1, 0, "112870195200"},
    {1, 1, 1, 1, 1, 1, 1, 0, "-20892721920"},
    {1, 1, 1, 1, 2, 1, 1, 0, "-1091430547200"},
    {1, 1, 1, 1, 3, 1, 1, 0, "-8438554736640"},
    {1, 1, 1, 1, 4, 1, 1, 0, "-23591799141120"},
    {1, 1, 1, 1, 5, 1, 1, 0, "-36900018288000"},
    {1, 1, 1, 1, 6, 1, 1, 0, "-51805143613440"},
    {1, 1, 1, 1, 7, 1, 1, 0, "-60495870677760"},
    {1, 1, 1, 1, 8, 1, 1, 0, "-70372296529920"},
    {1, 1, 1, 1, 9, 1, 1, 0, "-70792424478720"},
    {1, 1, 1, 1, 10, 1, 1, 0, "-72281683998720"},
    {1, 1, 1, 1, 11, 1, 1, 0, "-70135717639680"},
    {1, 1, 1, 1, 12, 1, 1, 0, "-70015441789440"},
    {1, 1, 1, 1, 13, 1, 1, 0, "-62253615674880"},
    {1, 1, 1, 1, 14, 1, 1, 0, "-60171220085760"},
    {1, 1, 1, 1, 15, 1, 1, 0, "-52186505091840"},
    {1, 1, 1, 1, 16, 1, 1, 0, "-51497026560000"},
    {1, 1, 1, 1, 17, 1, 1, 0, "-39096413959680"},
    {1, 1, 1, 1, 18, 1, 1, 0, "-37043087235840"},
    {1, 1, 1, 1, 19, 1, 1, 0, "-29901195878400"},
    {1, 1, 1, 1, 20, 1, 1, 0, "-26336378880000"},
    {1, 1, 1, 1, 21, 1, 1, 0, "-20579998924800"},
    {1, 1, 1, 1, 22, 1, 1, 0, "-16742412288000"},
    {1, 1, 1, 1, 23, 1, 1, 0, "-12603838464000"},
    {1, 1, 1, 1, 24, 1, 1, 0, "-10835538739200"},
    {1, 1, 1, 1, 25, 1, 1, 0, "-5982120345600"},
    {1, 1, 1, 1, 26, 1, 1, 0, "-5869250150400"},
    {1, 1, 1, 1, 27, 1, 1, 0, "-4289067417600"},
    {1, 1, 1, 1, 28, 1, 1, 0, "-2483144294400"},
    {1, 1, 1, 1, 29, 1, 1, 0, "-2031663513600"},
    {1, 1, 1, 1, 30, 1, 1, 0, "-1185137049600"},
    {1, 1, 1, 1, 31, 1, 1, 0, "-1128701952000"},
    {1, 1, 1, 1, 32, 1, 1, 0, "-677221171200"},
    {1, 1, 1, 1, 33, 1, 1, 0, "-112870195200"},
    {1, 1, 1, 1, 34, 1, 1, 0, "-225740390400"},
    {1, 1, 1, 1, 35, 1, 1, 0, "-225740390400"},
    {1, 1, 1, 1, 36, 1, 1, 0, "-56435097600"},
    {1, 1, 1, 2, 1, 1, 1, 0, "-139638240"},
    {1, 1, 1, 2, 2, 1, 1, 0, "-593490240"},
    {1, 1, 1, 2, 3, 1, 1, 0, "11125608480"},
    {1, 1, 1, 2, 4, 1, 1, 0, "-615849454080"},
    {1, 1, 1, 2, 5, 1, 1, 0, "266790827520"},
    {1, 1, 1, 2, 6, 1, 1, 0, "-3307215018240"},
    {1, 1, 1, 2, 7, 1, 1, 0, "561738240000"},
    {1, 1, 1, 2, 8, 1, 1, 0, "-6184836000000"},
    {1, 1, 1, 2, 9, 1, 1, 0, "2384905420800"},
    {1, 1, 1, 2, 10, 1, 1, 0, "-7852561718400"},
    {1, 1, 1, 2, 11, 1, 1, 0, "3050108006400"},
    {1, 1, 1, 2, 12, 1, 1, 0, "-7209583718400"},
    {1, 1, 1, 2, 13, 1, 1, 0, "3078325555200"},
    {1, 1, 1, 2, 14, 1, 1, 0, "-6621718118400"},
    {1, 1, 1, 2, 15, 1, 1, 0, "569053900800"},
    {1, 1, 1, 2, 16, 1, 1, 0, "-6047961292800"},
    {1, 1, 1, 2, 17, 1, 1, 0, "-823011840000"},
    {1, 1, 1, 2, 18, 1, 1, 0, "-4740548198400"},
    {1, 1, 1, 2, 19, 1, 1, 0, "-1053455155200"},
    {1, 1, 1, 2, 20, 1, 1, 0, "-3724716441600"},
    {1, 1, 1, 2, 21, 1, 1, 0, "-2859378278400"},
    {1, 1, 1, 2, 22, 1, 1, 0, "-3611846246400"},
    {1, 1, 1, 2, 23, 1, 1, 0, "-2887595827200"},
    {1, 1, 1, 2, 24, 1, 1, 0, "-2934625075200"},
    {1, 1, 1, 2, 25, 1, 1, 0, "-2219780505600"},
    {1, 1, 1, 2, 26, 1, 1, 0, "-2031663513600"},
    {1, 1, 1, 2, 27, 1, 1, 0, "-1768299724800"},
    {1, 1, 1, 2, 28, 1, 1, 0, "-1805923123200"},
    {1, 1, 1, 2, 29, 1, 1, 0, "-1777705574400"},
    {1, 1, 1, 2, 30, 1, 1, 0, "-1580182732800"},
    {1, 1, 1, 2, 31, 1, 1, 0, "-1330927718400"},
    {1, 1, 1, 2, 32, 1, 1, 0, "-1241572147200"},
    {1, 1, 1, 2, 33, 1, 1, 0, "-1123999027200"},
    {1, 1, 1, 2, 34, 1, 1, 0, "-677221171200"},
    {1, 1, 1, 2, 35, 1, 1, 0, "-216334540800"},
    {1, 1, 1, 2, 36, 1, 1, 0, "-338610585600"},
    {1, 1, 1, 2, 37, 1, 1, 0, "-437372006400"},
    {1, 1, 1, 2, 38, 1, 1, 0, "-564350976000"},
    {1, 1, 1, 2, 39, 1, 1, 0, "-672518246400"},
    {1, 1, 1, 2, 40, 1, 1, 0, "-451480780800"},
    {1, 1, 1, 2, 41, 1, 1, 0, "-225740390400"},
    {1, 1, 1, 2, 42, 1, 1, 0, "-112870195200"},
    {1, 1, 1, 3, 1, 1, 1, 0, "-31979360"},
    {1, 1, 1, 3, 2, 1, 1, 0, "57036000"},
    {1, 1, 1, 3, 3, 1, 1, 0, "-3223463040"},
    {1, 1, 1, 3, 4, 1, 1, 0, "15280151040"},
    {1, 1, 1, 3, 5, 1, 1, 0, "22161323520"},
    {1, 1, 1, 3, 6, 1, 1, 0, "-225034951680"},
    {1, 1, 1, 3, 7, 1, 1, 0, "157619831040"},
    {1, 1, 1, 3, 8, 1, 1, 0, "846271480320"},
    {1, 1, 1, 3, 9, 1, 1, 0, "-1825557834240"},
    {1, 1, 1, 3, 10, 1, 1, 0, "9037163520"},
    {1, 1, 1, 3, 11, 1, 1, 0, "3906830430720"},
    {1, 1, 1, 3, 12, 1, 1, 0, "-4920082352640"},
    {1, 1, 1, 3, 13, 1, 1, 0, "342790963200"},
    {1, 1, 1, 3, 14, 1, 1, 0, "5295104559360"},
    {1, 1, 1, 3, 15, 1, 1, 0, "-6173000305920"},
    {1, 1, 1, 3, 16, 1, 1, 0, "-2587838077440"},
    {1, 1, 1, 3, 17, 1, 1, 0, "6748871270400"},
    {1, 1, 1, 3, 18, 1, 1, 0, "-8051407257600"},
    {1, 1, 1, 3, 19, 1, 1, 0, "-1801046016000"},
    {1, 1, 1, 3, 20, 1, 1, 0, "3694931251200"},
    {1, 1, 1, 3, 21, 1, 1, 0, "-7910319513600"},
    {1, 1, 1, 3, 22, 1, 1, 0, "-5441283993600"},
    {1, 1, 1, 3, 23, 1, 1, 0, "5068185292800"},
    {1, 1, 1, 3, 24, 1, 1, 0, "-8126654054400"},
    {1, 1, 1, 3, 25, 1, 1, 0, "-5449818931200"},
    {1, 1, 1, 3, 26, 1, 1, 0, "1335630643200"},
    {1, 1, 1, 3, 27, 1, 1, 0, "-6621718118400"},
    {1, 1, 1, 3, 28, 1, 1, 0, "-6837181747200"},
    {1, 1, 1, 3, 29, 1, 1, 0, "918637977600"},
    {1, 1, 1, 3, 30, 1, 1, 0, "-5803409203200"},
    {1, 1, 1, 3, 31, 1, 1, 0, "-5023420416000"},
    {1, 1, 1, 3, 32, 1, 1, 0, "539268710400"},
    {1, 1, 1, 3, 33, 1, 1, 0, "-5154405580800"},
    {1, 1, 1, 3, 34, 1, 1, 0, "-5563734220800"},
    {1, 1, 1, 3, 35, 1, 1, 0, "416992665600"},
    {1, 1, 1, 3, 36, 1, 1, 0, "-4251444019200"},
    {1, 1, 1, 3, 37, 1, 1, 0, "-4313104588800"},
    {1, 1, 1, 3, 38, 1, 1, 0, "-498510028800"},
    {1, 1, 1, 3, 39, 1, 1, 0, "-3103930368000"},
    {1, 1, 1, 3, 40, 1, 1, 0, "-3494447308800"},
    {1, 1, 1, 3, 41, 1, 1, 0, "360557568000"},
    {1, 1, 1, 3, 42, 1, 1, 0, "-3066306969600"},
    {1, 1, 1, 3, 43, 1, 1, 0, "-2511710208000"},
    {1, 1, 1, 3, 44, 1, 1, 0, "-181846425600"},
    {1, 1, 1, 3, 45, 1, 1, 0, "-2069286912000"},
    {1, 1, 1, 3, 46, 1, 1, 0, "-2894737305600"},
    {1, 1, 1, 3, 47, 1, 1, 0, "255525580800"},
    {1, 1, 1, 3, 48, 1, 1, 0, "-1984634265600"},
    {1, 1, 1, 3, 49, 1, 1, 0, "-1429689139200"},
    {1, 1, 1, 3, 50, 1, 1, 0, "-188116992000"},
    {1, 1, 1, 3, 51, 1, 1, 0, "-1241572147200"},
    {1, 1, 1, 3, 52, 1, 1, 0, "-1744959283200"},
    {1, 1, 1, 3, 53, 1, 1, 0, "-241416806400"},
    {1, 1, 1, 3, 54, 1, 1, 0, "-808903065600"},
    {1, 1, 1, 3, 55, 1, 1, 0, "-599710003200"},
    {1, 1, 1, 3, 56, 1, 1, 0, "180278784000"},
    {1, 1, 1, 3, 57, 1, 1, 0, "-855932313600"},
    {1, 1, 1, 3, 58, 1, 1, 0, "-865338163200"},
    {1, 1, 1, 3, 59, 1, 1, 0, "56435097600"},
    {1, 1, 1, 3, 60, 1, 1, 0, "-507915878400"},
    {1, 1, 1, 3, 61, 1, 1, 0, "-733656268800"},
    {1, 1, 1, 3, 62, 1, 1, 0, "-112870195200"},
    {1, 1, 1, 3, 63, 1, 1, 0, "-338610585600"},
    {1, 1, 1, 3, 64, 1, 1, 0, "-225740390400"},
    {1, 1, 1, 3, 65, 1, 1, 0, "-75246796800"},
    {1, 1, 1, 3, 66, 1, 1, 0, "-225740390400"},
    {1, 1, 1, 3, 67, 1, 1, 0, "-225740390400"},
    {1, 1, 1, 3, 68, 1, 1, 0, "-18811699200"},
    {1, 1, 1, 3, 69, 1, 1, 0, "-56435097600"},
    {1, 1, 1, 3, 70, 1, 1, 0, "-112870195200"},
    {1, 1, 1, 6, 2, 1, 1, 0, "-7091280"},
    {1, 1, 1, 6, 3, 1, 1, 0, "-73476480"},
    {1, 1, 1, 6, 4, 1, 1, 0, "-262589040"},
    {1, 1, 1, 6, 5, 1, 1, 0, "-513959040"},
    {1, 1, 1, 6, 6, 1, 1, 0, "514382400"},
    {1, 1, 1, 6, 7, 1, 1, 0, "-6215771520"},
    {1, 1, 1, 6, 8, 1, 1, 0, "-17836519680"},
    {1, 1, 1, 6, 9, 1, 1, 0, "-37493662080"},
    {1, 1, 1, 6, 10, 1, 1, 0, "-74788842240"},
    {1, 1, 1, 6, 11, 1, 1, 0, "-148568999040"},
    {1, 1, 1, 6, 12, 1, 1, 0, "-80537587200"},
    {1, 1, 1, 6, 13, 1, 1, 0, "-387501045120"},
    {1, 1, 1, 6, 14, 1, 1, 0, "-528496617600"},
    {1, 1, 1, 6, 15, 1, 1, 0, "-731624140800"},
    {1, 1, 1, 6, 16, 1, 1, 0, "-946300320000"},
    {1, 1, 1, 6, 17, 1, 1, 0, "-1194455808000"},
    {1, 1, 1, 6, 18, 1, 1, 0, "-347134636800"},
    {1, 1, 1, 6, 19, 1, 1, 0, "-1933424640000"},
    {1, 1, 1, 6, 20, 1, 1, 0, "-1985744678400"},
    {1, 1, 1, 6, 21, 1, 1, 0, "-2498733619200"},
    {1, 1, 1, 6, 22, 1, 1, 0, "-3186895622400"},
    {1, 1, 1, 6, 23, 1, 1, 0, "-2799024076800"},
    {1, 1, 1, 6, 24, 1, 1, 0, "-464707756800"},
    {1, 1, 1, 6, 25, 1, 1, 0, "-3536947814400"},
    {1, 1, 1, 6, 26, 1, 1, 0, "-3632225587200"},
    {1, 1, 1, 6, 27, 1, 1, 0, "-3945928089600"},
    {1, 1, 1, 6, 28, 1, 1, 0, "-4313088259200"},
    {1, 1, 1, 6, 29, 1, 1, 0, "-3671416627200"},
    {1, 1, 1, 6, 30, 1, 1, 0, "-592127625600"},
    {1, 1, 1, 6, 31, 1, 1, 0, "-4510366156800"},
    {1, 1, 1, 6, 32, 1, 1, 0, "-3595288032000"},
    {1, 1, 1, 6, 33, 1, 1, 0, "-4031277465600"},
    {1, 1, 1, 6, 34, 1, 1, 0, "-5220420710400"},
    {1, 1, 1, 6, 35, 1, 1, 0, "-3387673497600"},
    {1, 1, 1, 6, 36, 1, 1, 0, "-352719360000"},
    {1, 1, 1, 6, 37, 1, 1, 0, "-4218610636800"},
    {1, 1, 1, 6, 38, 1, 1, 0, "-3539734732800"},
    {1, 1, 1, 6, 39, 1, 1, 0, "-3645637632000"},
    {1, 1, 1, 6, 40, 1, 1, 0, "-3633009408000"},
    {1, 1, 1, 6, 41, 1, 1, 0, "-2898569318400"},
    {1, 1, 1, 6, 42, 1, 1, 0, "-225740390400"},
    {1, 1, 1, 6, 43, 1, 1, 0, "-3668281344000"},
    {1, 1, 1, 6, 44, 1, 1, 0, "-2598365952000"},
    {1, 1, 1, 6, 45, 1, 1, 0, "-2489414860800"},
    {1, 1, 1, 6, 46, 1, 1, 0, "-4098598963200"},
    {1, 1, 1, 6, 47, 1, 1, 0, "-2050475212800"},
    {1, 1, 1, 6, 48, 1, 1, 0, "-84652646400"},
    {1, 1, 1, 6, 49, 1, 1, 0, "-2934625075200"},
    {1, 1, 1, 6, 50, 1, 1, 0, "-1457906688000"},
    {1, 1, 1, 6, 51, 1, 1, 0, "-1686782361600"},
    {1, 1, 1, 6, 52, 1, 1, 0, "-2003445964800"},
    {1, 1, 1, 6, 53, 1, 1, 0, "-997020057600"},
    {1, 1, 1, 6, 55, 1, 1, 0, "-1636617830400"},
    {1, 1, 1, 6, 56, 1, 1, 0, "-778334054400"},
    {1, 1, 1, 6, 57, 1, 1, 0, "-1003290624000"},
    {1, 1, 1, 6, 58, 1, 1, 0, "-1424986214400"},
    {1, 1, 1, 6, 59, 1, 1, 0, "-583162675200"},
    {1, 1, 1, 6, 61, 1, 1, 0, "-1241572147200"},
    {1, 1, 1, 6, 62, 1, 1, 0, "-432669081600"},
    {1, 1, 1, 6, 63, 1, 1, 0, "-326069452800"},
    {1, 1, 1, 6, 64, 1, 1, 0, "-1185137049600"},
    {1, 1, 1, 6, 65, 1, 1, 0, "-357422284800"},
    {1, 1, 1, 6, 67, 1, 1, 0, "-1015831756800"},
    {1, 1, 1, 6, 68, 1, 1, 0, "-305690112000"},
    {1, 1, 1, 6, 69, 1, 1, 0, "-288446054400"},
    {1, 1, 1, 6, 70, 1, 1, 0, "-917070336000"},
    {1, 1, 1, 6, 71, 1, 1, 0, "-188116992000"},
    {1, 1, 1, 6, 73, 1, 1, 0, "-564350976000"},
    {1, 1, 1, 6, 74, 1, 1, 0, "-89355571200"},
    {1, 1, 1, 6, 75, 1, 1, 0, "-50164531200"},
    {1, 1, 1, 6, 76, 1, 1, 0, "-268066713600"},
    {1, 1, 1, 6, 77, 1, 1, 0, "-150493593600"},
    {1, 1, 1, 6, 79, 1, 1, 0, "-451480780800"},
    {1, 1, 1, 6, 80, 1, 1, 0, "-230443315200"},
    {1, 1, 1, 6, 81, 1, 1, 0, "-50164531200"},
    {1, 1, 1, 6, 82, 1, 1, 0, "-691329945600"},
    {1, 1, 1, 6, 83, 1, 1, 0, "-150493593600"},
    {1, 1, 1, 6, 85, 1, 1, 0, "-451480780800"},
    {1, 1, 1, 6, 86, 1, 1, 0, "-84652646400"},
    {1, 1, 1, 6, 87, 1, 1, 0, "-37623398400"},
    {1, 1, 1, 6, 88, 1, 1, 0, "-253957939200"},
    {1, 1, 1, 6, 89, 1, 1, 0, "-112870195200"},
    {1, 1, 1, 6, 91, 1, 1, 0, "-338610585600"},
    {1, 1, 1, 6, 92, 1, 1, 0, "-152845056000"},
    {1, 1, 1, 6, 93, 1, 1, 0, "-31352832000"},
    {1, 1, 1, 6, 94, 1, 1, 0, "-458535168000"},
    {1, 1, 1, 6, 95, 1, 1, 0, "-94058496000"},
    {1, 1, 1, 6, 97, 1, 1, 0, "-282175488000"},
    {1, 1, 1, 6, 98, 1, 1, 0, "-37623398400"},
    {1, 1, 1, 6, 99, 1, 1, 0, "-6270566400"},
    {1, 1, 1, 6, 100, 1, 1, 0, "-112870195200"},
    {1, 1, 1, 6, 101, 1, 1, 0, "-18811699200"},
    {1, 1, 1, 6, 103, 1, 1, 0, "-56435097600"},
    {1, 1, 1, 6, 104, 1, 1, 0, "-4702924800"},
    {1, 1, 1, 6, 105, 1, 1, 0, "-12541132800"},
    {1, 1, 1, 6, 106, 1, 1, 0, "-14108774400"},
    {1, 1, 1, 6, 107, 1, 1, 0, "-37623398400"},
    {1, 1, 1, 6, 109, 1, 1, 0, "-112870195200"},
    {1, 1, 1, 6, 110, 1, 1, 0, "-77598259200"},
    {1, 1, 1, 6, 111, 1, 1, 0, "-18811699200"},
    {1, 1, 1, 6, 112, 1, 1, 0, "-232794777600"},
    {1, 1, 1, 6, 113, 1, 1, 0, "-56435097600"},
    {1, 1, 1, 6, 115, 1, 1, 0, "-169305292800"},
    {1, 1, 1, 6, 116, 1, 1, 0, "-37623398400"},
    {1, 1, 1, 6, 117, 1, 1, 0, "-6270566400"},
    {1, 1, 1, 6, 118, 1, 1, 0, "-112870195200"},
    {1, 1, 1, 6, 119, 1, 1, 0, "-18811699200"},
    {1, 1, 1, 6, 121, 1, 1, 0, "-56435097600"},
    {3, 1, 1, 1, 1, 6, 1, 0, "-5994777600"},
    {3, 1, 1, 1, 2, 6, 1, 0, "-71327692800"},
    {3, 1, 1, 1, 3, 6, 1, 0, "-352719360000"},
    {3, 1, 1, 1, 4, 6, 1, 0, "-89355571200"},
    {3, 1, 1, 1, 5, 6, 1, 0, "-228091852800"},
    {3, 1, 1, 1, 6, 6, 1, 0, "-37623398400"},
    {3, 1, 1, 1, 1, 3, 1, 0, "2872195200"},
    {3, 1, 1, 1, 2, 3, 1, 0, "57970080000"},
    {3, 1, 1, 1, 3, 3, 1, 0, "209040652800"},
    {3, 1, 1, 1, 4, 3, 1, 0, "198894528000"},
    {3, 1, 1, 1, 5, 3, 1, 0, "264419769600"},
    {3, 1, 1, 1, 6, 3, 1, 0, "186549350400"},
    {3, 1, 1, 1, 7, 3, 1, 0, "91707033600"},
    {3, 1, 1, 1, 8, 3, 1, 0, "119140761600"},
    {3, 1, 1, 1, 9, 3, 1, 0, "6270566400"},
    {3, 1, 1, 1, 10, 3, 1, 0, "34488115200"},
    {3, 1, 1, 1, 11, 3, 1, 0, "1567641600"},
    {3, 1, 1, 1, 12, 3, 1, 0, "4702924800"},
    {3, 1, 1, 1, 13, 3, 1, 0, "1567641600"},
    {3, 1, 1, 1, 14, 3, 1, 0, "3135283200"},
    {3, 1, 1, 1, 15, 3, 1, 0, "783820800"},
    {3, 1, 1, 1, 17, 3, 1, 0, "1567641600"},
    {3, 1, 1, 1, 18, 3, 1, 0, "783820800"},
    {3, 1, 1, 1, 1, 2, 1, 0, "1974013440"},
    {3, 1, 1, 1, 2, 2, 1, 0, "-17127936000"},
    {3, 1, 1, 1, 3, 2, 1, 0, "-20379340800"},
    {3, 1, 1, 1, 4, 2, 1, 0, "37797580800"},
    {3, 1, 1, 1, 5, 2, 1, 0, "29349734400"},
    {3, 1, 1, 1, 6, 2, 1, 0, "76640256000"},
    {3, 1, 1, 1, 7, 2, 1, 0, "138475008000"},
    {3, 1, 1, 1, 8, 2, 1, 0, "79427174400"},
    {3, 1, 1, 1, 9, 2, 1, 0, "71066419200"},
    {3, 1, 1, 1, 10, 2, 1, 0, "71066419200"},
    {3, 1, 1, 1, 11, 2, 1, 0, "67931136000"},
    {3, 1, 1, 1, 12, 2, 1, 0, "19856793600"},
    {3, 1, 1, 1, 13, 2, 1, 0, "51209625600"},
    {3, 1, 1, 1, 14, 2, 1, 0, "18811699200"},
    {3, 1, 1, 1, 15, 2, 1, 0, "33965568000"},
    {3, 1, 1, 1, 16, 2, 1, 0, "8360755200"},
    {3, 1, 1, 1, 17, 2, 1, 0, "1045094400"},
    {3, 1, 1, 1, 18, 2, 1, 0, "17244057600"},
    {3, 1, 1, 1, 19, 2, 1, 0, "8360755200"},
    {3, 1, 1, 1, 1, 1, 1, 0, "22622429760"},
    {3, 1, 1, 1, 2, 1, 1, 0, "293407833600"},
    {3, 1, 1, 1, 3, 1, 1, 0, "619379712000"},
    {3, 1, 1, 1, 4, 1, 1, 0, "283082688000"},
    {3, 1, 1, 1, 5, 1, 1, 0, "197200684800"},
    {3, 1, 1, 1, 6, 1, 1, 0, "72866304000"},
    {3, 1, 1, 1, 7, 1, 1, 0, "-75704025600"},
    {3, 1, 1, 1, 8, 1, 1, 0, "-60673536000"},
    {3, 1, 1, 1, 9, 1, 1, 0, "-28275609600"},
    {3, 1, 1, 1, 10, 1, 1, 0, "-35591270400"},
    {3, 1, 1, 1, 11, 1, 1, 0, "-25880601600"},
    {3, 1, 1, 1, 12, 1, 1, 0, "-8665574400"},
    {3, 1, 1, 1, 13, 1, 1, 0, "-19610035200"},
    {3, 1, 1, 1, 14, 1, 1, 0, "-7867238400"},
    {3, 1, 1, 1, 15, 1, 1, 0, "-12940300800"},
    {3, 1, 1, 1, 16, 1, 1, 0, "-3135283200"},
    {3, 1, 1, 1, 17, 1, 1, 0, "-798336000"},
    {3, 1, 1, 1, 18, 1, 1, 0, "-6669734400"},
    {3, 1, 1, 1, 19, 1, 1, 0, "-3135283200"},
    {3, 1, 1, 2, 1, 1, 1, 0, "-55974240"},
    {3, 1, 1, 2, 2, 1, 1, 0, "-734832000"},
    {3, 1, 1, 2, 3, 1, 1, 0, "-11769740640"},
    {3, 1, 1, 2, 4, 1, 1, 0, "-44024601600"},
    {3, 1, 1, 2, 5, 1, 1, 0, "-41498956800"},
    {3, 1, 1, 2, 6, 1, 1, 0, "-108101952000"},
    {3, 1, 1, 2, 7, 1, 1, 0, "-53822361600"},
    {3, 1, 1, 2, 8, 1, 1, 0, "-55847232000"},
    {3, 1, 1, 2, 9, 1, 1, 0, "-31352832000"},
    {3, 1, 1, 2, 10, 1, 1, 0, "-42032390400"},
    {3, 1, 1, 2, 11, 1, 1, 0, "-19334246400"},
    {3, 1, 1, 2, 12, 1, 1, 0, "-20379340800"},
    {3, 1, 1, 2, 13, 1, 1, 0, "-20379340800"},
    {3, 1, 1, 2, 15, 1, 1, 0, "-13063680000"},
    {3, 1, 1, 2, 17, 1, 1, 0, "-8883302400"},
    {3, 1, 1, 2, 19, 1, 1, 0, "-8360755200"},
    {3, 1, 1, 2, 21, 1, 1, 0, "-8360755200"},
    {3, 1, 1, 2, 23, 1, 1, 0, "-5225472000"},
    {3, 1, 1, 2, 25, 1, 1, 0, "-4180377600"},
    {3, 1, 1, 2, 27, 1, 1, 0, "-4180377600"},
    {3, 1, 1, 2, 29, 1, 1, 0, "-3135283200"},
    {3, 1, 1, 2, 31, 1, 1, 0, "-2612736000"},
    {3, 1, 1, 2, 33, 1, 1, 0, "-522547200"},
    {3, 1, 1, 2, 35, 1, 1, 0, "-1045094400"},
    {3, 1, 1, 2, 37, 1, 1, 0, "-1567641600"},
    {3, 1, 1, 2, 39, 1, 1, 0, "-522547200"},
    {3, 1, 1, 3, 1, 1, 1, 0, "-11459840"},
    {3, 1, 1, 3, 2, 1, 1, 0, "20993280"},
    {3, 1, 1, 3, 3, 1, 1, 0, "-315705600"},
    {3, 1, 1, 3, 4, 1, 1, 0, "-1274918400"},
    {3, 1, 1, 3, 5, 1, 1, 0, "-4017484800"},
    {3, 1, 1, 3, 6, 1, 1, 0, "1393459200"},
    {3, 1, 1, 3, 7, 1, 1, 0, "2460326400"},
    {3, 1, 1, 3, 8, 1, 1, 0, "-26996659200"},
    {3, 1, 1, 3, 9, 1, 1, 0, "7359206400"},
    {3, 1, 1, 3, 10, 1, 1, 0, "1727308800"},
    {3, 1, 1, 3, 11, 1, 1, 0, "-11712153600"},
    {3, 1, 1, 3, 12, 1, 1, 0, "-130636800"},
    {3, 1, 1, 3, 13, 1, 1, 0, "3657830400"},
    {3, 1, 1, 3, 14, 1, 1, 0, "-13367692800"},
    {3, 1, 1, 3, 15, 1, 1, 0, "6205248000"},
    {3, 1, 1, 3, 16, 1, 1, 0, "-7562419200"},
    {3, 1, 1, 3, 17, 1, 1, 0, "-9754214400"},
    {3, 1, 1, 3, 19, 1, 1, 0, "696729600"},
    {3, 1, 1, 3, 20, 1, 1, 0, "-9144576000"},
    {3, 1, 1, 3, 22, 1, 1, 0, "-2874009600"},
    {3, 1, 1, 3, 23, 1, 1, 0, "-4441651200"},
    {3, 1, 1, 3, 25, 1, 1, 0, "-1741824000"},
    {3, 1, 1, 3, 26, 1, 1, 0, "-3135283200"},
    {3, 1, 1, 3, 28, 1, 1, 0, "-958003200"},
    {3, 1, 1, 3, 29, 1, 1, 0, "-2612736000"},
    {3, 1, 1, 3, 31, 1, 1, 0, "-696729600"},
    {3, 1, 1, 3, 32, 1, 1, 0, "-2090188800"},
    {3, 1, 1, 3, 34, 1, 1, 0, "-174182400"},
    {3, 1, 1, 3, 35, 1, 1, 0, "-522547200"},
    {3, 1, 1, 3, 37, 1, 1, 0, "-522547200"},
    {3, 1, 1, 3, 38, 1, 1, 0, "-1567641600"},
    {3, 1, 1, 3, 40, 1, 1, 0, "-174182400"},
    {3, 1, 1, 3, 41, 1, 1, 0, "-522547200"},
    {3, 1, 1, 3, 43, 1, 1, 0, "-348364800"},
    {3, 1, 1, 3, 44, 1, 1, 0, "-1045094400"},
    {3, 1, 1, 3, 46, 1, 1, 0, "-87091200"},
    {3, 1, 1, 3, 47, 1, 1, 0, "-261273600"},
    {3, 1, 1, 3, 52, 1, 1, 0, "-174182400"},
    {3, 1, 1, 3, 53, 1, 1, 0, "-522547200"},
    {3, 1, 1, 3, 55, 1, 1, 0, "-87091200"},
    {3, 1, 1, 3, 56, 1, 1, 0, "-261273600"},
    {3, 1, 1, 6, 2, 1, 1, 0, "-579600"},
    {3, 1, 1, 6, 3, 1, 1, 0, "-3897600"},
    {3, 1, 1, 6, 4, 1, 1, 0, "-17463600"},
    {3, 1, 1, 6, 5, 1, 1, 0, "-53625600"},
    {3, 1, 1, 6, 6, 1, 1, 0, "-157852800"},
    {3, 1, 1, 6, 7, 1, 1, 0, "-286675200"},
    {3, 1, 1, 6, 8, 1, 1, 0, "-520934400"},
    {3, 1, 1, 6, 9, 1, 1, 0, "-903840000"},
    {3, 1, 1, 6, 10, 1, 1, 0, "-1400716800"},
    {3, 1, 1, 6, 11, 1, 1, 0, "-1795449600"},
    {3, 1, 1, 6, 12, 1, 1, 0, "-1437004800"},
    {3, 1, 1, 6, 13, 1, 1, 0, "-2202681600"},
    {3, 1, 1, 6, 14, 1, 1, 0, "-2797804800"},
    {3, 1, 1, 6, 15, 1, 1, 0, "-2728857600"},
    {3, 1, 1, 6, 16, 1, 1, 0, "-1502323200"},
    {3, 1, 1, 6, 17, 1, 1, 0, "-2525644800"},
    {3, 1, 1, 6, 18, 1, 1, 0, "-2242598400"},
    {3, 1, 1, 6, 19, 1, 1, 0, "-2090188800"},
    {3, 1, 1, 6, 20, 1, 1, 0, "-2090188800"},
    {3, 1, 1, 6, 21, 1, 1, 0, "-2525644800"},
    {3, 1, 1, 6, 22, 1, 1, 0, "-1545868800"},
    {3, 1, 1, 6, 23, 1, 1, 0, "-1828915200"},
    {3, 1, 1, 6, 24, 1, 1, 0, "-1110412800"},
    {3, 1, 1, 6, 25, 1, 1, 0, "-348364800"},
    {3, 1, 1, 6, 26, 1, 1, 0, "-2090188800"},
    {3, 1, 1, 6, 27, 1, 1, 0, "-1741824000"},
    {3, 1, 1, 6, 28, 1, 1, 0, "-359251200"},
    {3, 1, 1, 6, 29, 1, 1, 0, "-1045094400"},
    {3, 1, 1, 6, 30, 1, 1, 0, "-1077753600"},
    {3, 1, 1, 6, 31, 1, 1, 0, "-261273600"},
    {3, 1, 1, 6, 32, 1, 1, 0, "-65318400"},
    {3, 1, 1, 6, 33, 1, 1, 0, "-1393459200"},
    {3, 1, 1, 6, 34, 1, 1, 0, "-174182400"},
    {3, 1, 1, 6, 35, 1, 1, 0, "-522547200"},
    {3, 1, 1, 6, 36, 1, 1, 0, "-522547200"},
    {3, 1, 1, 6, 37, 1, 1, 0, "-87091200"},
    {3, 1, 1, 6, 38, 1, 1, 0, "-1045094400"},
    {3, 1, 1, 6, 39, 1, 1, 0, "-348364800"},
    {3, 1, 1, 6, 41, 1, 1, 0, "-522547200"},
    {5, 1, 1, 1, 1, 6, 1, 0, "-627056640"},
    {5, 1, 1, 1, 1, 3, 1, 0, "533977920"},
    {5, 1, 1, 1, 2, 3, 1, 0, "264539520"},
    {5, 1, 1, 1, 3, 3, 1, 0, "58786560"},
    {5, 1, 1, 1, 4, 3, 1, 0, "176359680"},
    {5, 1, 1, 1, 5, 3, 1, 0, "29393280"},
    {5, 1, 1, 1, 1, 2, 1, 0, "221276160"},
    {5, 1, 1, 1, 2, 2, 1, 0, "-255467520"},
    {5, 1, 1, 1, 3, 2, 1, 0, "127733760"},
    {5, 1, 1, 1, 1, 1, 1, 0, "-627439680"},
    {5, 1, 1, 1, 2, 1, 1, 0, "-801964800"},
    {5, 1, 1, 1, 3, 1, 1, 0, "-362396160"},
    {5, 1, 1, 1, 4, 1, 1, 0, "-187246080"},
    {5, 1, 1, 1, 5, 1, 1, 0, "-124588800"},
    {5, 1, 1, 1, 6, 1, 1, 0, "-11612160"},
    {5, 1, 1, 1, 7, 1, 1, 0, "-6531840"},
    {5, 1, 1, 1, 8, 1, 1, 0, "-5806080"},
    {5, 1, 1, 1, 9, 1, 1, 0, "-5806080"},
    {5, 1, 1, 1, 10, 1, 1, 0, "-5806080"},
    {5, 1, 1, 1, 11, 1, 1, 0, "-1451520"},
    {5, 1, 1, 1, 12, 1, 1, 0, "-4354560"},
    {5, 1, 1, 1, 13, 1, 1, 0, "-1451520"},
    {5, 1, 1, 1, 14, 1, 1, 0, "-2903040"},
    {5, 1, 1, 1, 15, 1, 1, 0, "-725760"},
    {5, 1, 1, 1, 17, 1, 1, 0, "-1451520"},
    {5, 1, 1, 1, 18, 1, 1, 0, "-725760"},
    {5, 1, 1, 2, 1, 1, 1, 0, "6380640"},
    {5, 1, 1, 2, 2, 1, 1, 0, "-7983360"},
    {5, 1, 1, 2, 3, 1, 1, 0, "-9586080"},
    {5, 1, 1, 2, 4, 1, 1, 0, "-15966720"},
    {5, 1, 1, 2, 5, 1, 1, 0, "-15966720"},
    {5, 1, 1, 2, 6, 1, 1, 0, "-7983360"},
    {5, 1, 1, 3, 1, 1, 1, 0, "182560"},
    {5, 1, 1, 3, 2, 1, 1, 0, "-352800"},
    {5, 1, 1, 3, 3, 1, 1, 0, "-4052160"},
    {5, 1, 1, 3, 4, 1, 1, 0, "-2903040"},
    {5, 1, 1, 3, 5, 1, 1, 0, "15482880"},
    {5, 1, 1, 3, 6, 1, 1, 0, "-1451520"},
    {5, 1, 1, 3, 7, 1, 1, 0, "-1088640"},
    {5, 1, 1, 3, 8, 1, 1, 0, "-241920"},
    {5, 1, 1, 3, 9, 1, 1, 0, "-725760"},
    {5, 1, 1, 3, 10, 1, 1, 0, "-1451520"},
    {5, 1, 1, 3, 11, 1, 1, 0, "-241920"},
    {5, 1, 1, 3, 12, 1, 1, 0, "-725760"},
    {5, 1, 1, 3, 14, 1, 1, 0, "-120960"},
    {5, 1, 1, 3, 15, 1, 1, 0, "-362880"},
    {5, 1, 1, 3, 16, 1, 1, 0, "-725760"},
    {5, 1, 1, 6, 2, 1, 1, 0, "-15120"},
    {5, 1, 1, 6, 3, 1, 1, 0, "-40320"},
    {5, 1, 1, 6, 4, 1, 1, 0, "-45360"},
    {5, 1, 1, 6, 5, 1, 1, 0, "-120960"},
    {5, 1, 1, 6, 7, 1, 1, 0, "-362880"},
    {5, 1, 1, 6, 8, 1, 1, 0, "-241920"},
    {5, 1, 1, 6, 9, 1, 1, 0, "-40320"},
    {5, 1, 1, 6, 10, 1, 1, 0, "-725760"},
    {5, 1, 1, 6, 11, 1, 1, 0, "-120960"},
    {5, 1, 1, 6, 13, 1, 1, 0, "-362880"},
    {7, 1, 1, 1, 1, 2, 1, 0, "860160"},
    {7, 1, 1, 1, 1, 1, 1, 0, "-288960"},
    {7, 1, 1, 2, 1, 1, 1, 0, "-3360"},
    {7, 1, 1, 2, 3, 1, 1, 0, "-3360"},
    {7, 1, 1, 3, 1, 1, 1, 0, "-560"},
    {7, 1, 1, 3, 2, 1, 1, 0, "-1680"},
    {2, 1, -3, 1, 2, 4, 2, 0, "-15676416000"},
    {2, 1, -3, 1, 2, 2, 2, 0, "6662476800"},
    {2, 1, -3, 3, 2, 2, 2, 0, "-2808691200"},
    {2, 1, -3, 3, 4, 2, 2, 0, "-16852147200"},
    {2, 1, -3, 3, 6, 2, 2, 0, "-17244057600"},
    {2, 1, -3, 3, 8, 2, 2, 0, "-16460236800"},
    {2, 1, -3, 3, 10, 2, 2, 0, "-24690355200"},
    {2, 1, -3, 3, 12, 2, 2, 0, "-14108774400"},
    {2, 1, -3, 3, 16, 2, 2, 0, "-11757312000"},
    {2, 1, -3, 3, 18, 2, 2, 0, "-18811699200"},
    {2, 1, -3, 3, 22, 2, 2, 0, "-9405849600"},
    {2, 1, -3, 3, 28, 2, 2, 0, "-4702924800"},
    {2, 1, -3, 3, 30, 2, 2, 0, "-9405849600"},
    {2, 1, -3, 3, 1, 1, 2, 0, "16329600"},
    {2, 1, -3, 3, 2, 1, 2, 0, "-996105600"},
    {2, 1, -3, 3, 3, 1, 2, 0, "-4311014400"},
    {2, 1, -3, 3, 4, 1, 2, 0, "4506969600"},
    {2, 1, -3, 3, 5, 1, 2, 0, "-16460236800"},
    {2, 1, -3, 3, 6, 1, 2, 0, "1175731200"},
    {2, 1, -3, 3, 7, 1, 2, 0, "2351462400"},
    {2, 1, -3, 3, 8, 1, 2, 0, "-15284505600"},
    {2, 1, -3, 3, 9, 1, 2, 0, "-4311014400"},
    {2, 1, -3, 3, 10, 1, 2, 0, "8230118400"},
    {2, 1, -3, 3, 11, 1, 2, 0, "-14108774400"},
    {2, 1, -3, 3, 12, 1, 2, 0, "3527193600"},
    {2, 1, -3, 3, 15, 1, 2, 0, "-783820800"},
    {2, 1, -3, 3, 16, 1, 2, 0, "2351462400"},
    {2, 1, -3, 3, 17, 1, 2, 0, "-2351462400"},
    {2, 1, -3, 3, 18, 1, 2, 0, "4702924800"},
    {2, 1, -3, 3, 22, 1, 2, 0, "2351462400"},
    {2, 1, -3, 3, 28, 1, 2, 0, "1175731200"},
    {2, 1, -3, 3, 30, 1, 2, 0, "2351462400"},
    {4, 1, -3, 3, 2, 4, 2, 0, "-87091200"},
    {4, 1, -3, 3, 2, 2, 2, 0, "146966400"},
    {4, 1, -3, 3, 1, 1, 2, 0, "1088640"},
    {2, -3, 1, 1, 2, 4, 2, 0, "28217548800"},
    {2, -3, 1, 1, 2, 2, 2, 0, "-3527193600"},
    {2, -3, 1, 3, 2, 2, 2, 0, "2416780800"},
    {2, -3, 1, 3, 4, 2, 2, 0, "18419788800"},
    {2, -3, 1, 3, 6, 2, 2, 0, "26649907200"},
    {2, -3, 1, 3, 8, 2, 2, 0, "-16460236800"},
    {2, -3, 1, 3, 10, 2, 2, 0, "24690355200"},
    {2, -3, 1, 3, 12, 2, 2, 0, "14108774400"},
    {2, -3, 1, 3, 16, 2, 2, 0, "11757312000"},
    {2, -3, 1, 3, 18, 2, 2, 0, "18811699200"},
    {2, -3, 1, 3, 22, 2, 2, 0, "9405849600"},
    {2, -3, 1, 3, 28, 2, 2, 0, "4702924800"},
    {2, -3, 1, 3, 30, 2, 2, 0, "9405849600"},
    {2, -3, 1, 3, 1, 1, 2, 0, "538876800"},
    {2, -3, 1, 3, 2, 1, 2, 0, "1779926400"},
    {2, -3, 1, 3, 3, 1, 2, 0, "8230118400"},
    {2, -3, 1, 3, 4, 1, 2, 0, "8426073600"},
    {2, -3, 1, 3, 5, 1, 2, 0, "21163161600"},
    {2, -3, 1, 3, 6, 1, 2, 0, "9797760000"},
    {2, -3, 1, 3, 7, 1, 2, 0, "2351462400"},
    {2, -3, 1, 3, 8, 1, 2, 0, "15284505600"},
    {2, -3, 1, 3, 9, 1, 2, 0, "5094835200"},
    {2, -3, 1, 3, 10, 1, 2, 0, "8230118400"},
    {2, -3, 1, 3, 11, 1, 2, 0, "14108774400"},
    {2, -3, 1, 3, 12, 1, 2, 0, "3527193600"},
    {2, -3, 1, 3, 15, 1, 2, 0, "783820800"},
    {2, -3, 1, 3, 16, 1, 2, 0, "2351462400"},
    {2, -3, 1, 3, 17, 1, 2, 0, "2351462400"},
    {2, -3, 1, 3, 18, 1, 2, 0, "4702924800"},
    {2, -3, 1, 3, 22, 1, 2, 0, "2351462400"},
    {2, -3, 1, 3, 28, 1, 2, 0, "1175731200"},
    {2, -3, 1, 3, 30, 1, 2, 0, "2351462400"},
    {0, 1, -3, 1, 2, 4, 2, 0, "211892889600"},
    {0, 1, -3, 1, 4, 4, 2, 0, "1206300211200"},
    {0, 1, -3, 1, 6, 4, 2, 0, "1232166297600"},
    {0, 1, -3, 1, 8, 4, 2, 0, "1580182732800"},
    {0, 1, -3, 1, 10, 4, 2, 0, "616083148800"},
    {0, 1, -3, 1, 12, 4, 2, 0, "1241572147200"},
    {0, 1, -3, 1, 14, 4, 2, 0, "507915878400"},
    {0, 1, -3, 1, 16, 4, 2, 0, "451480780800"},
    {0, 1, -3, 1, 18, 4, 2, 0, "451480780800"},
    {0, 1, -3, 1, 20, 4, 2, 0, "451480780800"},
    {0, 1, -3, 1, 22, 4, 2, 0, "112870195200"},
    {0, 1, -3, 1, 24, 4, 2, 0, "338610585600"},
    {0, 1, -3, 1, 26, 4, 2, 0, "112870195200"},
    {0, 1, -3, 1, 28, 4, 2, 0, "225740390400"},
    {0, 1, -3, 1, 30, 4, 2, 0, "56435097600"},
    {0, 1, -3, 1, 34, 4, 2, 0, "112870195200"},
    {0, 1, -3, 1, 36, 4, 2, 0, "56435097600"},
    {0, 1, -3, 1, 2, 2, 2, 0, "340962048000"},
    {0, 1, -3, 1, 4, 2, 2, 0, "959396659200"},
    {0, 1, -3, 1, 6, 2, 2, 0, "714844569600"},
    {0, 1, -3, 1, 8, 2, 2, 0, "564350976000"},
    {0, 1, -3, 1, 10, 2, 2, 0, "300987187200"},
    {0, 1, -3, 3, 4, 4, 2, 0, "61529932800"},
    {0, 1, -3, 3, 10, 4, 2, 0, "982911283200"},
    {0, 1, -3, 3, 16, 4, 2, 0, "1429689139200"},
    {0, 1, -3, 3, 22, 4, 2, 0, "1048752230400"},
    {0, 1, -3, 3, 28, 4, 2, 0, "355070822400"},
    {0, 1, -3, 3, 34, 4, 2, 0, "169305292800"},
    {0, 1, -3, 1, 1, 1, 2, 0, "20118067200"},
    {0, 1, -3, 1, 3, 1, 2, 0, "979514726400"},
    {0, 1, -3, 1, 5, 1, 2, 0, "1989859737600"},
    {0, 1, -3, 1, 7, 1, 2, 0, "3273235660800"},
    {0, 1, -3, 1, 9, 1, 2, 0, "2370274099200"},
    {0, 1, -3, 1, 11, 1, 2, 0, "2031663513600"},
    {0, 1, -3, 1, 13, 1, 2, 0, "677221171200"},
    {0, 1, -3, 1, 15, 1, 2, 0, "677221171200"},
    {0, 1, -3, 3, 2, 2, 2, 0, "4457980800"},
    {0, 1, -3, 3, 8, 2, 2, 0, "580811212800"},
    {0, 1, -3, 3, 14, 2, 2, 0, "1015831756800"},
    {0, 1, -3, 3, 20, 2, 2, 0, "1354442342400"},
    {0, 1, -3, 3, 26, 2, 2, 0, "677221171200"},
    {0, 1, -3, 3, 32, 2, 2, 0, "507915878400"},
    {0, 1, -3, 3, 1, 1, 2, 0, "1882258560"},
    {0, 1, -3, 3, 7, 1, 2, 0, "1161622425600"},
    {0, 1, -3, 3, 13, 1, 2, 0, "4204414771200"},
    {0, 1, -3, 3, 19, 1, 2, 0, "5079158784000"},
    {0, 1, -3, 3, 25, 1, 2, 0, "5756379955200"},
    {0, 1, -3, 3, 31, 1, 2, 0, "3442540953600"},
    {0, 1, -3, 3, 37, 1, 2, 0, "3724716441600"},
    {0, 1, -3, 3, 43, 1, 2, 0, "1862358220800"},
    {0, 1, -3, 3, 49, 1, 2, 0, "1354442342400"},
    {0, 1, -3, 3, 55, 1, 2, 0, "1354442342400"},
    {0, 1, -3, 3, 61, 1, 2, 0, "1354442342400"},
    {0, 1, -3, 3, 67, 1, 2, 0, "338610585600"},
    {0, 1, -3, 3, 73, 1, 2, 0, "1015831756800"},
    {0, 1, -3, 3, 79, 1, 2, 0, "338610585600"},
    {0, 1, -3, 3, 85, 1, 2, 0, "677221171200"},
    {0, 1, -3, 3, 91, 1, 2, 0, "169305292800"},
    {0, 1, -3, 3, 103, 1, 2, 0, "338610585600"},
    {0, 1, -3, 3, 109, 1, 2, 0, "169305292800"},
    {1, 1, 1, 1, 2, 12, 2, 0, "-949990809600"},
    {1, 1, 1, 1, 4, 12, 2, 0, "-1354442342400"},
    {1, 1, 1, 1, 6, 12, 2, 0, "-564350976000"},
    {1, 1, 1, 1, 8, 12, 2, 0, "-338610585600"},
    {1, 1, 1, 1, 10, 12, 2, 0, "-282175488000"},
    {1, 1, 1, 1, 2, 6, 2, 0, "874744012800"},
    {1, 1, 1, 1, 4, 6, 2, 0, "1608400281600"},
    {1, 1, 1, 1, 6, 6, 2, 0, "564350976000"},
    {1, 1, 1, 1, 8, 6, 2, 0, "507915878400"},
    {1, 1, 1, 1, 10, 6, 2, 0, "197522841600"},
    {1, 1, 1, 1, 2, 4, 2, 0, "26649907200"},
    {1, 1, 1, 1, 4, 4, 2, 0, "-338610585600"},
    {1, 1, 1, 1, 6, 4, 2, 0, "507915878400"},
    {1, 1, 1, 1, 8, 4, 2, 0, "112870195200"},
    {1, 1, 1, 1, 10, 4, 2, 0, "56435097600"},
    {1, 1, 1, 1, 2, 2, 2, 0, "96409958400"},
    {1, 1, 1, 1, 4, 2, 2, 0, "253957939200"},
    {1, 1, 1, 1, 6, 2, 2, 0, "-470292480000"},
    {1, 1, 1, 1, 8, 2, 2, 0, "-56435097600"},
    {1, 1, 1, 1, 10, 2, 2, 0, "-122276044800"},
    {1, 1, 1, 1, 1, 1, 2, 0, "-21163161600"},
    {1, 1, 1, 1, 2, 1, 2, 0, "-932746752000"},
    {1, 1, 1, 1, 3, 1, 2, 0, "-536133427200"},
    {1, 1, 1, 1, 4, 1, 2, 0, "-2144533708800"},
    {1, 1, 1, 1, 5, 1, 2, 0, "-616083148800"},
    {1, 1, 1, 1, 6, 1, 2, 0, "-1476718387200"},
    {1, 1, 1, 1, 7, 1, 2, 0, "-225740390400"},
    {1, 1, 1, 1, 8, 1, 2, 0, "-1298007244800"},
    {1, 1, 1, 1, 10, 1, 2, 0, "-667815321600"},
    {1, 1, 1, 1, 12, 1, 2, 0, "-902961561600"},
    {1, 1, 1, 1, 14, 1, 2, 0, "-507915878400"},
    {1, 1, 1, 1, 16, 1, 2, 0, "-451480780800"},
    {1, 1, 1, 1, 18, 1, 2, 0, "-451480780800"},
    {1, 1, 1, 1, 20, 1, 2, 0, "-451480780800"},
    {1, 1, 1, 1, 22, 1, 2, 0, "-112870195200"},
    {1, 1, 1, 1, 24, 1, 2, 0, "-338610585600"},
    {1, 1, 1, 1, 26, 1, 2, 0, "-112870195200"},
    {1, 1, 1, 1, 28, 1, 2, 0, "-225740390400"},
    {1, 1, 1, 1, 30, 1, 2, 0, "-56435097600"},
    {1, 1, 1, 1, 34, 1, 2, 0, "-112870195200"},
    {1, 1, 1, 1, 36, 1, 2, 0, "-56435097600"},
    {1, 1, 1, 3, 2, 2, 2, 0, "2874009600"},
    {1, 1, 1, 3, 4, 2, 2, 0, "25866086400"},
    {1, 1, 1, 3, 6, 2, 2, 0, "14108774400"},
    {1, 1, 1, 3, 8, 2, 2, 0, "65840947200"},
    {1, 1, 1, 3, 10, 2, 2, 0, "141087744000"},
    {1, 1, 1, 3, 12, 2, 2, 0, "28217548800"},
    {1, 1, 1, 3, 16, 2, 2, 0, "18811699200"},
    {1, 1, 1, 3, 18, 2, 2, 0, "-56435097600"},
    {1, 1, 1, 3, 22, 2, 2, 0, "37623398400"},
    {1, 1, 1, 3, 28, 2, 2, 0, "18811699200"},
    {1, 1, 1, 3, 1, 1, 2, 0, "-2395008000"},
    {1, 1, 1, 3, 2, 1, 2, 0, "-4485196800"},
    {1, 1, 1, 3, 3, 1, 2, 0, "-13324953600"},
    {1, 1, 1, 3, 4, 1, 2, 0, "-52907904000"},
    {1, 1, 1, 3, 5, 1, 2, 0, "-122276044800"},
    {1, 1, 1, 3, 6, 1, 2, 0, "-117573120000"},
    {1, 1, 1, 3, 7, 1, 2, 0, "-150493593600"},
    {1, 1, 1, 3, 8, 1, 2, 0, "-122276044800"},
    {1, 1, 1, 3, 9, 1, 2, 0, "-119140761600"},
    {1, 1, 1, 3, 10, 1, 2, 0, "-131681894400"},
    {1, 1, 1, 3, 11, 1, 2, 0, "-282175488000"},
    {1, 1, 1, 3, 12, 1, 2, 0, "-197522841600"},
    {1, 1, 1, 3, 13, 1, 2, 0, "-141087744000"},
    {1, 1, 1, 3, 14, 1, 2, 0, "-84652646400"},
    {1, 1, 1, 3, 15, 1, 2, 0, "-6270566400"},
    {1, 1, 1, 3, 16, 1, 2, 0, "-37623398400"},
    {1, 1, 1, 3, 17, 1, 2, 0, "-131681894400"},
    {1, 1, 1, 3, 18, 1, 2, 0, "-56435097600"},
    {1, 1, 1, 3, 19, 1, 2, 0, "-169305292800"},
    {1, 1, 1, 3, 20, 1, 2, 0, "-112870195200"},
    {1, 1, 1, 3, 22, 1, 2, 0, "-37623398400"},
    {1, 1, 1, 3, 23, 1, 2, 0, "-112870195200"},
    {1, 1, 1, 3, 24, 1, 2, 0, "-56435097600"},
    {1, 1, 1, 3, 28, 1, 2, 0, "-18811699200"},
    {1, 1, 1, 3, 29, 1, 2, 0, "-56435097600"},
    {1, 1, 1, 3, 30, 1, 2, 0, "-28217548800"},
    {1, 1, 1, 3, 31, 1, 2, 0, "-56435097600"},
    {1, 1, 1, 3, 32, 1, 2, 0, "-56435097600"},
    {3, 1, 1, 1, 2, 4, 2, 0, "27172454400"},
    {3, 1, 1, 1, 2, 2, 2, 0, "11757312000"},
    {3, 1, 1, 1, 1, 1, 2, 0, "-8099481600"},
    {3, 1, 1, 1, 2, 1, 2, 0, "-6270566400"},
    {3, 1, 1, 1, 3, 1, 2, 0, "-8360755200"},
    {3, 1, 1, 1, 5, 1, 2, 0, "-522547200"},
    {3, 1, 1, 3, 2, 2, 2, 0, "-391910400"},
    {3, 1, 1, 3, 4, 2, 2, 0, "-1567641600"},
    {3, 1, 1, 3, 1, 1, 2, 0, "-43545600"},
    {3, 1, 1, 3, 2, 1, 2, 0, "-174182400"},
    {3, 1, 1, 3, 3, 1, 2, 0, "-261273600"},
    {3, 1, 1, 3, 4, 1, 2, 0, "-391910400"},
    {2, 1, -3, 1, 1, 4, 2, 1, "6270566400"},
    {2, 1, -3, 1, 3, 4, 2, 1, "1567641600"},
    {2, 1, -3, 1, 5, 4, 2, 1, "-3135283200"},
    {2, 1, -3, 1, 1, 2, 2, 1, "783820800"},
    {2, 1, -3, 1, 3, 2, 2, 1, "783820800"},
    {2, 1, -3, 3, 1, 2, 2, 1, "-1241049600"},
    {2, 1, -3, 3, 3, 2, 2, 1, "-6662476800"},
    {2, 1, -3, 3, 5, 2, 2, 1, "-2351462400"},
    {2, 1, -3, 3, 7, 2, 2, 1, "-12933043200"},
    {2, 1, -3, 3, 9, 2, 2, 1, "-3135283200"},
    {2, 1, -3, 3, 11, 2, 2, 1, "2351462400"},
    {2, 1, -3, 3, 17, 2, 2, 1, "-4702924800"},
    {2, 1, -3, 3, 1, 1, 2, 1, "-277603200"},
    {2, 1, -3, 3, 2, 1, 2, 1, "-408240000"},
    {2, 1, -3, 3, 3, 1, 2, 1, "-3527193600"},
    {2, 1, -3, 3, 4, 1, 2, 1, "2155507200"},
    {2, 1, -3, 3, 5, 1, 2, 1, "-11757312000"},
    {2, 1, -3, 3, 6, 1, 2, 1, "1959552000"},
    {2, 1, -3, 3, 7, 1, 2, 1, "-2351462400"},
    {2, 1, -3, 3, 8, 1, 2, 1, "-5878656000"},
    {2, 1, -3, 3, 9, 1, 2, 1, "-2351462400"},
    {2, 1, -3, 3, 10, 1, 2, 1, "5878656000"},
    {2, 1, -3, 3, 11, 1, 2, 1, "-9405849600"},
    {2, 1, -3, 3, 12, 1, 2, 1, "3527193600"},
    {2, 1, -3, 3, 16, 1, 2, 1, "2351462400"},
    {2, 1, -3, 3, 17, 1, 2, 1, "-2351462400"},
    {2, 1, -3, 3, 18, 1, 2, 1, "4702924800"},
    {2, 1, -3, 3, 22, 1, 2, 1, "2351462400"},
    {2, 1, -3, 3, 28, 1, 2, 1, "1175731200"},
    {2, 1, -3, 3, 30, 1, 2, 1, "2351462400"},
    {4, 1, -3, 3, 1, 4, 2, 1, "17418240"},
    {4, 1, -3, 3, 1, 2, 2, 1, "-5443200"},
    {4, 1, -3, 3, 2, 1, 2, 1, "-5443200"},
    {2, -3, 1, 1, 3, 4, 2, 1, "14108774400"},
    {2, -3, 1, 1, 5, 4, 2, 1, "28217548800"},
    {2, -3, 1, 1, 3, 2, 2, 1, "7054387200"},
    {2, -3, 1, 1, 5, 2, 2, 1, "14108774400"},
    {2, -3, 1, 3, 1, 2, 2, 1, "457228800"},
    {2, -3, 1, 3, 3, 2, 2, 1, "-391910400"},
    {2, -3, 1, 3, 5, 2, 2, 1, "-11757312000"},
    {2, -3, 1, 3, 7, 2, 2, 1, "12933043200"},
    {2, -3, 1, 3, 9, 2, 2, 1, "3135283200"},
    {2, -3, 1, 3, 11, 2, 2, 1, "2351462400"},
    {2, -3, 1, 3, 17, 2, 2, 1, "-4702924800"},
    {2, -3, 1, 3, 1, 1, 2, 1, "244944000"},
    {2, -3, 1, 3, 2, 1, 2, 1, "1192060800"},
    {2, -3, 1, 3, 3, 1, 2, 1, "7446297600"},
    {2, -3, 1, 3, 4, 1, 2, 1, "6074611200"},
    {2, -3, 1, 3, 5, 1, 2, 1, "16460236800"},
    {2, -3, 1, 3, 6, 1, 2, 1, "9013939200"},
    {2, -3, 1, 3, 7, 1, 2, 1, "-2351462400"},
    {2, -3, 1, 3, 8, 1, 2, 1, "5878656000"},
    {2, -3, 1, 3, 9, 1, 2, 1, "3919104000"},
    {2, -3, 1, 3, 10, 1, 2, 1, "5878656000"},
    {2, -3, 1, 3, 11, 1, 2, 1, "9405849600"},
    {2, -3, 1, 3, 12, 1, 2, 1, "3527193600"},
    {2, -3, 1, 3, 16, 1, 2, 1, "2351462400"},
    {2, -3, 1, 3, 17, 1, 2, 1, "2351462400"},
    {2, -3, 1, 3, 18, 1, 2, 1, "4702924800"},
    {2, -3, 1, 3, 22, 1, 2, 1, "2351462400"},
    {2, -3, 1, 3, 28, 1, 2, 1, "1175731200"},
    {2, -3, 1, 3, 30, 1, 2, 1, "2351462400"},
    {0, 1, -3, 1, 1, 4, 2, 1, "28740096000"},
    {0, 1, -3, 1, 3, 4, 2, 1, "1157442048000"},
    {0, 1, -3, 1, 5, 4, 2, 1, "2173273804800"},
    {0, 1, -3, 1, 7, 4, 2, 1, "3498976051200"},
    {0, 1, -3, 1, 9, 4, 2, 1, "2370274099200"},
    {0, 1, -3, 1, 11, 4, 2, 1, "2031663513600"},
    {0, 1, -3, 1, 13, 4, 2, 1, "677221171200"},
    {0, 1, -3, 1, 15, 4, 2, 1, "677221171200"},
    {0, 1, -3, 1, 1, 2, 2, 1, "10973491200"},
    {0, 1, -3, 1, 3, 2, 2, 1, "123843686400"},
    {0, 1, -3, 1, 5, 2, 2, 1, "123843686400"},
    {0, 1, -3, 1, 7, 2, 2, 1, "112870195200"},
    {0, 1, -3, 3, 1, 4, 2, 1, "3939788160"},
    {0, 1, -3, 3, 7, 4, 2, 1, "877095475200"},
    {0, 1, -3, 3, 13, 4, 2, 1, "3865804185600"},
    {0, 1, -3, 3, 19, 4, 2, 1, "4401937612800"},
    {0, 1, -3, 3, 25, 4, 2, 1, "5417769369600"},
    {0, 1, -3, 3, 31, 4, 2, 1, "3442540953600"},
    {0, 1, -3, 3, 37, 4, 2, 1, "3724716441600"},
    {0, 1, -3, 3, 43, 4, 2, 1, "1862358220800"},
    {0, 1, -3, 3, 49, 4, 2, 1, "1354442342400"},
    {0, 1, -3, 3, 55, 4, 2, 1, "1354442342400"},
    {0, 1, -3, 3, 61, 4, 2, 1, "1354442342400"},
    {0, 1, -3, 3, 67, 4, 2, 1, "338610585600"},
    {0, 1, -3, 3, 73, 4, 2, 1, "1015831756800"},
    {0, 1, -3, 3, 79, 4, 2, 1, "338610585600"},
    {0, 1, -3, 3, 85, 4, 2, 1, "677221171200"},
    {0, 1, -3, 3, 91, 4, 2, 1, "169305292800"},
    {0, 1, -3, 3, 103, 4, 2, 1, "338610585600"},
    {0, 1, -3, 3, 109, 4, 2, 1, "169305292800"},
    {0, 1, -3, 1, 2, 1, 2, 1, "306735206400"},
    {0, 1, -3, 1, 4, 1, 2, 1, "1319170406400"},
    {0, 1, -3, 1, 6, 1, 2, 1, "1457906688000"},
    {0, 1, -3, 1, 8, 1, 2, 1, "1693052928000"},
    {0, 1, -3, 1, 10, 1, 2, 1, "616083148800"},
    {0, 1, -3, 1, 12, 1, 2, 1, "1241572147200"},
    {0, 1, -3, 1, 14, 1, 2, 1, "507915878400"},
    {0, 1, -3, 1, 16, 1, 2, 1, "451480780800"},
    {0, 1, -3, 1, 18, 1, 2, 1, "451480780800"},
    {0, 1, -3, 1, 20, 1, 2, 1, "451480780800"},
    {0, 1, -3, 1, 22, 1, 2, 1, "112870195200"},
    {0, 1, -3, 1, 24, 1, 2, 1, "338610585600"},
    {0, 1, -3, 1, 26, 1, 2, 1, "112870195200"},
    {0, 1, -3, 1, 28, 1, 2, 1, "225740390400"},
    {0, 1, -3, 1, 30, 1, 2, 1, "56435097600"},
    {0, 1, -3, 1, 34, 1, 2, 1, "112870195200"},
    {0, 1, -3, 1, 36, 1, 2, 1, "56435097600"},
    {0, 1, -3, 3, 5, 2, 2, 1, "98761420800"},
    {0, 1, -3, 3, 11, 2, 2, 1, "597271449600"},
    {0, 1, -3, 3, 17, 2, 2, 1, "484401254400"},
    {0, 1, -3, 3, 23, 2, 2, 1, "451480780800"},
    {0, 1, -3, 3, 29, 2, 2, 1, "56435097600"},
    {0, 1, -3, 3, 4, 1, 2, 1, "35663846400"},
    {0, 1, -3, 3, 10, 1, 2, 1, "449129318400"},
    {0, 1, -3, 3, 16, 1, 2, 1, "879446937600"},
    {0, 1, -3, 3, 22, 1, 2, 1, "371531059200"},
    {0, 1, -3, 3, 28, 1, 2, 1, "355070822400"},
    {0, 1, -3, 3, 34, 1, 2, 1, "169305292800"},
    {1, 1, 1, 1, 1, 12, 2, 1, "39974860800"},
    {1, 1, 1, 1, 3, 12, 2, 1, "357422284800"},
    {1, 1, 1, 1, 5, 12, 2, 1, "-37623398400"},
    {1, 1, 1, 1, 1, 6, 2, 1, "-38799129600"},
    {1, 1, 1, 1, 3, 6, 2, 1, "28217548800"},
    {1, 1, 1, 1, 1, 4, 2, 1, "35271936000"},
    {1, 1, 1, 1, 3, 4, 2, 1, "28217548800"},
    {1, 1, 1, 1, 5, 4, 2, 1, "-128546611200"},
    {1, 1, 1, 1, 7, 4, 2, 1, "-451480780800"},
    {1, 1, 1, 1, 1, 2, 2, 1, "-85828377600"},
    {1, 1, 1, 1, 3, 2, 2, 1, "-719547494400"},
    {1, 1, 1, 1, 5, 2, 2, 1, "-136384819200"},
    {1, 1, 1, 1, 7, 2, 2, 1, "-112870195200"},
    {1, 1, 1, 1, 1, 1, 2, 1, "-14500684800"},
    {1, 1, 1, 1, 2, 1, 2, 1, "-317447424000"},
    {1, 1, 1, 1, 3, 1, 2, 1, "-194387558400"},
    {1, 1, 1, 1, 4, 1, 2, 1, "-959396659200"},
    {1, 1, 1, 1, 5, 1, 2, 1, "-338610585600"},
    {1, 1, 1, 1, 6, 1, 2, 1, "-902961561600"},
    {1, 1, 1, 1, 8, 1, 2, 1, "-902961561600"},
    {1, 1, 1, 1, 10, 1, 2, 1, "-507915878400"},
    {1, 1, 1, 1, 12, 1, 2, 1, "-902961561600"},
    {1, 1, 1, 1, 14, 1, 2, 1, "-507915878400"},
    {1, 1, 1, 1, 16, 1, 2, 1, "-451480780800"},
    {1, 1, 1, 1, 18, 1, 2, 1, "-451480780800"},
    {1, 1, 1, 1, 20, 1, 2, 1, "-451480780800"},
    {1, 1, 1, 1, 22, 1, 2, 1, "-112870195200"},
    {1, 1, 1, 1, 24, 1, 2, 1, "-338610585600"},
    {1, 1, 1, 1, 26, 1, 2, 1, "-112870195200"},
    {1, 1, 1, 1, 28, 1, 2, 1, "-225740390400"},
    {1, 1, 1, 1, 30, 1, 2, 1, "-56435097600"},
    {1, 1, 1, 1, 34, 1, 2, 1, "-112870195200"},
    {1, 1, 1, 1, 36, 1, 2, 1, "-56435097600"},
    {1, 1, 1, 3, 1, 2, 2, 1, "348364800"},
    {1, 1, 1, 3, 3, 2, 2, 1, "-16460236800"},
    {1, 1, 1, 3, 5, 2, 2, 1, "169305292800"},
    {1, 1, 1, 3, 7, 2, 2, 1, "235146240000"},
    {1, 1, 1, 3, 9, 2, 2, 1, "-197522841600"},
    {1, 1, 1, 3, 11, 2, 2, 1, "498510028800"},
    {1, 1, 1, 3, 13, 2, 2, 1, "282175488000"},
    {1, 1, 1, 3, 17, 2, 2, 1, "244552089600"},
    {1, 1, 1, 3, 19, 2, 2, 1, "338610585600"},
    {1, 1, 1, 3, 23, 2, 2, 1, "225740390400"},
    {1, 1, 1, 3, 29, 2, 2, 1, "112870195200"},
    {1, 1, 1, 3, 31, 2, 2, 1, "112870195200"},
    {1, 1, 1, 3, 1, 1, 2, 1, "-1219276800"},
    {1, 1, 1, 3, 2, 1, 2, 1, "-3309465600"},
    {1, 1, 1, 3, 3, 1, 2, 1, "3527193600"},
    {1, 1, 1, 3, 4, 1, 2, 1, "-43502054400"},
    {1, 1, 1, 3, 5, 1, 2, 1, "-112870195200"},
    {1, 1, 1, 3, 6, 1, 2, 1, "-144223027200"},
    {1, 1, 1, 3, 7, 1, 2, 1, "-131681894400"},
    {1, 1, 1, 3, 8, 1, 2, 1, "-103464345600"},
    {1, 1, 1, 3, 9, 1, 2, 1, "56435097600"},
    {1, 1, 1, 3, 10, 1, 2, 1, "-122276044800"},
    {1, 1, 1, 3, 11, 1, 2, 1, "-272769638400"},
    {1, 1, 1, 3, 12, 1, 2, 1, "-310393036800"},
    {1, 1, 1, 3, 13, 1, 2, 1, "-141087744000"},
    {1, 1, 1, 3, 14, 1, 2, 1, "-84652646400"},
    {1, 1, 1, 3, 16, 1, 2, 1, "-37623398400"},
    {1, 1, 1, 3, 17, 1, 2, 1, "-131681894400"},
    {1, 1, 1, 3, 18, 1, 2, 1, "-150493593600"},
    {1, 1, 1, 3, 19, 1, 2, 1, "-169305292800"},
    {1, 1, 1, 3, 20, 1, 2, 1, "-112870195200"},
    {1, 1, 1, 3, 22, 1, 2, 1, "-37623398400"},
    {1, 1, 1, 3, 23, 1, 2, 1, "-112870195200"},
    {1, 1, 1, 3, 24, 1, 2, 1, "-112870195200"},
    {1, 1, 1, 3, 28, 1, 2, 1, "-18811699200"},
    {1, 1, 1, 3, 29, 1, 2, 1, "-56435097600"},
    {1, 1, 1, 3, 30, 1, 2, 1, "-75246796800"},
    {1, 1, 1, 3, 31, 1, 2, 1, "-56435097600"},
    {1, 1, 1, 3, 32, 1, 2, 1, "-56435097600"},
    {3, 1, 1, 1, 1, 12, 2, 1, "-28217548800"},
    {3, 1, 1, 1, 1, 6, 2, 1, "10581580800"},
    {3, 1, 1, 1, 1, 4, 2, 1, "-21946982400"},
    {3, 1, 1, 1, 3, 4, 2, 1, "-8360755200"},
    {3, 1, 1, 1, 5, 4, 2, 1, "4180377600"},
    {3, 1, 1, 1, 1, 2, 2, 1, "52907904000"},
    {3, 1, 1, 1, 3, 2, 2, 1, "17244057600"},
    {3, 1, 1, 1, 5, 2, 2, 1, "-1567641600"},
    {3, 1, 1, 1, 1, 1, 2, 1, "-11365401600"},
    {3, 1, 1, 1, 2, 1, 2, 1, "-3396556800"},
    {3, 1, 1, 1, 3, 1, 2, 1, "-6270566400"},
    {3, 1, 1, 3, 1, 2, 2, 1, "217728000"},
    {3, 1, 1, 3, 3, 2, 2, 1, "783820800"},
    {3, 1, 1, 3, 1, 1, 2, 1, "-43545600"},
    {3, 1, 1, 3, 2, 1, 2, 1, "-174182400"},
    {3, 1, 1, 3, 3, 1, 2, 1, "-130636800"},
    {3, 1, 1, 3, 4, 1, 2, 1, "-391910400"},
    {2, 1, -3, 1, 1, 1, 3, 0, "-1567641600"},
    {2, -3, 1, 1, 1, 1, 3, 0, "4702924800"},
    {0, 1, -3, 1, 3, 6, 3, 0, "75246796800"},
    {0, 1, -3, 1, 3, 3, 3, 0, "300987187200"},
    {0, 1, -3, 1, 6, 3, 3, 0, "338610585600"},
    {0, 1, -3, 1, 9, 3, 3, 0, "451480780800"},
    {0, 1, -3, 1, 15, 3, 3, 0, "225740390400"},
    {0, 1, -3, 2, 3, 3, 3, 0, "37623398400"},
    {0, 1, -3, 2, 9, 3, 3, 0, "37623398400"},
    {0, 1, -3, 1, 1, 1, 3, 0, "3135283200"},
    {1, 1, 1, 1, 3, 18, 3, 0, "-451480780800"},
    {1, 1, 1, 1, 3, 9, 3, 0, "225740390400"},
    {1, 1, 1, 1, 3, 6, 3, 0, "150493593600"},
    {1, 1, 1, 1, 3, 3, 3, 0, "-75246796800"},
    {1, 1, 1, 2, 3, 3, 3, 0, "112870195200"},
    {1, 1, 1, 2, 9, 3, 3, 0, "112870195200"},
    {1, 1, 1, 1, 1, 1, 3, 0, "-6270566400"},
    {1, 1, 1, 1, 2, 1, 3, 0, "-18811699200"},
    {1, 1, 1, 2, 3, 1, 3, 0, "-37623398400"},
    {1, 1, 1, 2, 9, 1, 3, 0, "-37623398400"},
    {2, 1, -3, 1, 1, 1, 3, 1, "-4702924800"},
    {2, -3, 1, 1, 1, 1, 3, 1, "10973491200"},
    {0, 1, -3, 1, 2, 3, 3, 1, "300987187200"},
    {0, 1, -3, 1, 5, 3, 3, 1, "902961561600"},
    {0, 1, -3, 1, 8, 3, 3, 1, "451480780800"},
    {0, 1, -3, 1, 11, 3, 3, 1, "451480780800"},
    {0, 1, -3, 1, 14, 3, 3, 1, "225740390400"},
    {0, 1, -3, 1, 1, 2, 3, 1, "28217548800"},
    {0, 1, -3, 1, 4, 2, 3, 1, "451480780800"},
    {0, 1, -3, 1, 3, 1, 3, 1, "413857382400"},
    {0, 1, -3, 1, 6, 1, 3, 1, "338610585600"},
    {0, 1, -3, 1, 9, 1, 3, 1, "451480780800"},
    {0, 1, -3, 1, 15, 1, 3, 1, "225740390400"},
    {0, 1, -3, 2, 5, 1, 3, 1, "225740390400"},
    {0, 1, -3, 2, 11, 1, 3, 1, "225740390400"},
    {1, 1, 1, 1, 2, 9, 3, 1, "56435097600"},
    {1, 1, 1, 1, 2, 3, 3, 1, "-188116992000"},
    {1, 1, 1, 1, 1, 1, 3, 1, "-25082265600"},
    {1, 1, 1, 1, 2, 1, 3, 1, "-56435097600"},
    {1, 1, 1, 1, 3, 1, 3, 1, "150493593600"},
    {1, 1, 1, 2, 3, 1, 3, 1, "-37623398400"},
    {1, 1, 1, 2, 6, 1, 3, 1, "-75246796800"},
    {1, 1, 1, 2, 9, 1, 3, 1, "-37623398400"},
    {2, 1, -3, 1, 1, 3, 3, 2, "3135283200"},
    {2, 1, -3, 1, 1, 1, 3, 2, "-4702924800"},
    {2, -3, 1, 1, 1, 1, 3, 2, "14108774400"},
    {0, 1, -3, 1, 1, 6, 3, 2, "28217548800"},
    {0, 1, -3, 1, 4, 6, 3, 2, "451480780800"},
    {0, 1, -3, 1, 1, 3, 3, 2, "12541132800"},
    {0, 1, -3, 1, 3, 2, 3, 2, "75246796800"},
    {0, 1, -3, 2, 5, 3, 3, 2, "225740390400"},
    {0, 1, -3, 2, 11, 3, 3, 2, "225740390400"},
    {0, 1, -3, 1, 2, 1, 3, 2, "300987187200"},
    {0, 1, -3, 1, 5, 1, 3, 2, "902961561600"},
    {0, 1, -3, 1, 8, 1, 3, 2, "451480780800"},
    {0, 1, -3, 1, 11, 1, 3, 2, "451480780800"},
    {0, 1, -3, 1, 14, 1, 3, 2, "225740390400"},
    {0, 1, -3, 2, 3, 1, 3, 2, "37623398400"},
    {0, 1, -3, 2, 9, 1, 3, 2, "37623398400"},
    {1, 1, 1, 1, 1, 9, 3, 2, "18811699200"},
    {1, 1, 1, 1, 1, 3, 3, 2, "-62705664000"},
    {1, 1, 1, 1, 1, 1, 3, 2, "-18811699200"},
    {1, 1, 1, 1, 2, 1, 3, 2, "-75246796800"},
    {1, 1, 1, 1, 3, 1, 3, 2, "150493593600"},
    {1, 1, 1, 2, 3, 1, 3, 2, "-37623398400"},
    {1, 1, 1, 2, 6, 1, 3, 2, "-75246796800"},
    {1, 1, 1, 2, 9, 1, 3, 2, "-37623398400"},
    {0, 1, -3, 3, 5, 5, 5, 0, "135444234240"},
    {0, 1, -3, 1, 2, 2, 6, 0, "56435097600"},
};

inline constexpr unsigned long ordinary_cusp_values[] = {
    26456, 25725, 26386, 25702, 26426, 25696, 26474, 25614, 26464, 25738, 26377, 25683,
    26454, 25708, 26412, 25684, 26445, 25684, 26465, 25628, 26440, 25767, 26365, 25686,
    26466, 25678, 26445, 25652, 26450, 25710, 26431, 25673, 26410, 25762, 26387, 25640,
    26517, 25658, 26436, 25690, 26402, 25743, 26415, 25656, 26450, 25724, 26420, 25636,
    26490, 25688, 26406, 25711, 26400, 25730, 26441, 25630, 26469, 25716, 26411, 25650,
    26470, 25717, 26386, 25714, 26416, 25700, 26474, 25602, 26474, 25734, 26377, 25699,
    26440, 25712, 26412, 25668, 26459, 25680, 26469, 25640, 26426, 25771, 26361, 25674,
    26480, 25678, 26445, 25664, 26436, 25710, 26431, 25661, 26428, 25758, 26387, 25652,
    26499, 25662, 26436, 25682, 26416, 25739, 26415, 25664, 26436, 25728, 26424, 25624,
    26504, 25684, 26402, 25723, 26386, 25738, 26441, 25618, 26483, 25708, 26411, 25662,
    26460, 25721, 26386, 25702, 26426, 25696, 26474, 25618, 26460, 25738, 26377, 25683,
    26454, 25708, 26416, 25680, 26445, 25684, 26465, 25628, 26440, 25771, 26361, 25686,
    26466, 25678, 26445, 25652, 26454, 25706, 26431, 25673, 26410, 25762, 26387, 25644,
    26513, 25658, 26436, 25690, 26402, 25743, 26419, 25652, 26450, 25724, 26420, 25636,
    26490, 25692, 26402, 25711, 26400, 25730, 26441, 25630, 26473, 25712, 26411, 25650,
    26470, 25717, 26386, 25718, 26412, 25700, 26474, 25602, 26474, 25734, 26381, 25695,
    26440, 25712, 26412, 25668, 26459, 25684, 26465, 25640, 26426, 25771, 26361, 25674,
    26484, 25674, 26445, 25664, 26436, 25710, 26431, 25665, 26424, 25758, 26387, 25652,
    26499, 25662, 26440, 25678, 26416, 25739, 26415, 25664, 26436, 25732, 26420, 25624,
    26504, 25684, 26402, 25723, 26390, 25734, 26441, 25618, 26483, 25708, 26411, 25666,
    26456, 25721, 26386, 25702, 26426, 25696, 26478, 25614, 26460, 25738, 26377, 25683,
    26454, 25712, 26412, 25680, 26445, 25684, 26465, 25628, 26444, 25767, 26361, 25686,
    26466, 25678, 26445, 25656, 26450, 25706, 26431, 25673, 26410, 25762, 26391, 25640,
    26513, 25658, 26436, 25690, 26402, 25747, 26415, 25652, 26450, 25724, 26420, 25636,
    26494, 25688, 26402, 25711, 26400, 25730, 26441, 25634, 26469, 25712, 26411, 25650,
    26470, 25717, 26390, 25714, 26412, 25700, 26474, 25602, 26474, 25738, 26377, 25695,
    26440, 25712, 26412, 25668, 26463, 25680, 26465, 25640, 26426, 25771, 26361, 25678,
    26480, 25674, 26445, 25664, 26436, 25710, 26435, 25661, 26424, 25758, 26387, 25652,
    26499, 25666, 26436, 25678, 26416, 25739, 26415, 25664, 26440, 25728, 26420, 25624,
    26504, 25684, 26402, 25727, 26386, 25734, 26441, 25618, 26483, 25708, 26415, 25662,
    26456, 25721, 26386, 25702, 26426, 25700, 26474, 25614, 26460, 25738, 26377, 25683,
    26458, 25708, 26412, 25680, 26445, 25684, 26465, 25632, 26440, 25767, 26361, 25686,
    26466, 25678, 26449, 25652, 26450, 25706, 26431, 25673, 26410, 25766, 26387, 25640,
    26513, 25658, 26436, 25690, 26406, 25743, 26415, 25652, 26450, 25724, 26420, 25640,
    26490, 25688, 26402, 25711, 26400, 25730, 26445, 25630, 26469, 25712, 26411, 25650,
    26470, 25721, 26386, 25714, 26412, 25700, 26474, 25602, 26478, 25734, 26377, 25695,
    26440, 25712, 26412, 25672, 26459, 25680, 26465, 25640, 26426, 25771, 26365, 25674,
    26480, 25674, 26445, 25664, 26436, 25714, 26431, 25661, 26424, 25758, 26387, 25652,
    26503, 25662, 26436, 25678, 26416, 25739, 26415, 25668, 26436, 25728, 26420, 25624,
    26504, 25684, 26406, 25723, 26386, 25734, 26441, 25618, 26483, 25712, 26411, 25662,
    26456, 25721, 26386, 25702, 26430, 25696, 26474, 25614, 26460, 25738, 26377, 25687,
    26454, 25708, 26412, 25680, 26445, 25684, 26469, 25628, 26440, 25767, 26361, 25686,
    26466, 25682, 26445, 25652, 26450, 25706, 26431, 25673, 26414, 25762, 26387, 25640,
    26513, 25658, 26436, 25694, 26402, 25743, 26415, 25652, 26450, 25724, 26424, 25636,
    26490, 25688, 26402, 25711, 26400, 25734, 26441, 25630, 26469, 25712, 26411, 25650,
    26474, 25717, 26386, 25714, 26412, 25700, 26474, 25606, 26474, 25734, 26377, 25695,
    26440, 25712, 26416, 25668, 26459, 25680, 26465, 25640, 26426, 25775, 26361, 25674,
    26480, 25674, 26445, 25664, 26440, 25710, 26431, 25661, 26424, 25758, 26387, 25656,
    26499, 25662, 26436, 25678, 26416, 25739, 26419, 25664, 26436, 25728, 26420, 25624,
    26504, 25688, 26402, 25723, 26386, 25734, 26441, 25618, 26487, 25708, 26411, 25662,
    26456, 25721, 26386, 25706, 26426, 25696, 26474, 25614, 26460, 25738, 26381, 25683,
    26454, 25708, 26412, 25680, 26445, 25688, 26465, 25628, 26440, 25767, 26361, 25686,
    26470, 25678, 26445, 25652, 26450, 25706, 26431, 25677, 26410, 25762, 26387, 25640,
    26513, 25658, 26440, 25690, 26402, 25743, 26415, 25652, 26450, 25728, 26420, 25636,
    26490, 25688, 26402, 25711, 26404, 25730, 26441, 25630, 26469, 25712, 26411, 25654,
    26470, 25717, 26386, 25714, 26412, 25700, 26478, 25602, 26474, 25734, 26377, 25695,
    26440, 25716, 26412, 25668, 26459, 25680, 26465, 25640, 26430, 25771, 26361, 25674,
    26480, 25674, 26445, 25668, 26436, 25710, 26431, 25661, 26424, 25758, 26391, 25652,
    26499, 25662, 26436, 25678, 26416, 25743, 26415, 25664, 26436, 25728, 26420, 25624,
    26508, 25684, 26402, 25723, 26386, 25734, 26441, 25622, 26483, 25708, 26411, 25662,
    26456, 25721, 26390, 25702, 26426, 25696, 26474, 25614, 26460, 25742, 26377, 25683,
    26454, 25708, 26412, 25680, 26449, 25684, 26465, 25628, 26440, 25767, 26361, 25690,
    26466, 25678, 26445, 25652, 26450, 25706, 26435, 25673, 26410, 25762, 26387, 25640,
    26513, 25662, 26436, 25690, 26402, 25743, 26415, 25652, 26454, 25724, 26420, 25636,
    26490, 25688, 26402, 25715, 26400, 25730, 26441, 25630, 26469, 25712, 26415, 25650,
    26470, 25717, 26386, 25714, 26412, 25704, 26474, 25602, 26474, 25734, 26377, 25695,
    26444, 25712, 26412, 25668, 26459, 25680, 26465, 25644, 26426, 25771, 26361, 25674,
    26480, 25674, 26449, 25664, 26436, 25710, 26431, 25661, 26424, 25762, 26387, 25652,
    26499, 25662, 26436, 25678, 26420, 25739, 26415, 25664, 26436, 25728, 26420, 25628,
    26504, 25684, 26402, 25723, 26386, 25734, 26445, 25618, 26483, 25708, 26411, 25662,
};

inline constexpr unsigned long oriented_cusp_values[] = {
    52582, 51287, 52482, 51252, 52506, 51242, 52646, 51059, 52613, 51304, 52467, 51222,
    52549, 51267, 52534, 51188, 52571, 51209, 52633, 51111, 52535, 51369, 52441, 51209,
    52601, 51196, 52599, 51148, 52558, 51268, 52562, 51176, 52502, 51356, 52486, 51138,
    52673, 51163, 52586, 51200, 52487, 51326, 52529, 51170, 52554, 51285, 52551, 51105,
    52653, 51215, 52522, 51265, 52454, 51313, 52581, 51092, 52619, 51259, 52538, 51157,
    52582, 51280, 52482, 51252, 52513, 51242, 52646, 51059, 52606, 51304, 52467, 51229,
    52549, 51267, 52534, 51181, 52571, 51209, 52640, 51111, 52535, 51369, 52434, 51209,
    52601, 51203, 52599, 51148, 52558, 51261, 52562, 51176, 52509, 51356, 52486, 51138,
    52666, 51163, 52586, 51207, 52487, 51326, 52529, 51163, 52554, 51285, 52558, 51105,
    52653, 51215, 52515, 51265, 52454, 51320, 52581, 51092, 52619, 51252, 52538, 51157,
    52589, 51280, 52482, 51252, 52506, 51242, 52646, 51066, 52606, 51304, 52467, 51222,
    52549, 51267, 52541, 51181, 52571, 51209, 52633, 51111, 52535, 51376, 52434, 51209,
    52601, 51196, 52599, 51148, 52565, 51261, 52562, 51176, 52502, 51356, 52486, 51145,
    52666, 51163, 52586, 51200, 52487, 51326, 52536, 51163, 52554, 51285, 52551, 51105,
    52653, 51222, 52515, 51265, 52454, 51313, 52581, 51092, 52626, 51252, 52538, 51157,
    52582, 51280, 52482, 51259, 52506, 51242, 52646, 51059, 52606, 51304, 52474, 51222,
    52549, 51267, 52534, 51181, 52571, 51216, 52633, 51111, 52535, 51369, 52434, 51209,
    52608, 51196, 52599, 51148, 52558, 51261, 52562, 51183, 52502, 51356, 52486, 51138,
    52666, 51163, 52593, 51200, 52487, 51326, 52529, 51163, 52554, 51292, 52551, 51105,
    52653, 51215, 52515, 51265, 52461, 51313, 52581, 51092, 52619, 51252, 52538, 51164,
    52582, 51280, 52482, 51252, 52506, 51242, 52653, 51059, 52606, 51304, 52467, 51222,
    52549, 51274, 52534, 51181, 52571, 51209, 52633, 51111, 52542, 51369, 52434, 51209,
    52601, 51196, 52599, 51155, 52558, 51261, 52562, 51176, 52502, 51356, 52493, 51138,
    52666, 51163, 52586, 51200, 52487, 51333, 52529, 51163, 52554, 51285, 52551, 51105,
    52660, 51215, 52515, 51265, 52454, 51313, 52581, 51099, 52619, 51252, 52538, 51157,
    52582, 51280, 52489, 51252, 52506, 51242, 52646, 51059, 52606, 51311, 52467, 51222,
    52549, 51267, 52534, 51181, 52578, 51209, 52633, 51111, 52535, 51369, 52434, 51216,
    52601, 51196, 52599, 51148, 52558, 51261, 52569, 51176, 52502, 51356, 52486, 51138,
    52666, 51170, 52586, 51200, 52487, 51326, 52529, 51163, 52561, 51285, 52551, 51105,
    52653, 51215, 52515, 51272, 52454, 51313, 52581, 51092, 52619, 51252, 52545, 51157,
    52582, 51280, 52482, 51252, 52506, 51249, 52646, 51059, 52606, 51304, 52467, 51222,
    52556, 51267, 52534, 51181, 52571, 51209, 52633, 51118, 52535, 51369, 52434, 51209,
    52601, 51196, 52606, 51148, 52558, 51261, 52562, 51176, 52502, 51363, 52486, 51138,
    52666, 51163, 52586, 51200, 52494, 51326, 52529, 51163, 52554, 51285, 52551, 51112,
    52653, 51215, 52515, 51265, 52454, 51313, 52588, 51092, 52619, 51252, 52538, 51157,
    52582, 51287, 52482, 51252, 52506, 51242, 52646, 51059, 52613, 51304, 52467, 51222,
    52549, 51267, 52534, 51188, 52571, 51209, 52633, 51111, 52535, 51369, 52441, 51209,
    52601, 51196, 52599, 51148, 52558, 51268, 52562, 51176, 52502, 51356, 52486, 51138,
    52673, 51163, 52586, 51200, 52487, 51326, 52529, 51170, 52554, 51285, 52551, 51105,
    52653, 51215, 52522, 51265, 52454, 51313, 52581, 51092, 52619, 51259, 52538, 51157,
    52582, 51280, 52482, 51252, 52513, 51242, 52646, 51059, 52606, 51304, 52467, 51229,
    52549, 51267, 52534, 51181, 52571, 51209, 52640, 51111, 52535, 51369, 52434, 51209,
    52601, 51203, 52599, 51148, 52558, 51261, 52562, 51176, 52509, 51356, 52486, 51138,
    52666, 51163, 52586, 51207, 52487, 51326, 52529, 51163, 52554, 51285, 52558, 51105,
    52653, 51215, 52515, 51265, 52454, 51320, 52581, 51092, 52619, 51252, 52538, 51157,
    52589, 51280, 52482, 51252, 52506, 51242, 52646, 51066, 52606, 51304, 52467, 51222,
    52549, 51267, 52541, 51181, 52571, 51209, 52633, 51111, 52535, 51376, 52434, 51209,
    52601, 51196, 52599, 51148, 52565, 51261, 52562, 51176, 52502, 51356, 52486, 51145,
    52666, 51163, 52586, 51200, 52487, 51326, 52536, 51163, 52554, 51285, 52551, 51105,
    52653, 51222, 52515, 51265, 52454, 51313, 52581, 51092, 52626, 51252, 52538, 51157,
    52582, 51280, 52482, 51259, 52506, 51242, 52646, 51059, 52606, 51304, 52474, 51222,
    52549, 51267, 52534, 51181, 52571, 51216, 52633, 51111, 52535, 51369, 52434, 51209,
    52608, 51196, 52599, 51148, 52558, 51261, 52562, 51183, 52502, 51356, 52486, 51138,
    52666, 51163, 52593, 51200, 52487, 51326, 52529, 51163, 52554, 51292, 52551, 51105,
    52653, 51215, 52515, 51265, 52461, 51313, 52581, 51092, 52619, 51252, 52538, 51164,
    52582, 51280, 52482, 51252, 52506, 51242, 52653, 51059, 52606, 51304, 52467, 51222,
    52549, 51274, 52534, 51181, 52571, 51209, 52633, 51111, 52542, 51369, 52434, 51209,
    52601, 51196, 52599, 51155, 52558, 51261, 52562, 51176, 52502, 51356, 52493, 51138,
    52666, 51163, 52586, 51200, 52487, 51333, 52529, 51163, 52554, 51285, 52551, 51105,
    52660, 51215, 52515, 51265, 52454, 51313, 52581, 51099, 52619, 51252, 52538, 51157,
    52582, 51280, 52489, 51252, 52506, 51242, 52646, 51059, 52606, 51311, 52467, 51222,
    52549, 51267, 52534, 51181, 52578, 51209, 52633, 51111, 52535, 51369, 52434, 51216,
    52601, 51196, 52599, 51148, 52558, 51261, 52569, 51176, 52502, 51356, 52486, 51138,
    52666, 51170, 52586, 51200, 52487, 51326, 52529, 51163, 52561, 51285, 52551, 51105,
    52653, 51215, 52515, 51272, 52454, 51313, 52581, 51092, 52619, 51252, 52545, 51157,
    52582, 51280, 52482, 51252, 52506, 51249, 52646, 51059, 52606, 51304, 52467, 51222,
    52556, 51267, 52534, 51181, 52571, 51209, 52633, 51118, 52535, 51369, 52434, 51209,
    52601, 51196, 52606, 51148, 52558, 51261, 52562, 51176, 52502, 51363, 52486, 51138,
    52666, 51163, 52586, 51200, 52494, 51326, 52529, 51163, 52554, 51285, 52551, 51112,
    52653, 51215, 52515, 51265, 52454, 51313, 52588, 51092, 52619, 51252, 52538, 51157,
};
} // namespace ipr_arithmetic

#include "ipr_hecke_arithmetic_runtime.hpp"


==> anc/src/buckycount/ipr_hecke_arithmetic_runtime.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Exact runtime for generated IPR oriented/rotary tables; GMP arithmetic only.
#pragma once
namespace ipr_arithmetic {
inline Integer affine_floor(const Integer& m, unsigned p, unsigned b, unsigned d) {
    if (m <= 0 || !p || !d) fail("invalid IPR affine argument");
    return (m*p+b)/d;
}

inline std::optional<Integer> affine_argument(const Integer& m, unsigned p, unsigned b, unsigned d) {
    const Integer value = m*p+b;
    if (value%d != 0) return std::nullopt;
    return value/d;
}
inline void require_arithmetic_index(const Integer& m) {
    if (m <= 0) fail("IPR arithmetic requires a positive index");
}

inline Rational oriented_negative(const Integer& m) {
    require_arithmetic_index(m);
    static const std::vector<Integer> numerators = [] {
        std::vector<Integer> values;
        values.reserve(std::size(oriented_terms));
        for (const auto& term : oriented_terms) values.emplace_back(term.numerator);
        return values;
    }();
    static const Integer denominator(oriented_denominator);
    Integer total;
    std::size_t index = 0;
    for (const auto& term : oriented_terms) {
        const Integer& coefficient = numerators[index++];
        if (m % term.modulus != term.residue) continue;
        const auto n = affine_argument(m, term.p, term.b, term.d);
        if (n) total += coefficient * two_character_sum(term.weight, term.left, term.right, *n);
    }
    return make_rational(total, denominator);
}

inline Integer affine_tau(const Integer& m, unsigned long p, unsigned long b, unsigned long d) {
    const auto n = affine_argument(m, p, b, d);
    return n ? Integer(divisor_count(*n)) : Integer(0);
}

inline Integer affine_same(const Integer& m, unsigned long b) {
    const auto n = affine_argument(m, 1, b, 2);
    return n ? Integer(same_parity_pairs(*n)) : Integer(0);
}

inline Rational q2_negative(const Integer& m) {
    require_arithmetic_index(m);
    const Integer n = affine_floor(m, 1, 2, 1);
    return scaled(2 * affine_tau(m, 1, 2, 6), 3)
        + scaled(affine_tau(m, 1, 2, 2) - Integer(restricted_divisor_count(6, 4, n)), 6);
}

inline Rational q3_binary_negative(const Integer& m) {
    require_arithmetic_index(m);
    Rational total = -scaled(affine_tau(m, 3, 2, 4) + affine_tau(m, 3, 4, 4), 12)
        - scaled(affine_tau(m, 3, 6, 4) - affine_tau(m, 1, 2, 4), 2);
    total -= scaled(3 * affine_tau(m, 1, 2, 4) + affine_tau(m, 1, 4, 4)
                    + 2 * affine_tau(m, 1, 6, 4) + 2 * affine_tau(m, 1, 10, 4), 2);
    total += scaled(-2 * affine_tau(m, 1, 2, 2) + affine_same(m, 2)
                    - 2 * affine_same(m, 4) - 2 * affine_tau(m, 1, 6, 2)
                    + affine_same(m, 6), 2);
    return total;
}

inline Rational q3_negative(const Integer& m) {
    require_arithmetic_index(m);
    const Integer n1 = affine_floor(m, 9, 12, 1);
    const Integer n2 = affine_floor(m, 9, 6, 1);
    const Rational first = scaled(-s_at(n1, 2) + 3 * t_at(n1, 2), 32)
        - scaled(s_at(n1, 4) + 3 * t_at(n1, 4), 48);
    const Rational second = scaled(-s_at(n2, 4) + 3 * t_at(n2, 4), 48);
    return Rational(4, 5) * (first + second) + q3_binary_negative(m);
}

inline Rational pell_mass(unsigned field, const Integer& n, bool negative = false) {
    if (field == 3) {
        const Integer second = two_character_sum(0, -3, -4, n);
        return scaled(two_character_sum(0, 1, 12, n) + (negative ? -second : second), 4);
    }
    if (field == 6 && !negative)
        return scaled(two_character_sum(0, 1, 24, n) + two_character_sum(0, -8, -3, n), 4);
    fail("unknown IPR Pell genus");
}

inline Rational b27_zero(const Integer& n) {
    return n % 3 == 0 ? pell_mass(3, n / 3) : Rational();
}

inline Rational q4_negative(const Integer& m) {
    require_arithmetic_index(m);
    const Integer n1 = affine_floor(m, 1, 1, 1);
    const Integer n2 = affine_floor(m, 1, 2, 1);
    Rational total = t9_mass(affine_floor(m, 3, 3, 1)) - t27_mass(n1);
    total += Rational(2, 3) * (pell_mass(6, affine_floor(m, 4, 18, 1))
                              - pell_mass(6, affine_floor(m, 4, 6, 1)));
    total -= Rational(2, 3) * (pell_mass(3, n1, true) - b27_zero(n1));
    total -= Rational(1, 3) * (pell_mass(3, n2, true) + b27_zero(n2));
    total += scaled(2 * Integer(restricted_divisor_count(6, 3, n2)), 3);
    total += scaled(Integer(same_parity_pairs(n2)) - Integer(restricted_divisor_count(6, 1, n2)), 6);
    const auto square = [&m](unsigned long divisor, unsigned long shift) -> Integer {
        return Integer(square_indicator(divisor, affine_floor(m, 1, shift, 1)));
    };
    total -= square(1, 6);
    total += scaled(square(3, 2) - 4 * square(3, 5) + square(3, 6)
                    - 2 * square(3, 9) - 2 * square(3, 14), 3);
    total -= scaled(square(1, 1) - square(9, 1), 18);
    total -= scaled(square(9, 2) + square(1, 3) - square(9, 3), 3);
    return total;
}

inline Rational order10_negative(const Integer& m) {
    require_arithmetic_index(m);
    if (m % 5 != 0) return Rational();
    return scaled(2 * Integer(square_indicator(1, affine_floor(m / 5, 3, 1, 1))), 5);
}

inline Rational rotary_negative(const Integer& m) {
    return q2_negative(m) + q3_negative(m) + q4_negative(m) + order10_negative(m);
}

inline Integer ordinary_cusp(const Integer& m) {
    require_arithmetic_index(m);
    return Integer(ordinary_cusp_values[residue(m, std::size(ordinary_cusp_values))]);
}

inline Integer oriented_cusp(const Integer& m) {
    require_arithmetic_index(m);
    return Integer(oriented_cusp_values[residue(m, std::size(oriented_cusp_values))]);
}

} // namespace ipr_arithmetic


==> anc/src/buckycount/ipr_real_affine_arithmetic.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Frozen arithmetic tables checked against the printed public records.
// Research origin: certify_ipr_real_affine_expression.py; not required for public checks.
// Exact program SHA256: ae9f33c962774df858422c5b7299b13e97cec8abfb4947d11200a34267daefd3
#pragma once
namespace ipr_real {
struct Kernel { unsigned kind, weight; long left, right, twist; int parity, unit; unsigned long numerator, denominator; std::size_t coefficient; };
struct Density { unsigned kind, prime, rank, content_exponent, unit_inverse, threshold; std::size_t begin, count; };
struct Base { unsigned content; std::size_t begin, count; int two, three; };
struct ExpressionRow { std::size_t function; unsigned long scale, intercept; unsigned density_mask; std::array<std::size_t,4> coefficient; };
inline const std::vector<Rational>& constants() { static const std::vector<Rational> values = [] { std::vector<Rational> result;
    result.push_back(parse_rational("1/5806080"));
    result.push_back(parse_rational("1/215040"));
    result.push_back(parse_rational("17/18"));
    result.push_back(parse_rational("0"));
    result.push_back(parse_rational("17/144"));
    result.push_back(parse_rational("1"));
    result.push_back(parse_rational("1/27"));
    result.push_back(parse_rational("1/576"));
    result.push_back(parse_rational("-1/160"));
    result.push_back(parse_rational("7/6"));
    result.push_back(parse_rational("-7/24"));
    result.push_back(parse_rational("3/4"));
    result.push_back(parse_rational("13/36"));
    result.push_back(parse_rational("-1/48"));
    result.push_back(parse_rational("1/48"));
    result.push_back(parse_rational("5/6"));
    result.push_back(parse_rational("5/12"));
    result.push_back(parse_rational("-1"));
    result.push_back(parse_rational("1/96"));
    result.push_back(parse_rational("-1/16"));
    result.push_back(parse_rational("1/32"));
    result.push_back(parse_rational("3/16"));
    result.push_back(parse_rational("4/3"));
    result.push_back(parse_rational("-5/6"));
    result.push_back(parse_rational("1/3"));
    result.push_back(parse_rational("1/2304"));
    result.push_back(parse_rational("-1/960"));
    result.push_back(parse_rational("2/3"));
    result.push_back(parse_rational("7/12"));
    result.push_back(parse_rational("1/16"));
    result.push_back(parse_rational("-1/3"));
    result.push_back(parse_rational("1/2"));
    result.push_back(parse_rational("1/4"));
    result.push_back(parse_rational("-1/4"));
    result.push_back(parse_rational("1/3840"));
    result.push_back(parse_rational("-1/480"));
    result.push_back(parse_rational("5/8"));
    result.push_back(parse_rational("5/4"));
    result.push_back(parse_rational("5/1152"));
    result.push_back(parse_rational("-1/8"));
    result.push_back(parse_rational("-5/576"));
    result.push_back(parse_rational("-1/64"));
    result.push_back(parse_rational("5/144"));
    result.push_back(parse_rational("9/8"));
    result.push_back(parse_rational("20/27"));
    result.push_back(parse_rational("10/9"));
    result.push_back(parse_rational("64/81"));
    result.push_back(parse_rational("1/192"));
    result.push_back(parse_rational("-3/32"));
    result.push_back(parse_rational("3/256"));
    result.push_back(parse_rational("-1/24"));
    result.push_back(parse_rational("100/81"));
    result.push_back(parse_rational("8/9"));
    result.push_back(parse_rational("98/81"));
    result.push_back(parse_rational("1/1152"));
    result.push_back(parse_rational("-1/256"));
    result.push_back(parse_rational("1/72"));
    result.push_back(parse_rational("15/16"));
    result.push_back(parse_rational("17/16"));
    result.push_back(parse_rational("65/64"));
    result.push_back(parse_rational("63/64"));
    result.push_back(parse_rational("32/27"));
    result.push_back(parse_rational("-1/768"));
    result.push_back(parse_rational("-1/2304"));
    result.push_back(parse_rational("80/81"));
    result.push_back(parse_rational("26/27"));
    result.push_back(parse_rational("28/27"));
    result.push_back(parse_rational("1/768"));
    result.push_back(parse_rational("-1/576"));
    result.push_back(parse_rational("1/64"));
    result.push_back(parse_rational("-1/96"));
    result.push_back(parse_rational("140/81"));
    result.push_back(parse_rational("44/27"));
    result.push_back(parse_rational("-1/11520"));
    result.push_back(parse_rational("1/720"));
    result.push_back(parse_rational("-1/2560"));
    result.push_back(parse_rational("1/5760"));
    result.push_back(parse_rational("-1/23040"));
    result.push_back(parse_rational("1/640"));
    result.push_back(parse_rational("82/81"));
    result.push_back(parse_rational("1/2560"));
    result.push_back(parse_rational("-1/5760"));
    result.push_back(parse_rational("1/384"));
    result.push_back(parse_rational("-1/384"));
    result.push_back(parse_rational("25/32"));
    result.push_back(parse_rational("27/32"));
    result.push_back(parse_rational("-1/144"));
    result.push_back(parse_rational("5/16"));
    result.push_back(parse_rational("3/2"));
    result.push_back(parse_rational("9/16"));
    result.push_back(parse_rational("-1/1440"));
    result.push_back(parse_rational("1/160"));
    result.push_back(parse_rational("1/1440"));
    result.push_back(parse_rational("35/32"));
    result.push_back(parse_rational("7/8"));
    result.push_back(parse_rational("1/2880"));
    result.push_back(parse_rational("29/32"));
    result.push_back(parse_rational("1/360"));
    result.push_back(parse_rational("33/32"));
    result.push_back(parse_rational("125/128"));
    result.push_back(parse_rational("123/128"));
    result.push_back(parse_rational("-1/46080"));
    result.push_back(parse_rational("-3/5120"));
    result.push_back(parse_rational("3/640"));
    result.push_back(parse_rational("260/243"));
    result.push_back(parse_rational("262/243"));
    result.push_back(parse_rational("3/5120"));
    result.push_back(parse_rational("37/32"));
    result.push_back(parse_rational("224/243"));
    result.push_back(parse_rational("226/243"));
    result.push_back(parse_rational("3/80"));
    result.push_back(parse_rational("1/46080"));
    result.push_back(parse_rational("-73/9216"));
    result.push_back(parse_rational("73/1152"));
    result.push_back(parse_rational("244/243"));
    result.push_back(parse_rational("242/243"));
    result.push_back(parse_rational("61/15360"));
    result.push_back(parse_rational("61/1920"));
    result.push_back(parse_rational("5/62208"));
    result.push_back(parse_rational("-2467/124416"));
    result.push_back(parse_rational("-5/7776"));
    result.push_back(parse_rational("2467/15552"));
    result.push_back(parse_rational("296/243"));
    result.push_back(parse_rational("1/90720"));
    result.push_back(parse_rational("513/512"));
    result.push_back(parse_rational("511/512"));
    result.push_back(parse_rational("1/61440"));
    result.push_back(parse_rational("1/30720"));
    result.push_back(parse_rational("-1/3840"));
    result.push_back(parse_rational("-1/1658880"));
    result.push_back(parse_rational("1/829440"));
    result.push_back(parse_rational("1/103680"));
    result.push_back(parse_rational("728/729"));
    result.push_back(parse_rational("730/729"));
    result.push_back(parse_rational("3/143360"));
    result.push_back(parse_rational("3/8960"));
    result.push_back(parse_rational("1/1290240"));
    result.push_back(parse_rational("1/80640"));
    result.push_back(parse_rational("13/103680"));
    result.push_back(parse_rational("1/1920"));
    result.push_back(parse_rational("-13/829440"));
    result.push_back(parse_rational("1/15360"));
    result.push_back(parse_rational("784/729"));
    result.push_back(parse_rational("1/23224320"));
    result.push_back(parse_rational("1/1451520"));
    result.push_back(parse_rational("1/286720"));
    result.push_back(parse_rational("1/17920"));
    result.push_back(parse_rational("135/128"));
    result.push_back(parse_rational("137/128"));
    result.push_back(parse_rational("2240/2187"));
    result.push_back(parse_rational("2242/2187"));
    result.push_back(parse_rational("1/24"));
    result.push_back(parse_rational("1/6"));
    result.push_back(parse_rational("13/16"));
    result.push_back(parse_rational("-41/192"));
    result.push_back(parse_rational("41/48"));
    result.push_back(parse_rational("-7/768"));
    result.push_back(parse_rational("-3/256"));
    result.push_back(parse_rational("-21/256"));
    result.push_back(parse_rational("3/8"));
    result.push_back(parse_rational("34/27"));
    result.push_back(parse_rational("23/768"));
    result.push_back(parse_rational("-9/256"));
    result.push_back(parse_rational("69/256"));
    result.push_back(parse_rational("-1/12"));
    result.push_back(parse_rational("41/12"));
    result.push_back(parse_rational("7/32"));
    result.push_back(parse_rational("-1/192"));
    result.push_back(parse_rational("7/64"));
    result.push_back(parse_rational("-7/32"));
    result.push_back(parse_rational("7/4"));
    result.push_back(parse_rational("19/16"));
    result.push_back(parse_rational("13/1728"));
    result.push_back(parse_rational("-13/432"));
    result.push_back(parse_rational("-373/1728"));
    result.push_back(parse_rational("373/432"));
    result.push_back(parse_rational("16/9"));
    result.push_back(parse_rational("14/9"));
    result.push_back(parse_rational("-7/1728"));
    result.push_back(parse_rational("-7/432"));
    result.push_back(parse_rational("187/1728"));
    result.push_back(parse_rational("187/432"));
    result.push_back(parse_rational("11/8"));
    result.push_back(parse_rational("8/27"));
    result.push_back(parse_rational("2/9"));
    result.push_back(parse_rational("4/9"));
    result.push_back(parse_rational("-13/108"));
    result.push_back(parse_rational("373/108"));
    result.push_back(parse_rational("31/15552"));
    result.push_back(parse_rational("-31/3888"));
    result.push_back(parse_rational("-841/15552"));
    result.push_back(parse_rational("841/3888"));
    result.push_back(parse_rational("2"));
    result.push_back(parse_rational("3/64"));
    result.push_back(parse_rational("22/27"));
    result.push_back(parse_rational("-25/15552"));
    result.push_back(parse_rational("-25/3888"));
    result.push_back(parse_rational("673/15552"));
    result.push_back(parse_rational("673/3888"));
    result.push_back(parse_rational("7/17496"));
    result.push_back(parse_rational("-7/4374"));
    result.push_back(parse_rational("-757/69984"));
    result.push_back(parse_rational("757/17496"));
    result.push_back(parse_rational("1/12"));
    result.push_back(parse_rational("3/32"));
    result.push_back(parse_rational("-1/32"));
    result.push_back(parse_rational("-3/64"));
    result.push_back(parse_rational("1/8"));
    result.push_back(parse_rational("-1/6"));
    result.push_back(parse_rational("-3/16"));
    result.push_back(parse_rational("-3/4"));
    result.push_back(parse_rational("9/4"));
    result.push_back(parse_rational("-7/384"));
    result.push_back(parse_rational("-3/8"));
    result.push_back(parse_rational("-1/128"));
    result.push_back(parse_rational("23/384"));
    result.push_back(parse_rational("7/16"));
    result.push_back(parse_rational("3"));
    result.push_back(parse_rational("-1/2"));
    result.push_back(parse_rational("4"));
    result.push_back(parse_rational("15/8"));
    result.push_back(parse_rational("-9/8"));
    result.push_back(parse_rational("5/2"));
    result.push_back(parse_rational("-5/4"));
    result.push_back(parse_rational("8/3"));
    result.push_back(parse_rational("-5/8"));
    result.push_back(parse_rational("25/8"));
    result.push_back(parse_rational("-2/3"));
    result.push_back(parse_rational("-5/12"));
    result.push_back(parse_rational("5/3"));
    result.push_back(parse_rational("-31/12"));
    result.push_back(parse_rational("37/16"));
    result.push_back(parse_rational("139/6"));
    result.push_back(parse_rational("-13/2"));
    result.push_back(parse_rational("-36"));
    result.push_back(parse_rational("-65/6"));
    result.push_back(parse_rational("353/24"));
    result.push_back(parse_rational("-40"));
    result.push_back(parse_rational("-23"));
    result.push_back(parse_rational("8"));
    result.push_back(parse_rational("-16"));
    result.push_back(parse_rational("-31/24"));
    result.push_back(parse_rational("-4"));
    result.push_back(parse_rational("9"));
    result.push_back(parse_rational("161/24"));
    result.push_back(parse_rational("16"));
    result.push_back(parse_rational("-2"));
    result.push_back(parse_rational("-37/24"));
    result.push_back(parse_rational("-5/3"));
    result.push_back(parse_rational("-9/2"));
    result.push_back(parse_rational("-11/2"));
    result.push_back(parse_rational("179/24"));
    result.push_back(parse_rational("16/3"));
    result.push_back(parse_rational("7"));
    result.push_back(parse_rational("6"));
    result.push_back(parse_rational("-23/144"));
    result.push_back(parse_rational("-77/144"));
    result.push_back(parse_rational("-13/16"));
    result.push_back(parse_rational("-3/2"));
    result.push_back(parse_rational("-49/24"));
    result.push_back(parse_rational("-7/8"));
    result.push_back(parse_rational("51/16"));
    result.push_back(parse_rational("32/3"));
    result.push_back(parse_rational("-65/24"));
    result.push_back(parse_rational("-16/3"));
    result.push_back(parse_rational("11"));
    result.push_back(parse_rational("-385/48"));
    result.push_back(parse_rational("-179/16"));
    result.push_back(parse_rational("-14/3"));
    result.push_back(parse_rational("-26/3"));
    result.push_back(parse_rational("-5"));
    result.push_back(parse_rational("-13"));
    result.push_back(parse_rational("-15"));
    result.push_back(parse_rational("-19/2"));
    result.push_back(parse_rational("-4/3"));
    result.push_back(parse_rational("-263/144"));
    result.push_back(parse_rational("-43/2"));
    result.push_back(parse_rational("-151/6"));
    result.push_back(parse_rational("-58"));
    result.push_back(parse_rational("-11/3"));
    result.push_back(parse_rational("-32"));
    result.push_back(parse_rational("-10"));
    result.push_back(parse_rational("-12"));
    result.push_back(parse_rational("-31/48"));
    result.push_back(parse_rational("-113/48"));
    result.push_back(parse_rational("-7/6"));
    result.push_back(parse_rational("15/2"));
    result.push_back(parse_rational("40/3"));
    result.push_back(parse_rational("-3"));
    result.push_back(parse_rational("-9"));
    result.push_back(parse_rational("-18"));
    result.push_back(parse_rational("12"));
    result.push_back(parse_rational("-721/1296"));
    result.push_back(parse_rational("-61/36"));
    result.push_back(parse_rational("-35/24"));
    result.push_back(parse_rational("28/3"));
    result.push_back(parse_rational("-27/8"));
    result.push_back(parse_rational("-457/48"));
    result.push_back(parse_rational("-7"));
    result.push_back(parse_rational("-29/3"));
    result.push_back(parse_rational("-85/144"));
    result.push_back(parse_rational("-203/144"));
    result.push_back(parse_rational("-23/96"));
    result.push_back(parse_rational("-13/32"));
    result.push_back(parse_rational("7/2"));
    result.push_back(parse_rational("-11/6"));
    result.push_back(parse_rational("-23/48"));
    result.push_back(parse_rational("-121/48"));
    result.push_back(parse_rational("-25/48"));
    result.push_back(parse_rational("10"));
    result.push_back(parse_rational("10/3"));
    result.push_back(parse_rational("-35/3"));
    result.push_back(parse_rational("11/3"));
    result.push_back(parse_rational("5"));
    result.push_back(parse_rational("-8"));
    result.push_back(parse_rational("703/144"));
    result.push_back(parse_rational("28/9"));
    result.push_back(parse_rational("-10/3"));
    result.push_back(parse_rational("-38/3"));
    result.push_back(parse_rational("-521/1296"));
    result.push_back(parse_rational("22/3"));
    result.push_back(parse_rational("-73/48"));
    result.push_back(parse_rational("-11"));
    result.push_back(parse_rational("-6"));
    result.push_back(parse_rational("43/16"));
    result.push_back(parse_rational("7/24"));
    result.push_back(parse_rational("14"));
    result.push_back(parse_rational("-8/3"));
    result.push_back(parse_rational("53/48"));
    result.push_back(parse_rational("-23/3"));
    result.push_back(parse_rational("-565/1296"));
    result.push_back(parse_rational("-2027/1296"));
    result.push_back(parse_rational("23/3"));
    result.push_back(parse_rational("7/96"));
    result.push_back(parse_rational("-7/2"));
    result.push_back(parse_rational("-17/48"));
    result.push_back(parse_rational("23/6"));
    result.push_back(parse_rational("17/6"));
    result.push_back(parse_rational("7/144"));
    result.push_back(parse_rational("89/144"));
    result.push_back(parse_rational("14/3"));
    result.push_back(parse_rational("7/48"));
    result.push_back(parse_rational("121/48"));
    result.push_back(parse_rational("31/3"));
    result.push_back(parse_rational("25/24"));
    result.push_back(parse_rational("49/24"));
    result.push_back(parse_rational("-299/24"));
    result.push_back(parse_rational("-31/3"));
    result.push_back(parse_rational("-15/2"));
    result.push_back(parse_rational("-33/4"));
    result.push_back(parse_rational("18"));
    result.push_back(parse_rational("-19/24"));
    result.push_back(parse_rational("19/12"));
    result.push_back(parse_rational("-15/8"));
    result.push_back(parse_rational("23/12"));
    result.push_back(parse_rational("-28/3"));
    result.push_back(parse_rational("-17/2"));
    result.push_back(parse_rational("-11/12"));
    result.push_back(parse_rational("11/6"));
    result.push_back(parse_rational("-7/4"));
    result.push_back(parse_rational("-73/24"));
    result.push_back(parse_rational("179/16"));
    result.push_back(parse_rational("-13/3"));
    result.push_back(parse_rational("19"));
    result.push_back(parse_rational("29/144"));
    result.push_back(parse_rational("20"));
    result.push_back(parse_rational("13/3"));
    result.push_back(parse_rational("-19/3"));
    result.push_back(parse_rational("11/24"));
    result.push_back(parse_rational("67/12"));
    result.push_back(parse_rational("55/8"));
    result.push_back(parse_rational("-29/12"));
    result.push_back(parse_rational("35/6"));
    result.push_back(parse_rational("27/4"));
    result.push_back(parse_rational("-160"));
    result.push_back(parse_rational("1800"));
    result.push_back(parse_rational("320"));
    result.push_back(parse_rational("-80"));
    result.push_back(parse_rational("-40/81"));
    result.push_back(parse_rational("-200/243"));
    result.push_back(parse_rational("-80/81"));
    result.push_back(parse_rational("16/243"));
    result.push_back(parse_rational("16/81"));
    result.push_back(parse_rational("32/81"));
    result.push_back(parse_rational("-16/81"));
    result.push_back(parse_rational("-5/162"));
    result.push_back(parse_rational("-1/54"));
    result.push_back(parse_rational("5/162"));
    result.push_back(parse_rational("1/54"));
    result.push_back(parse_rational("-8/27"));
    result.push_back(parse_rational("-16/27"));
    result.push_back(parse_rational("-32/81"));
    result.push_back(parse_rational("40/81"));
    result.push_back(parse_rational("-16/9"));
    result.push_back(parse_rational("-64/27"));
    result.push_back(parse_rational("-32/27"));
    result.push_back(parse_rational("-105/8"));
    result.push_back(parse_rational("-175/8"));
    result.push_back(parse_rational("175/8"));
    result.push_back(parse_rational("105/8"));
    result.push_back(parse_rational("80"));
    result.push_back(parse_rational("160/81"));
    result.push_back(parse_rational("120"));
    result.push_back(parse_rational("-320/243"));
    result.push_back(parse_rational("80/27"));
    result.push_back(parse_rational("-5/2"));
    result.push_back(parse_rational("15"));
    result.push_back(parse_rational("-25/24"));
    result.push_back(parse_rational("25/324"));
    result.push_back(parse_rational("5/108"));
    result.push_back(parse_rational("-25/324"));
    result.push_back(parse_rational("-5/108"));
    result.push_back(parse_rational("-25/8"));
    result.push_back(parse_rational("-3360"));
    result.push_back(parse_rational("35"));
    result.push_back(parse_rational("175/4"));
    result.push_back(parse_rational("105/4"));
    result.push_back(parse_rational("-175/4"));
    result.push_back(parse_rational("-35"));
    result.push_back(parse_rational("-105/4"));
    result.push_back(parse_rational("-880/243"));
    result.push_back(parse_rational("-160/243"));
    result.push_back(parse_rational("560/243"));
    result.push_back(parse_rational("80/243"));
    result.push_back(parse_rational("5/243"));
    result.push_back(parse_rational("25/972"));
    result.push_back(parse_rational("5/324"));
    result.push_back(parse_rational("-25/972"));
    result.push_back(parse_rational("-5/243"));
    result.push_back(parse_rational("-5/324"));
    result.push_back(parse_rational("-80/729"));
    result.push_back(parse_rational("-80/243"));
    result.push_back(parse_rational("160/243"));
    result.push_back(parse_rational("64/243"));
    result.push_back(parse_rational("-315/8"));
    result.push_back(parse_rational("-245/8"));
    result.push_back(parse_rational("315/8"));
    result.push_back(parse_rational("245/8"));
    result.push_back(parse_rational("2240/729"));
    result.push_back(parse_rational("-2240/729"));
    result.push_back(parse_rational("-320/729"));
    result.push_back(parse_rational("4480/2187"));
    result.push_back(parse_rational("-480"));
    result.push_back(parse_rational("40"));
    result.push_back(parse_rational("-60"));
    result.push_back(parse_rational("20/3"));
    result.push_back(parse_rational("-20/3"));
    result.push_back(parse_rational("-45/2"));
    result.push_back(parse_rational("45/2"));
    result.push_back(parse_rational("2/81"));
    result.push_back(parse_rational("2/27"));
    result.push_back(parse_rational("4/27"));
    result.push_back(parse_rational("1/9"));
    result.push_back(parse_rational("-2/27"));
    result.push_back(parse_rational("-2/9"));
    result.push_back(parse_rational("-4/81"));
    result.push_back(parse_rational("-4/27"));
    result.push_back(parse_rational("-1/81"));
    result.push_back(parse_rational("-1/162"));
    result.push_back(parse_rational("-1/18"));
    result.push_back(parse_rational("-1/27"));
    result.push_back(parse_rational("-1/9"));
    result.push_back(parse_rational("1/162"));
    result.push_back(parse_rational("1/81"));
    result.push_back(parse_rational("1/18"));
    result.push_back(parse_rational("5/27"));
    result.push_back(parse_rational("-5/27"));
    result.push_back(parse_rational("10/27"));
    result.push_back(parse_rational("-8/9"));
    result.push_back(parse_rational("-32/9"));
    result.push_back(parse_rational("-4/9"));
    result.push_back(parse_rational("22/81"));
    result.push_back(parse_rational("1/36"));
    result.push_back(parse_rational("-1/36"));
    result.push_back(parse_rational("32/9"));
    result.push_back(parse_rational("30"));
    result.push_back(parse_rational("-20"));
    result.push_back(parse_rational("-70/81"));
    result.push_back(parse_rational("-40/27"));
    result.push_back(parse_rational("40/9"));
    result.push_back(parse_rational("-20/27"));
    result.push_back(parse_rational("-10/9"));
    result.push_back(parse_rational("-220/27"));
    result.push_back(parse_rational("-40/3"));
    result.push_back(parse_rational("-80/9"));
    result.push_back(parse_rational("32"));
    result.push_back(parse_rational("95"));
    result.push_back(parse_rational("-90"));
    result.push_back(parse_rational("36"));
    result.push_back(parse_rational("-73/16"));
    result.push_back(parse_rational("-23/16"));
    result.push_back(parse_rational("33"));
    result.push_back(parse_rational("-25/3"));
    result.push_back(parse_rational("-24"));
    result.push_back(parse_rational("31/54"));
    result.push_back(parse_rational("76/27"));
    result.push_back(parse_rational("14/27"));
    result.push_back(parse_rational("-56/9"));
    result.push_back(parse_rational("21"));
    result.push_back(parse_rational("-35/54"));
    result.push_back(parse_rational("101/3"));
    result.push_back(parse_rational("-14/27"));
    result.push_back(parse_rational("64/9"));
    result.push_back(parse_rational("-72"));
    result.push_back(parse_rational("73/81"));
    result.push_back(parse_rational("16/27"));
    result.push_back(parse_rational("9/2"));
    result.push_back(parse_rational("-7/27"));
    result.push_back(parse_rational("-7/108"));
    result.push_back(parse_rational("-7/36"));
    result.push_back(parse_rational("7/108"));
    result.push_back(parse_rational("7/36"));
    result.push_back(parse_rational("-2/81"));
    result.push_back(parse_rational("-8/81"));
    result.push_back(parse_rational("-10/27"));
    result.push_back(parse_rational("25/3"));
    result.push_back(parse_rational("-31/54"));
    result.push_back(parse_rational("-13/18"));
    result.push_back(parse_rational("-20/9"));
    result.push_back(parse_rational("52/9"));
    result.push_back(parse_rational("56/9"));
    result.push_back(parse_rational("-92/27"));
    result.push_back(parse_rational("-11/24"));
    result.push_back(parse_rational("-11/72"));
    result.push_back(parse_rational("11/72"));
    result.push_back(parse_rational("-5/54"));
    result.push_back(parse_rational("-5/18"));
    result.push_back(parse_rational("5/54"));
    result.push_back(parse_rational("5/18"));
    result.push_back(parse_rational("-1/108"));
    result.push_back(parse_rational("1/108"));
    result.push_back(parse_rational("5/36"));
    result.push_back(parse_rational("38/9"));
    result.push_back(parse_rational("-26/9"));
    result.push_back(parse_rational("-28/27"));
    result.push_back(parse_rational("5/9"));
    result.push_back(parse_rational("-5/36"));
    result.push_back(parse_rational("-17"));
    result.push_back(parse_rational("-260/9"));
    result.push_back(parse_rational("-50"));
    result.push_back(parse_rational("-80/3"));
    result.push_back(parse_rational("340/9"));
    result.push_back(parse_rational("70"));
    result.push_back(parse_rational("100/3"));
    result.push_back(parse_rational("80/3"));
    result.push_back(parse_rational("25/108"));
    result.push_back(parse_rational("-25/108"));
    result.push_back(parse_rational("-44/3"));
    result.push_back(parse_rational("28/81"));
    result.push_back(parse_rational("20/81"));
    result.push_back(parse_rational("-87/4"));
    result.push_back(parse_rational("-100/3"));
    result.push_back(parse_rational("63"));
    result.push_back(parse_rational("48"));
    result.push_back(parse_rational("7/3"));
    result.push_back(parse_rational("-21/2"));
    result.push_back(parse_rational("35/24"));
    result.push_back(parse_rational("35/8"));
    result.push_back(parse_rational("61/24"));
    result.push_back(parse_rational("61/8"));
    result.push_back(parse_rational("-87/2"));
    result.push_back(parse_rational("-29/2"));
    result.push_back(parse_rational("24"));
    result.push_back(parse_rational("35/12"));
    result.push_back(parse_rational("61/12"));
    result.push_back(parse_rational("-29"));
    result.push_back(parse_rational("44/3"));
    result.push_back(parse_rational("23/72"));
    result.push_back(parse_rational("-7/18"));
    result.push_back(parse_rational("-22/3"));
    result.push_back(parse_rational("353/36"));
    result.push_back(parse_rational("50/3"));
    result.push_back(parse_rational("-74/9"));
    result.push_back(parse_rational("-14"));
    result.push_back(parse_rational("85/216"));
    result.push_back(parse_rational("-38/9"));
    result.push_back(parse_rational("-28/9"));
    result.push_back(parse_rational("19/6"));
    result.push_back(parse_rational("-7/9"));
    result.push_back(parse_rational("-14/9"));
    result.push_back(parse_rational("31/48"));
    result.push_back(parse_rational("31/16"));
    result.push_back(parse_rational("65/16"));
    result.push_back(parse_rational("65/48"));
    result.push_back(parse_rational("-39/2"));
    result.push_back(parse_rational("31/72"));
    result.push_back(parse_rational("31/24"));
    result.push_back(parse_rational("65/72"));
    result.push_back(parse_rational("65/24"));
    result.push_back(parse_rational("31/36"));
    result.push_back(parse_rational("65/36"));
    result.push_back(parse_rational("13"));
    result.push_back(parse_rational("-7/216"));
    result.push_back(parse_rational("-37/216"));
    result.push_back(parse_rational("-13/12"));
    result.push_back(parse_rational("22/9"));
    result.push_back(parse_rational("44/9"));
    result.push_back(parse_rational("565/972"));
    result.push_back(parse_rational("133/108"));
    result.push_back(parse_rational("26/9"));
    result.push_back(parse_rational("-116/9"));
    result.push_back(parse_rational("-64/3"));
    result.push_back(parse_rational("11/12"));
    result.push_back(parse_rational("13/2"));
    result.push_back(parse_rational("85/72"));
    result.push_back(parse_rational("55/12"));
    result.push_back(parse_rational("38/3"));
    result.push_back(parse_rational("64/3"));
    result.push_back(parse_rational("-86/3"));
    result.push_back(parse_rational("-52"));
    result.push_back(parse_rational("-48"));
    result.push_back(parse_rational("-56/3"));
    result.push_back(parse_rational("56/3"));
    result.push_back(parse_rational("-27/2"));
    result.push_back(parse_rational("-30"));
    result.push_back(parse_rational("23/24"));
    result.push_back(parse_rational("35/1296"));
    result.push_back(parse_rational("-1795/324"));
    result.push_back(parse_rational("68/3"));
    result.push_back(parse_rational("53/12"));
    result.push_back(parse_rational("22"));
    result.push_back(parse_rational("17"));
    result.push_back(parse_rational("23/48"));
    result.push_back(parse_rational("23/144"));
    result.push_back(parse_rational("73/144"));
    result.push_back(parse_rational("-39/32"));
    result.push_back(parse_rational("-149/48"));
    result.push_back(parse_rational("-235/48"));
    result.push_back(parse_rational("49/3"));
    result.push_back(parse_rational("35/3"));
    result.push_back(parse_rational("74873/622080"));
    result.push_back(parse_rational("67/72"));
    result.push_back(parse_rational("793/432"));
    result.push_back(parse_rational("167/144"));
    result.push_back(parse_rational("-361/36"));
    result.push_back(parse_rational("-17/3"));
    result.push_back(parse_rational("113/12"));
    result.push_back(parse_rational("26/3"));
    result.push_back(parse_rational("70/3"));
    result.push_back(parse_rational("187/12"));
    result.push_back(parse_rational("103/12"));
    result.push_back(parse_rational("-217/48"));
    result.push_back(parse_rational("-281/48"));
    result.push_back(parse_rational("26"));
    result.push_back(parse_rational("23/96"));
    result.push_back(parse_rational("25/48"));
    result.push_back(parse_rational("-25/96"));
    result.push_back(parse_rational("-19/16"));
    result.push_back(parse_rational("-7/48"));
    result.push_back(parse_rational("-193/24"));
    result.push_back(parse_rational("11/48"));
    result.push_back(parse_rational("-161/24"));
    result.push_back(parse_rational("361/96"));
    result.push_back(parse_rational("265/48"));
    result.push_back(parse_rational("-149/36"));
    result.push_back(parse_rational("-43/3"));
    result.push_back(parse_rational("-17/8"));
    result.push_back(parse_rational("-7/324"));
    result.push_back(parse_rational("-7/12"));
    return result; }(); return values; }
inline constexpr std::array<Kernel, 634> kernels{{
    {0, 3, 1, -3, 1, -1, -1, 1, 2, 0},
    {0, 3, -3, 1, 1, -1, -1, 1, 2, 1},
    {0, 2, 1, 1, 1, -1, -1, 1, 2, 7},
    {0, 2, 1, 1, 1, -1, -1, 1, 6, 8},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 13},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 14},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 18},
    {0, 1, 1, -3, 1, -1, -1, 1, 4, 19},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 20},
    {0, 1, -3, 1, 1, -1, -1, 1, 4, 21},
    {0, 2, 1, 1, 1, -1, -1, 1, 2, 25},
    {0, 2, 1, 1, 1, -1, -1, 1, 4, 26},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 13},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 29},
    {3, 0, 1, 1, 1, -1, -1, 1, 2, 31},
    {3, 0, 1, 1, 1, -1, -1, 1, 1, 31},
    {3, 0, 1, 4, 1, -1, -1, 1, 1, 17},
    {3, 0, 4, 4, 1, -1, -1, 1, 1, 5},
    {3, 0, 1, 8, 1, -1, -1, 1, 1, 31},
    {3, 0, 1, 12, 1, -1, -1, 1, 1, 32},
    {3, 0, -4, -3, 1, -1, -1, 1, 1, 33},
    {3, 0, 1, 12, 1, -1, -1, 1, 1, 32},
    {3, 0, -4, -3, 1, -1, -1, 1, 1, 32},
    {3, 0, 1, 24, 1, -1, -1, 1, 1, 32},
    {3, 0, -8, -3, 1, -1, -1, 1, 1, 33},
    {3, 0, 1, 24, 1, -1, -1, 1, 1, 32},
    {3, 0, -8, -3, 1, -1, -1, 1, 1, 32},
    {3, 0, 1, 1, 1, -1, -1, 1, 4, 31},
    {3, 0, 1, 1, 1, -1, -1, 1, 2, 31},
    {3, 0, 1, 4, 1, -1, -1, 1, 2, 17},
    {3, 0, 4, 4, 1, -1, -1, 1, 2, 5},
    {3, 0, 1, 12, 1, -1, -1, 1, 2, 32},
    {3, 0, -4, -3, 1, -1, -1, 1, 2, 33},
    {3, 0, 1, 12, 1, -1, -1, 1, 2, 32},
    {3, 0, -4, -3, 1, -1, -1, 1, 2, 32},
    {3, 0, 1, 1, 1, -1, -1, 1, 6, 31},
    {3, 0, 1, 1, 1, -1, -1, 1, 3, 31},
    {3, 0, 1, 4, 1, -1, -1, 1, 3, 17},
    {3, 0, 4, 4, 1, -1, -1, 1, 3, 5},
    {3, 0, 1, 8, 1, -1, -1, 1, 3, 31},
    {3, 0, 1, 1, 1, -1, -1, 1, 12, 31},
    {3, 0, 1, 1, 1, -1, -1, 1, 6, 31},
    {3, 0, 1, 4, 1, -1, -1, 1, 6, 17},
    {3, 0, 4, 4, 1, -1, -1, 1, 6, 5},
    {0, 2, 1, 1, 1, -1, -1, 1, 1, 34},
    {0, 2, 1, 1, 1, -1, -1, 1, 4, 35},
    {0, 2, 1, 1, 1, -1, -1, 1, 1, 38},
    {0, 2, 1, 1, 1, -1, -1, 1, 12, 39},
    {0, 2, 1, 1, 1, -1, -1, 1, 2, 40},
    {0, 2, 1, 1, 1, -1, -1, 1, 3, 41},
    {0, 2, 1, 1, 1, -1, -1, 1, 4, 42},
    {0, 2, 1, 1, 1, -1, -1, 1, 6, 20},
    {0, 2, 1, 1, 1, -1, -1, 1, 1, 47},
    {0, 2, 1, 1, 1, -1, -1, 1, 12, 48},
    {0, 2, 1, 1, 1, -1, -1, 1, 3, 49},
    {0, 2, 1, 1, 1, -1, -1, 1, 4, 50},
    {0, 2, 1, 8, 1, -1, -1, 1, 1, 54},
    {0, 2, 1, 8, 1, -1, -1, 1, 3, 55},
    {0, 2, 8, 1, 1, -1, -1, 1, 1, 56},
    {0, 2, 8, 1, 1, -1, -1, 1, 3, 29},
    {0, 2, -3, -4, 1, -1, -1, 1, 1, 62},
    {0, 2, -4, -3, 1, -1, -1, 1, 1, 7},
    {0, 2, 1, 12, 1, -1, -1, 1, 1, 63},
    {0, 2, 12, 1, 1, -1, -1, 1, 1, 47},
    {0, 2, -3, -4, 1, -1, -1, 1, 1, 67},
    {0, 2, -4, -3, 1, -1, -1, 1, 1, 68},
    {0, 2, 1, 12, 1, -1, -1, 1, 1, 63},
    {0, 2, 12, 1, 1, -1, -1, 1, 1, 47},
    {0, 2, 1, 1, 1, -1, -1, 1, 1, 67},
    {0, 2, 1, 1, 1, -1, -1, 1, 12, 39},
    {0, 2, 1, 1, 1, -1, -1, 1, 3, 69},
    {0, 2, 1, 1, 1, -1, -1, 1, 4, 70},
    {0, 2, 1, 8, 1, -1, -1, 1, 1, 73},
    {0, 2, 8, 1, 1, -1, -1, 1, 1, 74},
    {0, 2, -3, -4, 1, -1, -1, 1, 1, 75},
    {0, 2, -4, -3, 1, -1, -1, 1, 1, 76},
    {0, 2, 1, 12, 1, -1, -1, 1, 1, 77},
    {0, 2, 12, 1, 1, -1, -1, 1, 1, 78},
    {0, 2, -3, -4, 1, -1, -1, 1, 1, 80},
    {0, 2, -4, -3, 1, -1, -1, 1, 1, 81},
    {0, 2, 1, 12, 1, -1, -1, 1, 1, 77},
    {0, 2, 12, 1, 1, -1, -1, 1, 1, 78},
    {0, 2, 1, 1, 1, -1, -1, 1, 1, 82},
    {0, 2, 1, 1, 1, -1, -1, 1, 2, 83},
    {0, 2, 1, 1, 1, -1, -1, 1, 4, 47},
    {0, 2, 1, 1, 1, -1, -1, 1, 8, 50},
    {0, 2, 1, 1, 1, -1, -1, 1, 1, 25},
    {0, 2, 1, 1, 1, -1, -1, 1, 2, 25},
    {0, 2, 1, 1, 1, -1, -1, 1, 4, 86},
    {0, 2, -3, -8, 1, -1, -1, 1, 1, 80},
    {0, 2, -8, -3, 1, -1, -1, 1, 1, 90},
    {0, 2, 1, 24, 1, -1, -1, 1, 1, 77},
    {0, 2, 24, 1, 1, -1, -1, 1, 1, 91},
    {0, 2, -3, -8, 1, -1, -1, 1, 1, 75},
    {0, 2, -8, -3, 1, -1, -1, 1, 1, 92},
    {0, 2, 1, 24, 1, -1, -1, 1, 1, 77},
    {0, 2, 24, 1, 1, -1, -1, 1, 1, 91},
    {0, 2, 1, 1, 1, -1, -1, 1, 2, 7},
    {0, 2, 1, 1, 1, -1, -1, 1, 6, 8},
    {1, 3, 1, 1, 1, -1, -1, 4, 1, 77},
    {1, 3, 1, 1, 1, -1, -1, 1, 1, 95},
    {1, 3, 1, 1, 1, -1, -1, 8, 1, 77},
    {1, 3, 1, 1, 1, -1, -1, 1, 2, 97},
    {1, 3, 1, 1, 1, -1, -1, 12, 1, 101},
    {1, 3, 1, 1, 1, -1, -1, 3, 1, 76},
    {1, 3, 1, 1, 1, -1, -1, 4, 3, 102},
    {1, 3, 1, 1, 1, -1, -1, 1, 3, 103},
    {1, 3, 1, 1, 1, -1, -1, 12, 1, 101},
    {1, 3, 1, 1, 1, -1, -1, 3, 1, 81},
    {1, 3, 1, 1, 1, -1, -1, 4, 3, 106},
    {1, 3, 1, 1, 1, -1, -1, 1, 3, 103},
    {1, 3, 1, 1, 1, -1, -1, 24, 1, 101},
    {1, 3, 1, 1, 1, -1, -1, 3, 2, 74},
    {1, 3, 1, 1, 1, -1, -1, 8, 3, 102},
    {1, 3, 1, 1, 1, -1, -1, 1, 6, 110},
    {1, 3, 1, 1, 1, -1, -1, 36, 1, 111},
    {1, 3, 1, 1, 1, -1, -1, 4, 1, 112},
    {1, 3, 1, 1, 1, -1, -1, 9, 1, 81},
    {1, 3, 1, 1, 1, -1, -1, 1, 1, 113},
    {1, 3, 1, 1, 1, -1, -1, 36, 1, 101},
    {1, 3, 1, 1, 1, -1, -1, 4, 1, 116},
    {1, 3, 1, 1, 1, -1, -1, 9, 1, 81},
    {1, 3, 1, 1, 1, -1, -1, 1, 1, 117},
    {1, 3, 1, 1, 1, -1, -1, 108, 1, 118},
    {1, 3, 1, 1, 1, -1, -1, 12, 1, 119},
    {1, 3, 1, 1, 1, -1, -1, 27, 1, 120},
    {1, 3, 1, 1, 1, -1, -1, 3, 1, 121},
    {0, 3, -8, 1, 1, -1, -1, 1, 1, 123},
    {0, 3, 1, -8, 1, -1, -1, 1, 1, 0},
    {0, 3, -3, 1, 1, -1, -1, 1, 1, 126},
    {0, 3, -3, 1, 1, -1, -1, 1, 2, 127},
    {0, 3, -3, 1, 1, -1, -1, 1, 4, 128},
    {0, 3, 1, -3, 1, -1, -1, 1, 1, 129},
    {0, 3, 1, -3, 1, -1, -1, 1, 2, 130},
    {0, 3, 1, -3, 1, -1, -1, 1, 4, 131},
    {0, 3, -3, 1, 1, -1, -1, 1, 1, 134},
    {0, 3, -3, 1, 1, -1, -1, 1, 4, 135},
    {0, 3, 1, -3, 1, -1, -1, 1, 1, 136},
    {0, 3, 1, -3, 1, -1, -1, 1, 4, 137},
    {0, 3, -4, 1, 1, -1, -1, 1, 1, 138},
    {0, 3, -4, 1, 1, -1, -1, 1, 3, 139},
    {0, 3, 1, -4, 1, -1, -1, 1, 1, 140},
    {0, 3, 1, -4, 1, -1, -1, 1, 3, 141},
    {1, 4, 1, 1, 1, -1, -1, 12, 1, 143},
    {1, 4, 1, 1, 1, -1, -1, 3, 1, 144},
    {1, 4, 1, 1, 1, -1, -1, 4, 3, 145},
    {1, 4, 1, 1, 1, -1, -1, 1, 3, 146},
    {1, 2, 1, 1, 1, -1, -1, 4, 1, 70},
    {1, 2, 1, 1, 1, -1, -1, 1, 1, 151},
    {1, 2, 1, 1, 1, -1, -1, 8, 1, 70},
    {1, 2, 1, 1, 1, -1, -1, 1, 2, 152},
    {1, 2, 1, 1, 1, -1, -1, 36, 1, 47},
    {1, 2, 1, 1, 1, -1, -1, 9, 1, 13},
    {1, 2, 1, 1, 1, -1, -1, 4, 1, 154},
    {1, 2, 1, 1, 1, -1, -1, 1, 1, 155},
    {1, 2, 1, 1, 1, -1, -1, 48, 1, 62},
    {1, 2, 1, 1, 1, -1, -1, 12, 1, 156},
    {1, 2, 1, 1, 1, -1, -1, 16, 3, 157},
    {1, 2, 1, 1, 1, -1, -1, 4, 3, 158},
    {1, 2, 1, 1, 1, -1, -1, 3, 4, 152},
    {1, 2, 1, 1, 1, -1, -1, 1, 12, 88},
    {1, 2, 1, 1, 8, -1, -1, 3, 1, 151},
    {1, 2, 1, 1, 8, -1, -1, 1, 3, 159},
    {1, 2, 1, 1, 1, -1, -1, 48, 1, 55},
    {1, 2, 1, 1, 1, -1, -1, 12, 1, 161},
    {1, 2, 1, 1, 1, -1, -1, 16, 3, 162},
    {1, 2, 1, 1, 1, -1, -1, 4, 3, 163},
    {1, 2, 1, 1, 1, -1, -1, 72, 1, 47},
    {1, 2, 1, 1, 1, -1, -1, 8, 1, 154},
    {1, 2, 1, 1, 1, -1, -1, 9, 2, 164},
    {1, 2, 1, 1, 1, -1, -1, 1, 2, 165},
    {1, 2, 1, 1, 1, -1, -1, 18, 1, 70},
    {1, 2, 1, 1, 1, -1, -1, 2, 1, 166},
    {1, 2, 1, 1, 1, -1, -1, 72, 1, 167},
    {1, 2, 1, 1, 1, -1, -1, 18, 1, 18},
    {1, 2, 1, 1, 1, -1, -1, 8, 1, 168},
    {1, 2, 1, 1, 1, -1, -1, 9, 2, 164},
    {1, 2, 1, 1, 1, -1, -1, 2, 1, 169},
    {1, 2, 1, 1, 1, -1, -1, 1, 2, 170},
    {1, 2, 1, 1, 1, -1, -1, 108, 1, 172},
    {1, 2, 1, 1, 1, -1, -1, 27, 1, 173},
    {1, 2, 1, 1, 1, -1, -1, 12, 1, 174},
    {1, 2, 1, 1, 1, -1, -1, 3, 1, 175},
    {1, 2, 1, 1, 1, -1, -1, 108, 1, 178},
    {1, 2, 1, 1, 1, -1, -1, 27, 1, 179},
    {1, 2, 1, 1, 1, -1, -1, 12, 1, 180},
    {1, 2, 1, 1, 1, -1, -1, 3, 1, 181},
    {1, 2, 1, 1, 1, -1, -1, 216, 1, 172},
    {1, 2, 1, 1, 1, -1, -1, 24, 1, 174},
    {1, 2, 1, 1, 1, -1, -1, 27, 2, 186},
    {1, 2, 1, 1, 1, -1, -1, 3, 2, 187},
    {1, 2, 1, 1, 1, -1, -1, 324, 1, 188},
    {1, 2, 1, 1, 1, -1, -1, 81, 1, 189},
    {1, 2, 1, 1, 1, -1, -1, 36, 1, 190},
    {1, 2, 1, 1, 1, -1, -1, 9, 1, 191},
    {1, 2, 1, 1, 1, -1, -1, 12, 1, 167},
    {1, 2, 1, 1, 1, -1, -1, 3, 1, 13},
    {1, 2, 1, 1, 1, -1, -1, 4, 3, 193},
    {1, 2, 1, 1, 1, -1, -1, 1, 3, 21},
    {1, 2, 1, 1, 1, -1, -1, 324, 1, 195},
    {1, 2, 1, 1, 1, -1, -1, 81, 1, 196},
    {1, 2, 1, 1, 1, -1, -1, 36, 1, 197},
    {1, 2, 1, 1, 1, -1, -1, 9, 1, 198},
    {1, 2, 1, 1, 1, -1, -1, 972, 1, 199},
    {1, 2, 1, 1, 1, -1, -1, 243, 1, 200},
    {1, 2, 1, 1, 1, -1, -1, 108, 1, 201},
    {1, 2, 1, 1, 1, -1, -1, 27, 1, 202},
    {0, 1, -4, 1, 1, -1, -1, 1, 1, 151},
    {0, 1, 1, -4, 1, -1, -1, 1, 1, 13},
    {0, 1, -8, 1, 1, -1, -1, 1, 1, 203},
    {0, 1, 1, -8, 1, -1, -1, 1, 1, 13},
    {0, 1, -3, 1, 1, -1, -1, 1, 1, 204},
    {0, 1, -3, 1, 1, -1, -1, 1, 4, 159},
    {0, 1, 1, -3, 1, -1, -1, 1, 1, 205},
    {0, 1, 1, -3, 1, -1, -1, 1, 4, 39},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 29},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 13},
    {0, 1, -3, 1, 1, -1, -1, 1, 1, 20},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 29},
    {0, 1, -3, 1, 1, -1, -1, 1, 4, 39},
    {0, 1, 1, -3, 1, -1, -1, 1, 1, 18},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 13},
    {0, 1, 1, -3, 1, -1, -1, 1, 4, 50},
    {0, 1, -4, 1, 1, -1, -1, 1, 1, 29},
    {0, 1, 1, -4, 1, -1, -1, 1, 2, 19},
    {0, 1, -4, 1, 1, -1, -1, 1, 2, 203},
    {0, 1, 1, -4, 1, -1, -1, 1, 2, 13},
    {0, 1, -4, 1, 1, -1, -1, 1, 1, 14},
    {0, 1, 1, -4, 1, -1, -1, 1, 1, 13},
    {1, 2, 1, 1, 1, -1, -1, 12, 1, 167},
    {1, 2, 1, 1, 1, -1, -1, 3, 1, 14},
    {1, 2, 1, 1, 1, -1, -1, 4, 3, 206},
    {1, 2, 1, 1, 1, -1, -1, 1, 3, 21},
    {0, 1, -24, 1, 1, -1, -1, 1, 1, 207},
    {0, 1, -3, 8, 1, -1, -1, 1, 1, 205},
    {0, 1, 1, -24, 1, -1, -1, 1, 1, 70},
    {0, 1, 8, -3, 1, -1, -1, 1, 1, 151},
    {0, 1, -24, 1, 1, -1, -1, 1, 1, 207},
    {0, 1, -3, 8, 1, -1, -1, 1, 1, 20},
    {0, 1, 1, -24, 1, -1, -1, 1, 1, 70},
    {0, 1, 8, -3, 1, -1, -1, 1, 1, 50},
    {0, 1, -8, 1, 1, -1, -1, 1, 1, 151},
    {0, 1, 1, -8, 1, -1, -1, 1, 1, 13},
    {0, 1, -4, 1, 1, -1, -1, 1, 1, 203},
    {0, 1, -4, 1, 1, -1, -1, 1, 3, 39},
    {0, 1, 1, -4, 1, -1, -1, 1, 1, 50},
    {0, 1, 1, -4, 1, -1, -1, 1, 3, 19},
    {0, 1, -4, 1, 1, -1, -1, 1, 1, 151},
    {0, 1, -4, 1, 1, -1, -1, 1, 3, 32},
    {0, 1, 1, -4, 1, -1, -1, 1, 1, 14},
    {0, 1, 1, -4, 1, -1, -1, 1, 3, 39},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 32},
    {0, 1, -3, 1, 1, -1, -1, 1, 4, 207},
    {0, 1, -3, 1, 1, -1, -1, 1, 8, 31},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 164},
    {0, 1, 1, -3, 1, -1, -1, 1, 4, 151},
    {0, 1, 1, -3, 1, -1, -1, 1, 8, 208},
    {0, 1, -3, 1, 1, -1, -1, 1, 1, 204},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 204},
    {0, 1, -3, 1, 1, -1, -1, 1, 4, 209},
    {0, 1, -3, 1, 1, -1, -1, 1, 8, 11},
    {0, 1, 1, -3, 1, -1, -1, 1, 1, 20},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 205},
    {0, 1, 1, -3, 1, -1, -1, 1, 4, 19},
    {0, 1, 1, -3, 1, -1, -1, 1, 8, 33},
    {0, 1, -3, 1, 1, -1, -1, 1, 1, 204},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 204},
    {0, 1, -3, 1, 1, -1, -1, 1, 4, 21},
    {0, 1, -3, 1, 1, -1, -1, 1, 8, 210},
    {0, 1, 1, -3, 1, -1, -1, 1, 1, 205},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 20},
    {0, 1, 1, -3, 1, -1, -1, 1, 4, 19},
    {0, 1, 1, -3, 1, -1, -1, 1, 8, 33},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 204},
    {0, 1, -3, 1, 1, -1, -1, 1, 4, 19},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 205},
    {0, 1, 1, -3, 1, -1, -1, 1, 4, 13},
    {0, 1, -3, 1, 1, -1, -1, 1, 1, 29},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 19},
    {0, 1, -3, 1, 1, -1, -1, 1, 4, 31},
    {0, 1, 1, -3, 1, -1, -1, 1, 1, 13},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 13},
    {0, 1, 1, -3, 1, -1, -1, 1, 4, 208},
    {1, 2, 1, 1, 1, -1, -1, 16, 1, 83},
    {1, 2, 1, 1, 1, -1, -1, 4, 1, 212},
    {1, 2, 1, 1, 1, -1, -1, 1, 4, 24},
    {1, 2, 1, 1, 8, -1, -1, 1, 1, 203},
    {0, 1, -8, 1, 1, -1, -1, 1, 1, 203},
    {0, 1, -8, 1, 1, -1, -1, 1, 3, 33},
    {0, 1, 1, -8, 1, -1, -1, 1, 1, 14},
    {0, 1, 1, -8, 1, -1, -1, 1, 3, 19},
    {0, 1, -8, 1, 1, -1, -1, 1, 1, 152},
    {0, 1, -8, 1, 1, -1, -1, 1, 3, 31},
    {0, 1, 1, -8, 1, -1, -1, 1, 1, 50},
    {0, 1, 1, -8, 1, -1, -1, 1, 3, 39},
    {0, 1, -3, 1, 1, -1, -1, 1, 1, 20},
    {0, 1, -3, 1, 1, -1, -1, 1, 4, 207},
    {0, 1, 1, -3, 1, -1, -1, 1, 1, 205},
    {0, 1, 1, -3, 1, -1, -1, 1, 4, 39},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 14},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 13},
    {0, 1, -3, 1, 1, -1, -1, 1, 1, 18},
    {0, 1, -3, 1, 1, -1, -1, 1, 2, 14},
    {0, 1, -3, 1, 1, -1, -1, 1, 4, 50},
    {0, 1, 1, -3, 1, -1, -1, 1, 1, 18},
    {0, 1, 1, -3, 1, -1, -1, 1, 2, 13},
    {0, 1, 1, -3, 1, -1, -1, 1, 4, 50},
    {0, 1, -4, 1, 1, -1, -1, 1, 2, 203},
    {0, 1, -4, 1, 1, -1, -1, 1, 6, 31},
    {0, 1, 1, -4, 1, -1, -1, 1, 2, 14},
    {0, 1, 1, -4, 1, -1, -1, 1, 6, 39},
    {0, 1, -4, 1, 1, -1, -1, 1, 1, 29},
    {0, 1, -4, 1, 1, -1, -1, 1, 3, 159},
    {0, 1, 1, -4, 1, -1, -1, 1, 2, 29},
    {0, 1, 1, -4, 1, -1, -1, 1, 6, 213},
    {0, 1, -4, 1, 1, -1, -1, 1, 1, 14},
    {0, 1, -4, 1, 1, -1, -1, 1, 3, 207},
    {0, 1, 1, -4, 1, -1, -1, 1, 1, 14},
    {0, 1, 1, -4, 1, -1, -1, 1, 3, 39},
    {0, 1, -24, 1, 1, -1, -1, 1, 1, 151},
    {0, 1, -3, 8, 1, -1, -1, 1, 1, 18},
    {0, 1, 1, -24, 1, -1, -1, 1, 1, 70},
    {0, 1, 8, -3, 1, -1, -1, 1, 1, 50},
    {0, 1, -24, 1, 1, -1, -1, 1, 1, 151},
    {0, 1, -3, 8, 1, -1, -1, 1, 1, 70},
    {0, 1, 1, -24, 1, -1, -1, 1, 1, 70},
    {0, 1, 8, -3, 1, -1, -1, 1, 1, 151},
    {1, 2, 1, 1, 1, -1, -1, 16, 1, 214},
    {1, 2, 1, 1, 1, -1, -1, 4, 1, 215},
    {0, 1, -4, 1, 1, -1, -1, 1, 3, 151},
    {0, 1, 1, -4, 1, -1, -1, 1, 3, 13},
    {0, 1, -8, 1, 1, -1, -1, 1, 3, 203},
    {0, 1, 1, -8, 1, -1, -1, 1, 3, 13},
    {1, 2, 1, 1, 1, -1, -1, 6, 1, 70},
    {1, 2, 1, 1, 1, -1, -1, 2, 3, 204},
    {1, 2, 1, 1, 1, -1, -1, 24, 1, 167},
    {1, 2, 1, 1, 1, -1, -1, 6, 1, 18},
    {1, 2, 1, 1, 1, -1, -1, 8, 3, 193},
    {1, 2, 1, 1, 1, -1, -1, 3, 2, 164},
    {1, 2, 1, 1, 1, -1, -1, 2, 3, 48},
    {1, 2, 1, 1, 1, -1, -1, 1, 6, 11},
    {1, 2, 1, 1, 1, -1, -1, 24, 1, 167},
    {1, 2, 1, 1, 1, -1, -1, 8, 3, 206},
    {1, 2, 1, 1, 1, -1, -1, 3, 2, 203},
    {1, 2, 1, 1, 1, -1, -1, 1, 6, 11},
    {1, 2, 1, 1, 1, -1, -1, 36, 1, 167},
    {1, 2, 1, 1, 1, -1, -1, 9, 1, 13},
    {1, 2, 1, 1, 1, -1, -1, 4, 1, 168},
    {1, 2, 1, 1, 1, -1, -1, 1, 1, 216},
    {2, 0, 1, 1, 1, -1, -1, 4, 1, 32},
    {2, 0, 1, 1, 1, -1, -1, 1, 1, 31},
    {2, 0, 1, 1, 1, -1, -1, 2, 1, 31},
    {2, 0, 1, 1, 1, -1, -1, 8, 1, 32},
    {2, 0, 1, 1, 1, -1, -1, 2, 1, 218},
    {2, 0, 1, 1, 1, -1, -1, 1, 2, 5},
    {2, 0, 1, 1, 1, -1, -1, 12, 1, 207},
    {2, 0, 1, 1, 1, -1, -1, 3, 1, 32},
    {2, 0, 1, 1, 1, -1, -1, 4, 3, 159},
    {2, 0, 1, 1, 1, -1, -1, 1, 3, 11},
    {2, 0, 1, 1, 1, -1, -1, 12, 1, 207},
    {2, 0, 1, 1, 1, -1, -1, 3, 1, 33},
    {2, 0, 1, 1, 1, -1, -1, 4, 3, 213},
    {2, 0, 1, 1, 1, -1, -1, 1, 3, 11},
    {2, 0, 1, 1, 1, -1, -1, 16, 1, 33},
    {2, 0, 1, 1, 1, -1, -1, 4, 1, 11},
    {2, 0, 1, 1, 1, 0, 1, 16, 1, 32},
    {2, 0, 1, 1, 1, 0, 1, 4, 1, 218},
    {2, 0, 1, 1, 1, 0, 1, 1, 4, 5},
    {2, 0, 1, 1, 1, 0, 3, 16, 1, 218},
    {2, 0, 1, 1, 1, 0, 3, 4, 1, 37},
    {2, 0, 1, 1, 1, 0, 5, 16, 1, 32},
    {2, 0, 1, 1, 1, 0, 5, 4, 1, 218},
    {2, 0, 1, 1, 1, 0, 5, 1, 4, 5},
    {2, 0, 1, 1, 1, 0, 7, 16, 1, 207},
    {2, 0, 1, 1, 1, 1, 1, 16, 1, 32},
    {2, 0, 1, 1, 1, 1, 1, 4, 1, 218},
    {2, 0, 1, 1, 1, 1, 1, 1, 4, 5},
    {2, 0, 1, 1, 1, 1, 3, 16, 1, 32},
    {2, 0, 1, 1, 1, 1, 3, 4, 1, 218},
    {2, 0, 1, 1, 1, 1, 3, 1, 4, 5},
    {2, 0, 1, 1, 1, 1, 5, 16, 1, 32},
    {2, 0, 1, 1, 1, 1, 5, 4, 1, 218},
    {2, 0, 1, 1, 1, 1, 5, 1, 4, 5},
    {2, 0, 1, 1, 1, 1, 7, 16, 1, 32},
    {2, 0, 1, 1, 1, 1, 7, 4, 1, 218},
    {2, 0, 1, 1, 1, 1, 7, 1, 4, 5},
    {2, 0, 1, 1, 1, -1, -1, 24, 1, 207},
    {2, 0, 1, 1, 1, -1, -1, 1, 6, 88},
    {2, 0, 1, 1, 1, -1, -1, 8, 3, 213},
    {2, 0, 1, 1, 1, -1, -1, 3, 2, 218},
    {2, 0, 1, 1, 1, -1, -1, 6, 1, 32},
    {2, 0, 1, 1, 1, -1, -1, 2, 3, 11},
    {2, 0, 1, 1, 1, -1, -1, 24, 1, 207},
    {2, 0, 1, 1, 1, -1, -1, 1, 6, 88},
    {2, 0, 1, 1, 1, -1, -1, 6, 1, 33},
    {2, 0, 1, 1, 1, -1, -1, 8, 3, 159},
    {2, 0, 1, 1, 1, -1, -1, 3, 2, 31},
    {2, 0, 1, 1, 1, -1, -1, 2, 3, 210},
    {2, 0, 1, 1, 1, -1, -1, 32, 1, 39},
    {2, 0, 1, 1, 1, -1, -1, 8, 1, 159},
    {2, 0, 1, 1, 1, -1, -1, 1, 2, 31},
    {2, 0, 1, 1, 1, -1, -1, 36, 1, 39},
    {2, 0, 1, 1, 1, -1, -1, 9, 1, 33},
    {2, 0, 1, 1, 1, -1, -1, 4, 1, 36},
    {2, 0, 1, 1, 1, -1, -1, 1, 1, 37},
    {2, 0, 1, 1, 1, -1, -1, 36, 1, 207},
    {2, 0, 1, 1, 1, -1, -1, 9, 1, 33},
    {2, 0, 1, 1, 1, -1, -1, 4, 1, 213},
    {2, 0, 1, 1, 1, -1, -1, 1, 1, 11},
    {2, 0, 1, 1, 1, 0, 1, 48, 1, 33},
    {2, 0, 1, 1, 1, 0, 1, 12, 1, 36},
    {2, 0, 1, 1, 1, 0, 1, 16, 3, 210},
    {2, 0, 1, 1, 1, 0, 1, 4, 3, 220},
    {2, 0, 1, 1, 1, 0, 3, 48, 1, 207},
    {2, 0, 1, 1, 1, 0, 3, 12, 1, 33},
    {2, 0, 1, 1, 1, 0, 3, 1, 12, 88},
    {2, 0, 1, 1, 1, 0, 3, 16, 3, 159},
    {2, 0, 1, 1, 1, 0, 3, 4, 3, 210},
    {2, 0, 1, 1, 1, 0, 3, 3, 4, 31},
    {2, 0, 1, 1, 1, 0, 5, 48, 1, 29},
    {2, 0, 1, 1, 1, 0, 5, 16, 3, 21},
    {2, 0, 1, 1, 1, 0, 7, 48, 1, 207},
    {2, 0, 1, 1, 1, 0, 7, 12, 1, 33},
    {2, 0, 1, 1, 1, 0, 7, 1, 12, 88},
    {2, 0, 1, 1, 1, 0, 7, 16, 3, 159},
    {2, 0, 1, 1, 1, 0, 7, 4, 3, 210},
    {2, 0, 1, 1, 1, 0, 7, 3, 4, 31},
    {2, 0, 1, 1, 1, 1, 1, 48, 1, 207},
    {2, 0, 1, 1, 1, 1, 1, 12, 1, 33},
    {2, 0, 1, 1, 1, 1, 1, 1, 12, 88},
    {2, 0, 1, 1, 1, 1, 1, 16, 3, 159},
    {2, 0, 1, 1, 1, 1, 1, 4, 3, 210},
    {2, 0, 1, 1, 1, 1, 1, 3, 4, 31},
    {2, 0, 1, 1, 1, 1, 3, 48, 1, 207},
    {2, 0, 1, 1, 1, 1, 3, 12, 1, 33},
    {2, 0, 1, 1, 1, 1, 3, 1, 12, 88},
    {2, 0, 1, 1, 1, 1, 3, 16, 3, 159},
    {2, 0, 1, 1, 1, 1, 3, 4, 3, 210},
    {2, 0, 1, 1, 1, 1, 3, 3, 4, 31},
    {2, 0, 1, 1, 1, 1, 5, 48, 1, 207},
    {2, 0, 1, 1, 1, 1, 5, 12, 1, 33},
    {2, 0, 1, 1, 1, 1, 5, 1, 12, 88},
    {2, 0, 1, 1, 1, 1, 5, 16, 3, 159},
    {2, 0, 1, 1, 1, 1, 5, 4, 3, 210},
    {2, 0, 1, 1, 1, 1, 5, 3, 4, 31},
    {2, 0, 1, 1, 1, 1, 7, 48, 1, 207},
    {2, 0, 1, 1, 1, 1, 7, 12, 1, 33},
    {2, 0, 1, 1, 1, 1, 7, 1, 12, 88},
    {2, 0, 1, 1, 1, 1, 7, 16, 3, 159},
    {2, 0, 1, 1, 1, 1, 7, 4, 3, 210},
    {2, 0, 1, 1, 1, 1, 7, 3, 4, 31},
    {2, 0, 1, 1, 1, -1, -1, 48, 1, 39},
    {2, 0, 1, 1, 1, -1, -1, 12, 1, 159},
    {2, 0, 1, 1, 1, -1, -1, 16, 3, 213},
    {2, 0, 1, 1, 1, -1, -1, 4, 3, 43},
    {2, 0, 1, 1, 1, 0, 1, 48, 1, 159},
    {2, 0, 1, 1, 1, 0, 1, 12, 1, 210},
    {2, 0, 1, 1, 1, 0, 1, 16, 3, 221},
    {2, 0, 1, 1, 1, 0, 1, 4, 3, 211},
    {2, 0, 1, 1, 1, 0, 3, 12, 1, 207},
    {2, 0, 1, 1, 1, 0, 3, 1, 12, 88},
    {2, 0, 1, 1, 1, 0, 3, 4, 3, 213},
    {2, 0, 1, 1, 1, 0, 3, 3, 4, 218},
    {2, 0, 1, 1, 1, 0, 7, 12, 1, 207},
    {2, 0, 1, 1, 1, 0, 7, 1, 12, 88},
    {2, 0, 1, 1, 1, 0, 7, 4, 3, 213},
    {2, 0, 1, 1, 1, 0, 7, 3, 4, 218},
    {2, 0, 1, 1, 1, 1, 1, 12, 1, 207},
    {2, 0, 1, 1, 1, 1, 1, 1, 12, 88},
    {2, 0, 1, 1, 1, 1, 1, 4, 3, 213},
    {2, 0, 1, 1, 1, 1, 1, 3, 4, 218},
    {2, 0, 1, 1, 1, 1, 3, 12, 1, 207},
    {2, 0, 1, 1, 1, 1, 3, 1, 12, 88},
    {2, 0, 1, 1, 1, 1, 3, 4, 3, 213},
    {2, 0, 1, 1, 1, 1, 3, 3, 4, 218},
    {2, 0, 1, 1, 1, 1, 5, 12, 1, 207},
    {2, 0, 1, 1, 1, 1, 5, 1, 12, 88},
    {2, 0, 1, 1, 1, 1, 5, 4, 3, 213},
    {2, 0, 1, 1, 1, 1, 5, 3, 4, 218},
    {2, 0, 1, 1, 1, 1, 7, 12, 1, 207},
    {2, 0, 1, 1, 1, 1, 7, 1, 12, 88},
    {2, 0, 1, 1, 1, 1, 7, 4, 3, 213},
    {2, 0, 1, 1, 1, 1, 7, 3, 4, 218},
    {2, 0, 1, 1, 1, -1, -1, 18, 1, 33},
    {2, 0, 1, 1, 1, -1, -1, 2, 1, 37},
    {2, 0, 1, 1, 1, -1, -1, 72, 1, 39},
    {2, 0, 1, 1, 1, -1, -1, 1, 2, 222},
    {2, 0, 1, 1, 1, -1, -1, 18, 1, 32},
    {2, 0, 1, 1, 1, -1, -1, 8, 1, 36},
    {2, 0, 1, 1, 1, -1, -1, 9, 2, 218},
    {2, 0, 1, 1, 1, -1, -1, 2, 1, 223},
    {2, 0, 1, 1, 1, -1, -1, 72, 1, 207},
    {2, 0, 1, 1, 1, -1, -1, 1, 2, 88},
    {2, 0, 1, 1, 1, -1, -1, 8, 1, 213},
    {2, 0, 1, 1, 1, -1, -1, 9, 2, 218},
    {2, 0, 1, 1, 1, -1, -1, 96, 1, 19},
    {2, 0, 1, 1, 1, -1, -1, 24, 1, 21},
    {2, 0, 1, 1, 1, -1, -1, 1, 6, 11},
    {2, 0, 1, 1, 1, -1, -1, 32, 3, 209},
    {2, 0, 1, 1, 1, -1, -1, 8, 3, 89},
    {2, 0, 1, 1, 1, -1, -1, 3, 2, 32},
    {2, 0, 1, 1, 1, -1, -1, 108, 1, 164},
    {2, 0, 1, 1, 1, -1, -1, 27, 1, 208},
    {2, 0, 1, 1, 1, -1, -1, 12, 1, 24},
    {2, 0, 1, 1, 1, -1, -1, 3, 1, 27},
    {2, 0, 1, 1, 1, 0, 1, 144, 1, 39},
    {2, 0, 1, 1, 1, 0, 1, 36, 1, 32},
    {2, 0, 1, 1, 1, 0, 1, 1, 4, 222},
    {2, 0, 1, 1, 1, 0, 1, 16, 1, 36},
    {2, 0, 1, 1, 1, 0, 1, 4, 1, 223},
    {2, 0, 1, 1, 1, 0, 1, 9, 4, 218},
    {2, 0, 1, 1, 1, 0, 3, 144, 1, 32},
    {2, 0, 1, 1, 1, 0, 3, 36, 1, 225},
    {2, 0, 1, 1, 1, 0, 3, 16, 1, 223},
    {2, 0, 1, 1, 1, 0, 3, 4, 1, 226},
    {2, 0, 1, 1, 1, 0, 5, 144, 1, 39},
    {2, 0, 1, 1, 1, 0, 5, 36, 1, 32},
    {2, 0, 1, 1, 1, 0, 5, 1, 4, 222},
    {2, 0, 1, 1, 1, 0, 5, 16, 1, 36},
    {2, 0, 1, 1, 1, 0, 5, 4, 1, 223},
    {2, 0, 1, 1, 1, 0, 5, 9, 4, 218},
    {2, 0, 1, 1, 1, 0, 7, 144, 1, 19},
    {2, 0, 1, 1, 1, 0, 7, 16, 1, 87},
    {2, 0, 1, 1, 1, 1, 1, 144, 1, 39},
    {2, 0, 1, 1, 1, 1, 1, 36, 1, 32},
    {2, 0, 1, 1, 1, 1, 1, 1, 4, 222},
    {2, 0, 1, 1, 1, 1, 1, 16, 1, 36},
    {2, 0, 1, 1, 1, 1, 1, 4, 1, 223},
    {2, 0, 1, 1, 1, 1, 1, 9, 4, 218},
    {2, 0, 1, 1, 1, 1, 3, 144, 1, 39},
    {2, 0, 1, 1, 1, 1, 3, 36, 1, 32},
    {2, 0, 1, 1, 1, 1, 3, 1, 4, 222},
    {2, 0, 1, 1, 1, 1, 3, 16, 1, 36},
    {2, 0, 1, 1, 1, 1, 3, 4, 1, 223},
    {2, 0, 1, 1, 1, 1, 3, 9, 4, 218},
    {2, 0, 1, 1, 1, 1, 5, 144, 1, 39},
    {2, 0, 1, 1, 1, 1, 5, 36, 1, 32},
    {2, 0, 1, 1, 1, 1, 5, 1, 4, 222},
    {2, 0, 1, 1, 1, 1, 5, 16, 1, 36},
    {2, 0, 1, 1, 1, 1, 5, 4, 1, 223},
    {2, 0, 1, 1, 1, 1, 5, 9, 4, 218},
    {2, 0, 1, 1, 1, 1, 7, 144, 1, 39},
    {2, 0, 1, 1, 1, 1, 7, 36, 1, 32},
    {2, 0, 1, 1, 1, 1, 7, 1, 4, 222},
    {2, 0, 1, 1, 1, 1, 7, 16, 1, 36},
    {2, 0, 1, 1, 1, 1, 7, 4, 1, 223},
    {2, 0, 1, 1, 1, 1, 7, 9, 4, 218},
    {2, 0, 1, 1, 1, -1, -1, 144, 1, 207},
    {2, 0, 1, 1, 1, -1, -1, 36, 1, 213},
    {2, 0, 1, 1, 1, -1, -1, 16, 1, 225},
    {2, 0, 1, 1, 1, -1, -1, 4, 1, 220},
    {2, 0, 1, 1, 1, 0, 1, 36, 1, 207},
    {2, 0, 1, 1, 1, 0, 1, 1, 4, 88},
    {2, 0, 1, 1, 1, 0, 1, 4, 1, 213},
    {2, 0, 1, 1, 1, 0, 1, 9, 4, 218},
    {2, 0, 1, 1, 1, 0, 3, 144, 1, 159},
    {2, 0, 1, 1, 1, 0, 3, 36, 1, 210},
    {2, 0, 1, 1, 1, 0, 3, 16, 1, 221},
    {2, 0, 1, 1, 1, 0, 3, 4, 1, 211},
    {2, 0, 1, 1, 1, 0, 5, 36, 1, 207},
    {2, 0, 1, 1, 1, 0, 5, 1, 4, 88},
    {2, 0, 1, 1, 1, 0, 5, 4, 1, 213},
    {2, 0, 1, 1, 1, 0, 5, 9, 4, 218},
    {2, 0, 1, 1, 1, 1, 1, 36, 1, 207},
    {2, 0, 1, 1, 1, 1, 1, 1, 4, 88},
    {2, 0, 1, 1, 1, 1, 1, 4, 1, 213},
    {2, 0, 1, 1, 1, 1, 1, 9, 4, 218},
    {2, 0, 1, 1, 1, 1, 3, 36, 1, 207},
    {2, 0, 1, 1, 1, 1, 3, 1, 4, 88},
    {2, 0, 1, 1, 1, 1, 3, 4, 1, 213},
    {2, 0, 1, 1, 1, 1, 3, 9, 4, 218},
    {2, 0, 1, 1, 1, 1, 5, 36, 1, 207},
    {2, 0, 1, 1, 1, 1, 5, 1, 4, 88},
    {2, 0, 1, 1, 1, 1, 5, 4, 1, 213},
    {2, 0, 1, 1, 1, 1, 5, 9, 4, 218},
    {2, 0, 1, 1, 1, 1, 7, 36, 1, 207},
    {2, 0, 1, 1, 1, 1, 7, 1, 4, 88},
    {2, 0, 1, 1, 1, 1, 7, 4, 1, 213},
    {2, 0, 1, 1, 1, 1, 7, 9, 4, 218},
    {2, 0, 1, 1, 1, -1, -1, 54, 1, 208},
    {2, 0, 1, 1, 1, -1, -1, 6, 1, 27},
    {2, 0, 1, 1, 1, -1, -1, 216, 1, 164},
    {2, 0, 1, 1, 1, -1, -1, 3, 2, 22},
    {2, 0, 1, 1, 1, -1, -1, 54, 1, 152},
    {2, 0, 1, 1, 1, -1, -1, 24, 1, 24},
    {2, 0, 1, 1, 1, -1, -1, 27, 2, 30},
    {2, 0, 1, 1, 1, -1, -1, 6, 1, 227},
    {2, 0, 1, 1, 1, 0, 1, 432, 1, 152},
    {2, 0, 1, 1, 1, 0, 1, 108, 1, 228},
    {2, 0, 1, 1, 1, 0, 1, 48, 1, 227},
    {2, 0, 1, 1, 1, 0, 1, 12, 1, 229},
    {2, 0, 1, 1, 1, 0, 3, 432, 1, 164},
    {2, 0, 1, 1, 1, 0, 3, 108, 1, 152},
    {2, 0, 1, 1, 1, 0, 3, 3, 4, 22},
    {2, 0, 1, 1, 1, 0, 3, 48, 1, 24},
    {2, 0, 1, 1, 1, 0, 3, 12, 1, 227},
    {2, 0, 1, 1, 1, 0, 3, 27, 4, 30},
    {2, 0, 1, 1, 1, 0, 5, 432, 1, 50},
    {2, 0, 1, 1, 1, 0, 5, 48, 1, 152},
    {2, 0, 1, 1, 1, 0, 7, 432, 1, 164},
    {2, 0, 1, 1, 1, 0, 7, 108, 1, 152},
    {2, 0, 1, 1, 1, 0, 7, 3, 4, 22},
    {2, 0, 1, 1, 1, 0, 7, 48, 1, 24},
    {2, 0, 1, 1, 1, 0, 7, 12, 1, 227},
    {2, 0, 1, 1, 1, 0, 7, 27, 4, 30},
    {2, 0, 1, 1, 1, 1, 1, 432, 1, 164},
    {2, 0, 1, 1, 1, 1, 1, 108, 1, 152},
    {2, 0, 1, 1, 1, 1, 1, 3, 4, 22},
    {2, 0, 1, 1, 1, 1, 1, 48, 1, 24},
    {2, 0, 1, 1, 1, 1, 1, 12, 1, 227},
    {2, 0, 1, 1, 1, 1, 1, 27, 4, 30},
    {2, 0, 1, 1, 1, 1, 3, 432, 1, 164},
    {2, 0, 1, 1, 1, 1, 3, 108, 1, 152},
    {2, 0, 1, 1, 1, 1, 3, 3, 4, 22},
    {2, 0, 1, 1, 1, 1, 3, 48, 1, 24},
    {2, 0, 1, 1, 1, 1, 3, 12, 1, 227},
    {2, 0, 1, 1, 1, 1, 3, 27, 4, 30},
    {2, 0, 1, 1, 1, 1, 5, 432, 1, 164},
    {2, 0, 1, 1, 1, 1, 5, 108, 1, 152},
    {2, 0, 1, 1, 1, 1, 5, 3, 4, 22},
    {2, 0, 1, 1, 1, 1, 5, 48, 1, 24},
    {2, 0, 1, 1, 1, 1, 5, 12, 1, 227},
    {2, 0, 1, 1, 1, 1, 5, 27, 4, 30},
    {2, 0, 1, 1, 1, 1, 7, 432, 1, 164},
    {2, 0, 1, 1, 1, 1, 7, 108, 1, 152},
    {2, 0, 1, 1, 1, 1, 7, 3, 4, 22},
    {2, 0, 1, 1, 1, 1, 7, 48, 1, 24},
    {2, 0, 1, 1, 1, 1, 7, 12, 1, 227},
    {2, 0, 1, 1, 1, 1, 7, 27, 4, 30},
    {2, 0, 1, 1, 1, -1, -1, 432, 1, 203},
    {2, 0, 1, 1, 1, -1, -1, 108, 1, 33},
    {2, 0, 1, 1, 1, -1, -1, 48, 1, 30},
    {2, 0, 1, 1, 1, -1, -1, 12, 1, 5},
    {4, 0, 1, 1, 1, -1, -1, 1, 1, 5},
}};
inline constexpr std::array<Density, 204> densities{{
    {1, 2, 8, 1, 1, 1, 0, 5},
    {1, 3, 8, 0, 2, 1, 5, 5},
    {1, 2, 6, 1, 1, 1, 10, 5},
    {1, 3, 6, 0, 2, 1, 15, 5},
    {1, 2, 4, 1, 1, 1, 20, 5},
    {1, 3, 4, 0, 2, 1, 25, 5},
    {1, 2, 4, 1, 1, 1, 30, 5},
    {1, 3, 4, 0, 2, 1, 35, 5},
    {1, 2, 6, 1, 1, 1, 40, 5},
    {1, 2, 4, 1, 1, 1, 45, 5},
    {1, 3, 4, 0, 2, 1, 50, 5},
    {0, 2, 6, 0, 1, 3, 55, 8},
    {0, 2, 6, 0, 1, 3, 63, 8},
    {0, 3, 6, 0, 1, 3, 71, 27},
    {0, 2, 6, 0, 1, 3, 98, 8},
    {0, 3, 6, 0, 1, 3, 106, 27},
    {0, 2, 6, 0, 1, 5, 133, 32},
    {0, 3, 6, 0, 1, 3, 165, 27},
    {0, 2, 6, 0, 1, 3, 192, 8},
    {0, 3, 6, 0, 1, 3, 200, 27},
    {0, 2, 6, 0, 1, 3, 227, 8},
    {0, 3, 6, 0, 1, 3, 235, 27},
    {0, 2, 6, 0, 1, 3, 262, 8},
    {0, 3, 6, 0, 1, 3, 270, 27},
    {0, 2, 6, 0, 1, 5, 297, 32},
    {0, 2, 6, 0, 1, 3, 329, 8},
    {0, 3, 6, 0, 1, 3, 337, 27},
    {0, 2, 6, 0, 1, 3, 364, 8},
    {0, 3, 6, 0, 1, 3, 372, 27},
    {0, 2, 6, 0, 1, 5, 399, 32},
    {0, 2, 6, 0, 1, 5, 431, 32},
    {0, 2, 6, 0, 1, 5, 463, 32},
    {0, 3, 6, 0, 1, 3, 495, 27},
    {0, 2, 6, 0, 1, 5, 522, 32},
    {0, 3, 6, 0, 1, 3, 554, 27},
    {0, 2, 6, 1, 1, 1, 581, 2},
    {0, 3, 6, 0, 14, 3, 583, 27},
    {0, 2, 7, 0, 1, 3, 610, 8},
    {0, 2, 7, 0, 1, 5, 618, 32},
    {0, 2, 7, 0, 1, 3, 650, 8},
    {0, 3, 7, 0, 1, 3, 658, 27},
    {0, 2, 7, 0, 1, 3, 685, 8},
    {0, 3, 7, 0, 1, 3, 693, 27},
    {0, 2, 7, 0, 1, 5, 720, 32},
    {0, 3, 7, 0, 1, 3, 752, 27},
    {0, 2, 7, 0, 1, 3, 779, 8},
    {0, 3, 7, 0, 1, 3, 787, 27},
    {0, 2, 7, 0, 1, 3, 814, 8},
    {0, 3, 7, 0, 1, 3, 822, 27},
    {0, 2, 7, 0, 1, 3, 849, 8},
    {0, 3, 7, 0, 1, 3, 857, 27},
    {0, 2, 8, 0, 1, 5, 884, 32},
    {0, 2, 8, 0, 1, 3, 916, 8},
    {0, 3, 8, 0, 1, 3, 924, 27},
    {0, 2, 8, 0, 1, 3, 951, 8},
    {0, 3, 8, 0, 1, 3, 959, 27},
    {0, 2, 8, 0, 1, 3, 986, 8},
    {0, 3, 8, 0, 1, 3, 994, 27},
    {0, 2, 9, 0, 1, 3, 1021, 8},
    {0, 3, 9, 0, 1, 3, 1029, 27},
    {0, 2, 5, 0, 1, 3, 1056, 8},
    {0, 2, 5, 0, 1, 5, 1064, 32},
    {0, 2, 5, 0, 1, 3, 1096, 8},
    {0, 3, 5, 0, 1, 3, 1104, 27},
    {0, 2, 5, 0, 1, 5, 1131, 32},
    {0, 3, 5, 0, 1, 3, 1163, 27},
    {0, 2, 5, 0, 1, 5, 1190, 32},
    {0, 3, 5, 0, 1, 3, 1222, 27},
    {0, 2, 5, 0, 1, 5, 1249, 32},
    {0, 3, 5, 0, 1, 3, 1281, 27},
    {0, 2, 5, 1, 1, 3, 1308, 8},
    {0, 3, 5, 0, 14, 3, 1316, 27},
    {0, 2, 5, 0, 1, 5, 1343, 32},
    {0, 3, 5, 0, 1, 3, 1375, 27},
    {0, 2, 5, 0, 1, 3, 1402, 8},
    {0, 3, 5, 0, 1, 3, 1410, 27},
    {0, 2, 5, 0, 1, 3, 1437, 8},
    {0, 3, 5, 0, 1, 3, 1445, 27},
    {0, 2, 5, 0, 1, 5, 1472, 32},
    {0, 3, 5, 0, 1, 3, 1504, 27},
    {0, 2, 5, 0, 1, 3, 1531, 8},
    {0, 3, 5, 0, 1, 3, 1539, 27},
    {0, 2, 5, 0, 1, 3, 1566, 8},
    {0, 3, 5, 0, 1, 3, 1574, 27},
    {0, 2, 5, 0, 1, 3, 1601, 8},
    {0, 3, 5, 0, 1, 3, 1609, 27},
    {0, 2, 5, 0, 3, 3, 1636, 8},
    {0, 3, 5, 1, 1, 1, 1644, 3},
    {0, 2, 4, 0, 1, 3, 1647, 8},
    {0, 2, 4, 0, 1, 5, 1655, 32},
    {0, 2, 4, 0, 1, 3, 1687, 8},
    {0, 3, 4, 0, 1, 3, 1695, 27},
    {0, 2, 4, 1, 1, 1, 1722, 2},
    {0, 3, 4, 0, 14, 3, 1724, 27},
    {0, 2, 4, 0, 1, 3, 1751, 8},
    {0, 3, 4, 0, 1, 3, 1759, 27},
    {0, 2, 4, 0, 1, 5, 1786, 32},
    {0, 2, 4, 1, 1, 3, 1818, 8},
    {0, 2, 4, 0, 1, 5, 1826, 32},
    {0, 2, 5, 0, 1, 3, 1858, 8},
    {0, 3, 5, 0, 1, 3, 1866, 27},
    {0, 2, 4, 0, 1, 5, 1893, 32},
    {0, 3, 4, 0, 1, 3, 1925, 27},
    {0, 2, 4, 0, 1, 5, 1952, 32},
    {0, 3, 4, 0, 1, 3, 1984, 27},
    {0, 2, 4, 0, 1, 5, 2011, 32},
    {0, 2, 4, 0, 1, 3, 2043, 8},
    {0, 3, 4, 0, 1, 3, 2051, 27},
    {0, 2, 4, 0, 1, 3, 2078, 8},
    {0, 3, 4, 0, 1, 3, 2086, 27},
    {0, 2, 4, 1, 1, 3, 2113, 8},
    {0, 3, 4, 0, 14, 3, 2121, 27},
    {0, 2, 4, 0, 1, 5, 2148, 32},
    {0, 3, 4, 0, 1, 3, 2180, 27},
    {0, 2, 4, 0, 1, 5, 2207, 32},
    {0, 3, 4, 0, 1, 3, 2239, 27},
    {0, 2, 4, 1, 1, 3, 2266, 8},
    {0, 3, 4, 0, 14, 3, 2274, 27},
    {0, 2, 4, 0, 1, 5, 2301, 32},
    {0, 3, 4, 0, 1, 3, 2333, 27},
    {0, 2, 5, 0, 1, 5, 2360, 32},
    {0, 2, 4, 0, 1, 5, 2392, 32},
    {0, 3, 4, 0, 1, 3, 2424, 27},
    {0, 2, 4, 0, 1, 5, 2451, 32},
    {0, 3, 4, 0, 1, 3, 2483, 27},
    {0, 2, 4, 0, 1, 3, 2510, 8},
    {0, 3, 4, 0, 1, 3, 2518, 27},
    {0, 2, 4, 1, 1, 1, 2545, 2},
    {0, 3, 4, 0, 14, 3, 2547, 27},
    {0, 2, 4, 0, 1, 3, 2574, 8},
    {0, 3, 4, 0, 1, 3, 2582, 27},
    {0, 2, 4, 1, 1, 3, 2609, 8},
    {0, 3, 4, 0, 14, 3, 2617, 27},
    {0, 2, 4, 0, 1, 5, 2644, 32},
    {0, 3, 4, 0, 1, 3, 2676, 27},
    {0, 2, 4, 0, 1, 5, 2703, 32},
    {0, 3, 4, 0, 1, 3, 2735, 27},
    {0, 2, 4, 0, 1, 5, 2762, 32},
    {0, 3, 4, 0, 1, 3, 2794, 27},
    {0, 2, 4, 0, 1, 5, 2821, 32},
    {0, 3, 4, 0, 1, 3, 2853, 27},
    {0, 2, 5, 0, 1, 5, 2880, 32},
    {0, 2, 4, 0, 3, 3, 2912, 8},
    {0, 3, 4, 1, 1, 1, 2920, 3},
    {0, 2, 4, 0, 11, 5, 2923, 32},
    {0, 3, 4, 1, 1, 1, 2955, 3},
    {0, 2, 5, 1, 1, 3, 2958, 8},
    {0, 3, 5, 0, 14, 3, 2966, 27},
    {0, 2, 5, 0, 1, 5, 2993, 32},
    {0, 3, 5, 0, 1, 3, 3025, 27},
    {0, 2, 5, 0, 1, 5, 3052, 32},
    {0, 3, 5, 0, 1, 3, 3084, 27},
    {0, 2, 5, 0, 1, 3, 3111, 8},
    {0, 3, 5, 0, 1, 3, 3119, 27},
    {0, 2, 3, 0, 1, 3, 3146, 8},
    {0, 2, 3, 0, 1, 5, 3154, 32},
    {0, 2, 3, 0, 1, 5, 3186, 32},
    {0, 2, 3, 0, 1, 3, 3218, 8},
    {0, 3, 3, 0, 1, 3, 3226, 27},
    {0, 2, 3, 0, 1, 3, 3253, 8},
    {0, 3, 3, 0, 1, 3, 3261, 27},
    {0, 2, 3, 0, 1, 5, 3288, 32},
    {0, 2, 3, 0, 1, 5, 3320, 32},
    {0, 2, 3, 0, 1, 5, 3352, 32},
    {0, 3, 3, 0, 1, 3, 3384, 27},
    {0, 2, 3, 0, 1, 5, 3411, 32},
    {0, 3, 3, 0, 1, 3, 3443, 27},
    {0, 2, 3, 0, 1, 5, 3470, 32},
    {0, 3, 3, 0, 1, 3, 3502, 27},
    {0, 2, 3, 0, 1, 5, 3529, 32},
    {0, 2, 3, 0, 1, 3, 3561, 8},
    {0, 3, 3, 0, 1, 3, 3569, 27},
    {0, 2, 3, 0, 1, 3, 3596, 8},
    {0, 3, 3, 0, 1, 3, 3604, 27},
    {0, 2, 3, 0, 1, 5, 3631, 32},
    {0, 3, 3, 0, 1, 3, 3663, 27},
    {0, 2, 3, 0, 1, 5, 3690, 32},
    {0, 3, 3, 0, 1, 3, 3722, 27},
    {0, 2, 3, 0, 1, 5, 3749, 32},
    {0, 3, 3, 0, 1, 3, 3781, 27},
    {0, 2, 3, 0, 1, 5, 3808, 32},
    {0, 3, 3, 0, 1, 3, 3840, 27},
    {0, 2, 3, 0, 1, 5, 3867, 32},
    {0, 3, 3, 0, 1, 3, 3899, 27},
    {0, 2, 3, 0, 1, 5, 3926, 32},
    {0, 3, 3, 0, 1, 3, 3958, 27},
    {0, 2, 3, 0, 1, 5, 3985, 32},
    {0, 3, 3, 0, 1, 3, 4017, 27},
    {0, 2, 3, 0, 1, 3, 4044, 8},
    {0, 3, 3, 0, 1, 3, 4052, 27},
    {0, 2, 3, 0, 1, 5, 4079, 32},
    {0, 3, 3, 0, 1, 3, 4111, 27},
    {0, 2, 3, 0, 1, 5, 4138, 32},
    {0, 3, 3, 0, 1, 3, 4170, 27},
    {0, 2, 3, 0, 1, 5, 4197, 32},
    {0, 3, 3, 0, 1, 3, 4229, 27},
    {0, 2, 3, 0, 1, 5, 4256, 32},
    {0, 3, 3, 0, 1, 3, 4288, 27},
    {0, 2, 3, 0, 1, 5, 4315, 32},
    {0, 3, 3, 0, 1, 3, 4347, 27},
    {0, 2, 3, 0, 1, 5, 4374, 32},
    {0, 3, 3, 0, 1, 3, 4406, 27},
    {0, 2, 3, 0, 1, 5, 4433, 32},
    {0, 3, 3, 0, 1, 3, 4465, 27},
}};
inline constexpr std::array<Base, 131> bases{{
    {2, 0, 2, 0, 1},
    {2, 2, 2, 2, 3},
    {2, 4, 2, 4, 5},
    {2, 6, 4, 6, 7},
    {2, 10, 2, 8, -1},
    {2, 12, 2, 9, 10},
    {1, 14, 1, -1, -1},
    {1, 15, 3, -1, -1},
    {1, 18, 1, -1, -1},
    {1, 19, 2, -1, -1},
    {1, 21, 2, -1, -1},
    {1, 23, 2, -1, -1},
    {1, 25, 2, -1, -1},
    {2, 27, 1, -1, -1},
    {2, 28, 3, -1, -1},
    {2, 31, 2, -1, -1},
    {2, 33, 2, -1, -1},
    {3, 35, 1, -1, -1},
    {3, 36, 3, -1, -1},
    {3, 39, 1, -1, -1},
    {6, 40, 1, -1, -1},
    {6, 41, 3, -1, -1},
    {1, 44, 2, 11, -1},
    {1, 46, 6, 12, 13},
    {1, 52, 4, 14, 15},
    {1, 56, 4, 16, 17},
    {1, 60, 4, 18, 19},
    {1, 64, 4, 20, 21},
    {1, 68, 4, 22, 23},
    {1, 72, 2, 24, -1},
    {1, 74, 4, 25, 26},
    {1, 78, 4, 27, 28},
    {1, 82, 4, 29, -1},
    {1, 86, 3, 30, -1},
    {1, 89, 4, 31, 32},
    {1, 93, 4, 33, 34},
    {2, 97, 2, 35, 36},
    {1, 99, 2, 37, -1},
    {1, 101, 2, 38, -1},
    {1, 103, 4, 39, 40},
    {1, 107, 4, 41, 42},
    {1, 111, 4, 43, 44},
    {1, 115, 4, 45, 46},
    {1, 119, 4, 47, 48},
    {1, 123, 4, 49, 50},
    {1, 127, 2, 51, -1},
    {1, 129, 6, 52, 53},
    {1, 135, 4, 54, 55},
    {1, 139, 4, 56, 57},
    {1, 143, 4, 58, 59},
    {1, 147, 2, 60, -1},
    {1, 149, 2, 61, -1},
    {1, 151, 4, 62, 63},
    {1, 155, 8, 64, 65},
    {1, 163, 4, 66, 67},
    {1, 167, 4, 68, 69},
    {2, 171, 2, 70, 71},
    {1, 173, 6, 72, 73},
    {1, 179, 4, 74, 75},
    {1, 183, 4, 76, 77},
    {1, 187, 4, 78, 79},
    {1, 191, 4, 80, 81},
    {1, 195, 4, 82, 83},
    {1, 199, 4, 84, 85},
    {3, 203, 4, 86, 87},
    {1, 207, 2, 88, -1},
    {1, 209, 2, 89, -1},
    {1, 211, 4, 90, 91},
    {2, 215, 2, 92, 93},
    {1, 217, 6, 94, 95},
    {1, 223, 2, 96, -1},
    {2, 225, 2, 97, -1},
    {1, 227, 2, 98, -1},
    {1, 229, 4, 99, 100},
    {1, 233, 4, 101, 102},
    {1, 237, 4, 103, 104},
    {1, 241, 2, 105, -1},
    {1, 243, 4, 106, 107},
    {1, 247, 4, 108, 109},
    {2, 251, 6, 110, 111},
    {1, 257, 8, 112, 113},
    {1, 265, 8, 114, 115},
    {2, 273, 4, 116, 117},
    {1, 277, 6, 118, 119},
    {1, 283, 4, 120, -1},
    {1, 287, 4, 121, 122},
    {1, 291, 4, 123, 124},
    {1, 295, 4, 125, 126},
    {2, 299, 2, 127, 128},
    {1, 301, 6, 129, 130},
    {2, 307, 4, 131, 132},
    {1, 311, 4, 133, 134},
    {1, 315, 4, 135, 136},
    {1, 319, 4, 137, 138},
    {1, 323, 4, 139, 140},
    {1, 327, 2, 141, -1},
    {3, 329, 2, 142, 143},
    {3, 331, 2, 144, 145},
    {2, 333, 2, 146, 147},
    {1, 335, 6, 148, 149},
    {1, 341, 4, 150, 151},
    {1, 345, 4, 152, 153},
    {1, 349, 2, 154, -1},
    {1, 351, 1, 155, -1},
    {1, 352, 3, 156, -1},
    {1, 355, 4, 157, 158},
    {1, 359, 4, 159, 160},
    {1, 363, 2, 161, -1},
    {1, 365, 21, 162, -1},
    {1, 386, 4, 163, 164},
    {1, 390, 2, 165, 166},
    {1, 392, 6, 167, 168},
    {1, 398, 3, 169, -1},
    {1, 401, 4, 170, 171},
    {1, 405, 4, 172, 173},
    {1, 409, 42, 174, 175},
    {1, 451, 4, 176, 177},
    {1, 455, 28, 178, 179},
    {1, 483, 2, 180, 181},
    {1, 485, 6, 182, 183},
    {1, 491, 4, 184, 185},
    {1, 495, 6, 186, 187},
    {1, 501, 4, 188, 189},
    {1, 505, 42, 190, 191},
    {1, 547, 4, 192, 193},
    {1, 551, 28, 194, 195},
    {1, 579, 2, 196, 197},
    {1, 581, 6, 198, 199},
    {1, 587, 42, 200, 201},
    {1, 629, 4, 202, 203},
    {1, 633, 1, -1, -1},
}};
inline constexpr std::array<ExpressionRow, 2250> split_rows{{
    {6, 1, 1, 0, {230, 230, 230, 230}},
    {6, 1, 2, 0, {231, 231, 231, 231}},
    {6, 1, 3, 0, {232, 232, 232, 232}},
    {6, 1, 4, 0, {233, 233, 233, 233}},
    {6, 1, 5, 0, {234, 234, 234, 234}},
    {6, 1, 6, 0, {235, 235, 235, 235}},
    {6, 1, 7, 0, {236, 236, 236, 236}},
    {6, 1, 8, 0, {237, 237, 237, 237}},
    {6, 1, 9, 0, {238, 238, 238, 238}},
    {6, 1, 10, 0, {239, 239, 239, 239}},
    {6, 1, 12, 0, {240, 240, 240, 240}},
    {6, 1, 13, 0, {239, 239, 239, 239}},
    {6, 1, 14, 0, {17, 17, 17, 17}},
    {6, 1, 15, 0, {241, 241, 241, 241}},
    {6, 1, 16, 0, {242, 242, 242, 242}},
    {6, 1, 17, 0, {243, 243, 243, 243}},
    {6, 1, 18, 0, {244, 244, 244, 244}},
    {6, 1, 19, 0, {242, 242, 242, 242}},
    {6, 1, 20, 0, {243, 243, 243, 243}},
    {6, 1, 21, 0, {245, 245, 245, 245}},
    {6, 1, 22, 0, {246, 246, 246, 246}},
    {6, 1, 24, 0, {239, 239, 239, 239}},
    {6, 1, 25, 0, {246, 246, 246, 246}},
    {6, 1, 30, 0, {17, 17, 17, 17}},
    {6, 1, 33, 0, {246, 246, 246, 246}},
    {6, 1, 36, 0, {17, 17, 17, 17}},
    {6, 2, 2, 0, {247, 248, 247, 248}},
    {6, 2, 4, 0, {249, 250, 249, 250}},
    {6, 2, 6, 0, {251, 252, 251, 252}},
    {6, 2, 8, 0, {192, 3, 192, 3}},
    {6, 2, 10, 0, {243, 253, 243, 253}},
    {6, 2, 12, 0, {253, 254, 253, 254}},
    {6, 2, 14, 0, {239, 239, 239, 239}},
    {6, 2, 16, 0, {246, 246, 246, 246}},
    {6, 2, 18, 0, {239, 239, 239, 239}},
    {6, 2, 20, 0, {246, 246, 246, 246}},
    {6, 2, 32, 0, {246, 246, 246, 246}},
    {6, 2, 36, 0, {246, 246, 246, 246}},
    {6, 2, 38, 0, {246, 246, 246, 246}},
    {6, 2, 42, 0, {246, 246, 246, 246}},
    {6, 3, 1, 0, {255, 255, 255, 255}},
    {6, 3, 2, 0, {256, 256, 256, 256}},
    {6, 3, 3, 0, {257, 257, 257, 257}},
    {6, 3, 4, 0, {258, 258, 258, 258}},
    {6, 3, 5, 0, {259, 259, 259, 259}},
    {6, 3, 6, 0, {260, 260, 260, 260}},
    {6, 3, 7, 0, {261, 261, 261, 261}},
    {6, 3, 8, 0, {262, 262, 262, 262}},
    {6, 3, 9, 0, {239, 239, 239, 239}},
    {6, 3, 10, 0, {263, 263, 263, 263}},
    {6, 3, 11, 0, {264, 264, 264, 264}},
    {6, 3, 13, 0, {265, 265, 265, 265}},
    {6, 3, 14, 0, {266, 266, 266, 266}},
    {6, 3, 15, 0, {267, 267, 267, 267}},
    {6, 3, 16, 0, {268, 268, 268, 268}},
    {6, 3, 17, 0, {254, 254, 254, 254}},
    {6, 3, 18, 0, {217, 217, 217, 217}},
    {6, 3, 19, 0, {269, 269, 269, 269}},
    {6, 3, 20, 0, {270, 270, 270, 270}},
    {6, 3, 22, 0, {27, 27, 27, 27}},
    {6, 3, 23, 0, {271, 271, 271, 271}},
    {6, 3, 24, 0, {272, 272, 272, 272}},
    {6, 3, 25, 0, {192, 192, 192, 192}},
    {6, 3, 26, 0, {192, 192, 192, 192}},
    {6, 3, 27, 0, {192, 192, 192, 192}},
    {6, 3, 28, 0, {273, 273, 273, 273}},
    {6, 3, 29, 0, {17, 17, 17, 17}},
    {6, 3, 30, 0, {218, 218, 218, 218}},
    {6, 3, 31, 0, {192, 192, 192, 192}},
    {6, 3, 32, 0, {242, 242, 242, 242}},
    {6, 3, 33, 0, {242, 242, 242, 242}},
    {6, 3, 35, 0, {5, 5, 5, 5}},
    {6, 3, 36, 0, {5, 5, 5, 5}},
    {6, 3, 46, 0, {30, 30, 30, 30}},
    {6, 3, 47, 0, {17, 17, 17, 17}},
    {6, 3, 48, 0, {17, 17, 17, 17}},
    {6, 3, 50, 0, {192, 192, 192, 192}},
    {6, 3, 51, 0, {192, 192, 192, 192}},
    {6, 3, 52, 0, {17, 17, 17, 17}},
    {6, 3, 55, 0, {229, 229, 229, 229}},
    {6, 3, 56, 0, {17, 17, 17, 17}},
    {6, 3, 57, 0, {17, 17, 17, 17}},
    {6, 3, 59, 0, {217, 217, 217, 217}},
    {6, 3, 60, 0, {217, 217, 217, 217}},
    {6, 3, 61, 0, {17, 17, 17, 17}},
    {6, 3, 64, 0, {192, 192, 192, 192}},
    {6, 3, 68, 0, {5, 5, 5, 5}},
    {6, 3, 69, 0, {5, 5, 5, 5}},
    {6, 6, 8, 0, {30, 30, 30, 30}},
    {6, 6, 10, 0, {17, 17, 17, 17}},
    {6, 6, 12, 0, {17, 17, 17, 17}},
    {6, 6, 16, 0, {192, 192, 192, 192}},
    {6, 6, 18, 0, {192, 192, 192, 192}},
    {6, 6, 20, 0, {274, 274, 274, 274}},
    {6, 6, 22, 0, {17, 17, 17, 17}},
    {6, 6, 24, 0, {17, 17, 17, 17}},
    {6, 6, 26, 0, {192, 192, 192, 192}},
    {6, 6, 28, 0, {192, 192, 192, 192}},
    {6, 6, 30, 0, {192, 192, 192, 192}},
    {6, 6, 32, 0, {17, 17, 17, 17}},
    {6, 6, 34, 0, {5, 5, 5, 5}},
    {6, 6, 36, 0, {5, 5, 5, 5}},
    {6, 6, 38, 0, {192, 192, 192, 192}},
    {6, 6, 46, 0, {5, 5, 5, 5}},
    {6, 6, 48, 0, {5, 5, 5, 5}},
    {7, 1, 1, 0, {230, 230, 230, 230}},
    {7, 1, 2, 0, {275, 275, 275, 275}},
    {7, 1, 3, 0, {232, 232, 232, 232}},
    {7, 1, 4, 0, {276, 276, 276, 276}},
    {7, 1, 5, 0, {234, 234, 234, 234}},
    {7, 1, 6, 0, {277, 277, 277, 277}},
    {7, 1, 7, 0, {236, 236, 236, 236}},
    {7, 1, 8, 0, {278, 278, 278, 278}},
    {7, 1, 9, 0, {238, 238, 238, 238}},
    {7, 1, 10, 0, {279, 279, 279, 279}},
    {7, 1, 12, 0, {280, 280, 280, 280}},
    {7, 1, 13, 0, {239, 239, 239, 239}},
    {7, 1, 14, 0, {281, 281, 281, 281}},
    {7, 1, 15, 0, {241, 241, 241, 241}},
    {7, 1, 16, 0, {282, 282, 282, 282}},
    {7, 1, 17, 0, {243, 243, 243, 243}},
    {7, 1, 18, 0, {241, 241, 241, 241}},
    {7, 1, 19, 0, {242, 242, 242, 242}},
    {7, 1, 20, 0, {5, 5, 5, 5}},
    {7, 1, 21, 0, {245, 245, 245, 245}},
    {7, 1, 22, 0, {242, 242, 242, 242}},
    {7, 1, 24, 0, {192, 192, 192, 192}},
    {7, 1, 25, 0, {246, 246, 246, 246}},
    {7, 1, 26, 0, {246, 246, 246, 246}},
    {7, 1, 28, 0, {242, 242, 242, 242}},
    {7, 1, 30, 0, {246, 246, 246, 246}},
    {7, 1, 33, 0, {246, 246, 246, 246}},
    {7, 1, 34, 0, {246, 246, 246, 246}},
    {7, 1, 36, 0, {246, 246, 246, 246}},
    {7, 2, 1, 0, {283, 283, 283, 283}},
    {7, 2, 2, 0, {248, 248, 248, 248}},
    {7, 2, 3, 0, {284, 284, 284, 284}},
    {7, 2, 4, 0, {285, 285, 285, 285}},
    {7, 2, 5, 0, {286, 286, 286, 286}},
    {7, 2, 6, 0, {287, 287, 287, 287}},
    {7, 2, 7, 0, {258, 258, 258, 258}},
    {7, 2, 8, 0, {281, 281, 281, 281}},
    {7, 2, 9, 0, {288, 288, 288, 288}},
    {7, 2, 10, 0, {289, 289, 289, 289}},
    {7, 2, 12, 0, {239, 239, 239, 239}},
    {7, 2, 13, 0, {219, 219, 219, 219}},
    {7, 2, 14, 0, {239, 239, 239, 239}},
    {7, 2, 15, 0, {270, 270, 270, 270}},
    {7, 2, 16, 0, {290, 290, 290, 290}},
    {7, 2, 17, 0, {5, 5, 5, 5}},
    {7, 2, 18, 0, {291, 291, 291, 291}},
    {7, 2, 20, 0, {246, 246, 246, 246}},
    {7, 2, 31, 0, {17, 17, 17, 17}},
    {7, 2, 32, 0, {246, 246, 246, 246}},
    {7, 2, 33, 0, {5, 5, 5, 5}},
    {7, 2, 34, 0, {219, 219, 219, 219}},
    {7, 2, 36, 0, {246, 246, 246, 246}},
    {7, 2, 37, 0, {17, 17, 17, 17}},
    {7, 2, 38, 0, {246, 246, 246, 246}},
    {7, 2, 39, 0, {5, 5, 5, 5}},
    {7, 2, 40, 0, {219, 219, 219, 219}},
    {7, 2, 42, 0, {246, 246, 246, 246}},
    {7, 3, 1, 0, {255, 255, 255, 255}},
    {7, 3, 2, 0, {292, 292, 292, 292}},
    {7, 3, 3, 0, {257, 257, 257, 257}},
    {7, 3, 4, 0, {293, 293, 293, 293}},
    {7, 3, 5, 0, {259, 259, 259, 259}},
    {7, 3, 6, 0, {294, 294, 294, 294}},
    {7, 3, 7, 0, {261, 261, 261, 261}},
    {7, 3, 8, 0, {295, 295, 295, 295}},
    {7, 3, 9, 0, {239, 239, 239, 239}},
    {7, 3, 10, 0, {296, 296, 296, 296}},
    {7, 3, 11, 0, {264, 264, 264, 264}},
    {7, 3, 12, 0, {246, 246, 246, 246}},
    {7, 3, 13, 0, {265, 265, 265, 265}},
    {7, 3, 14, 0, {297, 297, 297, 297}},
    {7, 3, 15, 0, {267, 267, 267, 267}},
    {7, 3, 16, 0, {270, 270, 270, 270}},
    {7, 3, 17, 0, {254, 254, 254, 254}},
    {7, 3, 18, 0, {192, 192, 192, 192}},
    {7, 3, 19, 0, {269, 269, 269, 269}},
    {7, 3, 20, 0, {298, 298, 298, 298}},
    {7, 3, 22, 0, {24, 24, 24, 24}},
    {7, 3, 23, 0, {271, 271, 271, 271}},
    {7, 3, 24, 0, {240, 240, 240, 240}},
    {7, 3, 25, 0, {192, 192, 192, 192}},
    {7, 3, 26, 0, {192, 192, 192, 192}},
    {7, 3, 27, 0, {192, 192, 192, 192}},
    {7, 3, 28, 0, {299, 299, 299, 299}},
    {7, 3, 29, 0, {17, 17, 17, 17}},
    {7, 3, 30, 0, {17, 17, 17, 17}},
    {7, 3, 31, 0, {192, 192, 192, 192}},
    {7, 3, 32, 0, {270, 270, 270, 270}},
    {7, 3, 33, 0, {242, 242, 242, 242}},
    {7, 3, 35, 0, {5, 5, 5, 5}},
    {7, 3, 36, 0, {5, 5, 5, 5}},
    {7, 3, 46, 0, {30, 30, 30, 30}},
    {7, 3, 47, 0, {17, 17, 17, 17}},
    {7, 3, 48, 0, {17, 17, 17, 17}},
    {7, 3, 50, 0, {192, 192, 192, 192}},
    {7, 3, 51, 0, {192, 192, 192, 192}},
    {7, 3, 52, 0, {17, 17, 17, 17}},
    {7, 3, 55, 0, {229, 229, 229, 229}},
    {7, 3, 56, 0, {17, 17, 17, 17}},
    {7, 3, 57, 0, {17, 17, 17, 17}},
    {7, 3, 59, 0, {217, 217, 217, 217}},
    {7, 3, 60, 0, {217, 217, 217, 217}},
    {7, 3, 61, 0, {17, 17, 17, 17}},
    {7, 3, 64, 0, {192, 192, 192, 192}},
    {7, 3, 68, 0, {5, 5, 5, 5}},
    {7, 3, 69, 0, {5, 5, 5, 5}},
    {7, 6, 5, 0, {208, 208, 208, 208}},
    {7, 6, 7, 0, {218, 218, 218, 218}},
    {7, 6, 8, 0, {30, 30, 30, 30}},
    {7, 6, 9, 0, {218, 218, 218, 218}},
    {7, 6, 10, 0, {17, 17, 17, 17}},
    {7, 6, 11, 0, {152, 152, 152, 152}},
    {7, 6, 12, 0, {17, 17, 17, 17}},
    {7, 6, 13, 0, {88, 88, 88, 88}},
    {7, 6, 14, 0, {27, 27, 27, 27}},
    {7, 6, 15, 0, {88, 88, 88, 88}},
    {7, 6, 16, 0, {219, 219, 219, 219}},
    {7, 6, 17, 0, {218, 218, 218, 218}},
    {7, 6, 18, 0, {219, 219, 219, 219}},
    {7, 6, 19, 0, {17, 17, 17, 17}},
    {7, 6, 20, 0, {274, 274, 274, 274}},
    {7, 6, 21, 0, {17, 17, 17, 17}},
    {7, 6, 22, 0, {270, 270, 270, 270}},
    {7, 6, 23, 0, {88, 88, 88, 88}},
    {7, 6, 24, 0, {270, 270, 270, 270}},
    {7, 6, 26, 0, {219, 219, 219, 219}},
    {7, 6, 28, 0, {192, 192, 192, 192}},
    {7, 6, 29, 0, {17, 17, 17, 17}},
    {7, 6, 30, 0, {192, 192, 192, 192}},
    {7, 6, 31, 0, {31, 31, 31, 31}},
    {7, 6, 32, 0, {270, 270, 270, 270}},
    {7, 6, 33, 0, {31, 31, 31, 31}},
    {7, 6, 34, 0, {5, 5, 5, 5}},
    {7, 6, 36, 0, {5, 5, 5, 5}},
    {7, 6, 37, 0, {218, 218, 218, 218}},
    {7, 6, 38, 0, {192, 192, 192, 192}},
    {7, 6, 39, 0, {218, 218, 218, 218}},
    {7, 6, 40, 0, {246, 246, 246, 246}},
    {7, 6, 42, 0, {246, 246, 246, 246}},
    {7, 6, 46, 0, {5, 5, 5, 5}},
    {7, 6, 48, 0, {5, 5, 5, 5}},
    {8, 1, 1, 0, {17, 17, 17, 17}},
    {8, 1, 2, 0, {222, 222, 222, 222}},
    {8, 1, 3, 0, {192, 192, 192, 192}},
    {8, 1, 4, 0, {249, 249, 249, 249}},
    {8, 1, 6, 0, {192, 192, 192, 192}},
    {8, 1, 7, 0, {218, 218, 218, 218}},
    {8, 1, 15, 0, {218, 218, 218, 218}},
    {8, 1, 18, 0, {218, 218, 218, 218}},
    {8, 2, 1, 0, {300, 300, 300, 300}},
    {8, 2, 3, 0, {301, 301, 301, 301}},
    {8, 2, 5, 0, {253, 253, 253, 253}},
    {8, 2, 7, 0, {17, 17, 17, 17}},
    {8, 2, 9, 0, {271, 271, 271, 271}},
    {8, 2, 11, 0, {243, 243, 243, 243}},
    {8, 2, 13, 0, {219, 219, 219, 219}},
    {8, 2, 15, 0, {270, 270, 270, 270}},
    {8, 2, 17, 0, {5, 5, 5, 5}},
    {8, 2, 31, 0, {17, 17, 17, 17}},
    {8, 2, 33, 0, {5, 5, 5, 5}},
    {8, 2, 37, 0, {17, 17, 17, 17}},
    {8, 2, 39, 0, {5, 5, 5, 5}},
    {8, 3, 1, 0, {302, 302, 302, 302}},
    {8, 3, 2, 0, {303, 303, 303, 303}},
    {8, 3, 4, 0, {258, 258, 258, 258}},
    {8, 3, 5, 0, {227, 227, 227, 227}},
    {8, 3, 7, 0, {304, 304, 304, 304}},
    {8, 3, 8, 0, {5, 5, 5, 5}},
    {8, 3, 11, 0, {219, 219, 219, 219}},
    {8, 3, 14, 0, {305, 305, 305, 305}},
    {8, 3, 16, 0, {5, 5, 5, 5}},
    {8, 3, 20, 0, {222, 222, 222, 222}},
    {8, 3, 22, 0, {218, 218, 218, 218}},
    {8, 3, 23, 0, {258, 258, 258, 258}},
    {8, 3, 28, 0, {218, 218, 218, 218}},
    {8, 3, 46, 0, {218, 218, 218, 218}},
    {8, 3, 47, 0, {218, 218, 218, 218}},
    {8, 3, 55, 0, {218, 218, 218, 218}},
    {8, 3, 56, 0, {218, 218, 218, 218}},
    {8, 6, 5, 0, {306, 306, 306, 306}},
    {8, 6, 7, 0, {257, 257, 257, 257}},
    {8, 6, 11, 0, {307, 307, 307, 307}},
    {8, 6, 13, 0, {308, 308, 308, 308}},
    {8, 6, 17, 0, {309, 309, 309, 309}},
    {8, 6, 19, 0, {310, 310, 310, 310}},
    {8, 6, 23, 0, {298, 298, 298, 298}},
    {8, 6, 25, 0, {254, 254, 254, 254}},
    {8, 6, 31, 0, {311, 311, 311, 311}},
    {8, 6, 35, 0, {192, 192, 192, 192}},
    {8, 6, 37, 0, {312, 312, 312, 312}},
    {8, 6, 41, 0, {246, 246, 246, 246}},
    {8, 6, 43, 0, {313, 313, 313, 313}},
    {8, 6, 47, 0, {17, 17, 17, 17}},
    {8, 6, 49, 0, {314, 314, 314, 314}},
    {8, 6, 53, 0, {5, 5, 5, 5}},
    {8, 6, 55, 0, {217, 217, 217, 217}},
    {8, 6, 59, 0, {17, 17, 17, 17}},
    {8, 6, 65, 0, {5, 5, 5, 5}},
    {8, 6, 95, 0, {17, 17, 17, 17}},
    {8, 6, 97, 0, {17, 17, 17, 17}},
    {8, 6, 101, 0, {5, 5, 5, 5}},
    {8, 6, 103, 0, {5, 5, 5, 5}},
    {8, 6, 113, 0, {17, 17, 17, 17}},
    {8, 6, 115, 0, {17, 17, 17, 17}},
    {8, 6, 119, 0, {5, 5, 5, 5}},
    {8, 6, 121, 0, {5, 5, 5, 5}},
    {9, 1, 1, 0, {227, 227, 227, 227}},
    {9, 1, 2, 0, {315, 315, 315, 315}},
    {9, 1, 3, 0, {316, 316, 316, 316}},
    {9, 1, 4, 0, {317, 317, 317, 317}},
    {9, 1, 5, 0, {318, 318, 318, 318}},
    {9, 1, 6, 0, {192, 192, 192, 192}},
    {9, 1, 7, 0, {312, 312, 312, 312}},
    {9, 1, 8, 0, {282, 282, 282, 282}},
    {9, 1, 9, 0, {217, 217, 217, 217}},
    {9, 1, 10, 0, {192, 192, 192, 192}},
    {9, 1, 15, 0, {30, 30, 30, 30}},
    {9, 1, 17, 0, {217, 217, 217, 217}},
    {9, 1, 18, 0, {30, 30, 30, 30}},
    {9, 1, 20, 0, {217, 217, 217, 217}},
    {9, 2, 1, 0, {208, 208, 208, 208}},
    {9, 2, 2, 0, {30, 30, 30, 30}},
    {9, 2, 3, 0, {152, 152, 152, 152}},
    {9, 2, 4, 0, {27, 27, 27, 27}},
    {9, 2, 5, 0, {218, 218, 218, 218}},
    {9, 2, 6, 0, {274, 274, 274, 274}},
    {9, 2, 7, 0, {88, 88, 88, 88}},
    {9, 2, 8, 0, {219, 219, 219, 219}},
    {9, 2, 9, 0, {17, 17, 17, 17}},
    {9, 2, 10, 0, {270, 270, 270, 270}},
    {9, 2, 12, 0, {192, 192, 192, 192}},
    {9, 3, 2, 0, {319, 319, 319, 319}},
    {9, 3, 5, 0, {207, 207, 207, 207}},
    {9, 3, 8, 0, {320, 320, 320, 320}},
    {9, 3, 11, 0, {192, 192, 192, 192}},
    {9, 3, 14, 0, {321, 321, 321, 321}},
    {9, 3, 17, 0, {219, 219, 219, 219}},
    {9, 3, 20, 0, {217, 217, 217, 217}},
    {9, 3, 23, 0, {322, 322, 322, 322}},
    {9, 3, 26, 0, {192, 192, 192, 192}},
    {9, 3, 29, 0, {5, 5, 5, 5}},
    {9, 3, 32, 0, {288, 288, 288, 288}},
    {9, 3, 35, 0, {5, 5, 5, 5}},
    {9, 3, 47, 0, {17, 17, 17, 17}},
    {9, 3, 50, 0, {192, 192, 192, 192}},
    {9, 3, 56, 0, {17, 17, 17, 17}},
    {9, 3, 59, 0, {217, 217, 217, 217}},
    {9, 3, 68, 0, {5, 5, 5, 5}},
    {9, 6, 5, 0, {208, 208, 208, 208}},
    {9, 6, 8, 0, {30, 30, 30, 30}},
    {9, 6, 11, 0, {152, 152, 152, 152}},
    {9, 6, 14, 0, {27, 27, 27, 27}},
    {9, 6, 17, 0, {88, 88, 88, 88}},
    {9, 6, 20, 0, {224, 224, 224, 224}},
    {9, 6, 23, 0, {258, 258, 258, 258}},
    {9, 6, 26, 0, {323, 323, 323, 323}},
    {9, 6, 32, 0, {217, 217, 217, 217}},
    {10, 1, 1, 0, {227, 227, 227, 227}},
    {10, 1, 2, 0, {324, 324, 324, 324}},
    {10, 1, 3, 0, {325, 325, 325, 325}},
    {10, 1, 4, 0, {326, 326, 326, 326}},
    {10, 1, 5, 0, {246, 246, 246, 246}},
    {10, 1, 6, 0, {327, 327, 327, 327}},
    {10, 1, 7, 0, {30, 30, 30, 30}},
    {10, 1, 8, 0, {254, 254, 254, 254}},
    {10, 1, 9, 0, {289, 289, 289, 289}},
    {10, 1, 10, 0, {219, 219, 219, 219}},
    {10, 1, 15, 0, {30, 30, 30, 30}},
    {10, 1, 17, 0, {17, 17, 17, 17}},
    {10, 1, 18, 0, {229, 229, 229, 229}},
    {10, 1, 20, 0, {17, 17, 17, 17}},
    {10, 1, 21, 0, {192, 192, 192, 192}},
    {10, 2, 1, 0, {208, 208, 208, 208}},
    {10, 2, 2, 0, {30, 30, 30, 30}},
    {10, 2, 3, 0, {152, 152, 152, 152}},
    {10, 2, 4, 0, {27, 27, 27, 27}},
    {10, 2, 5, 0, {88, 88, 88, 88}},
    {10, 2, 6, 0, {224, 224, 224, 224}},
    {10, 2, 7, 0, {258, 258, 258, 258}},
    {10, 2, 8, 0, {323, 323, 323, 323}},
    {10, 2, 10, 0, {217, 217, 217, 217}},
    {10, 3, 1, 0, {255, 255, 255, 255}},
    {10, 3, 4, 0, {16, 16, 16, 16}},
    {10, 3, 7, 0, {328, 328, 328, 328}},
    {10, 3, 10, 0, {265, 265, 265, 265}},
    {10, 3, 13, 0, {271, 271, 271, 271}},
    {10, 3, 16, 0, {329, 329, 329, 329}},
    {10, 3, 19, 0, {192, 192, 192, 192}},
    {10, 3, 22, 0, {30, 30, 30, 30}},
    {10, 3, 25, 0, {281, 281, 281, 281}},
    {10, 3, 28, 0, {312, 312, 312, 312}},
    {10, 3, 46, 0, {30, 30, 30, 30}},
    {10, 3, 52, 0, {217, 217, 217, 217}},
    {10, 3, 55, 0, {30, 30, 30, 30}},
    {10, 3, 61, 0, {217, 217, 217, 217}},
    {10, 6, 7, 0, {218, 218, 218, 218}},
    {10, 6, 10, 0, {17, 17, 17, 17}},
    {10, 6, 13, 0, {88, 88, 88, 88}},
    {10, 6, 16, 0, {219, 219, 219, 219}},
    {10, 6, 19, 0, {17, 17, 17, 17}},
    {10, 6, 22, 0, {270, 270, 270, 270}},
    {10, 6, 28, 0, {192, 192, 192, 192}},
    {10, 6, 31, 0, {31, 31, 31, 31}},
    {10, 6, 34, 0, {5, 5, 5, 5}},
    {10, 6, 37, 0, {218, 218, 218, 218}},
    {10, 6, 40, 0, {246, 246, 246, 246}},
    {10, 6, 46, 0, {5, 5, 5, 5}},
    {11, 1, 1, 0, {24, 24, 24, 24}},
    {11, 1, 2, 0, {208, 208, 208, 208}},
    {11, 1, 3, 0, {30, 30, 30, 30}},
    {11, 1, 4, 0, {88, 88, 88, 88}},
    {11, 1, 5, 0, {288, 288, 288, 288}},
    {11, 1, 6, 0, {227, 227, 227, 227}},
    {11, 1, 7, 0, {152, 152, 152, 152}},
    {11, 1, 15, 0, {152, 152, 152, 152}},
    {11, 1, 18, 0, {152, 152, 152, 152}},
    {11, 2, 1, 0, {330, 330, 330, 330}},
    {11, 2, 3, 0, {331, 331, 331, 331}},
    {11, 2, 5, 0, {332, 332, 332, 332}},
    {11, 2, 7, 0, {248, 248, 248, 248}},
    {11, 2, 9, 0, {17, 17, 17, 17}},
    {11, 2, 11, 0, {288, 288, 288, 288}},
    {11, 2, 13, 0, {239, 239, 239, 239}},
    {11, 2, 15, 0, {289, 289, 289, 289}},
    {11, 2, 17, 0, {5, 5, 5, 5}},
    {11, 2, 21, 0, {192, 192, 192, 192}},
    {11, 2, 23, 0, {246, 246, 246, 246}},
    {11, 2, 31, 0, {17, 17, 17, 17}},
    {11, 2, 33, 0, {5, 5, 5, 5}},
    {11, 2, 37, 0, {17, 17, 17, 17}},
    {11, 2, 39, 0, {5, 5, 5, 5}},
    {11, 3, 2, 0, {333, 333, 333, 333}},
    {11, 3, 5, 0, {22, 22, 22, 22}},
    {11, 3, 11, 0, {270, 270, 270, 270}},
    {11, 3, 14, 0, {152, 152, 152, 152}},
    {11, 3, 20, 0, {334, 334, 334, 334}},
    {11, 3, 23, 0, {31, 31, 31, 31}},
    {11, 3, 47, 0, {31, 31, 31, 31}},
    {11, 3, 56, 0, {31, 31, 31, 31}},
    {11, 6, 5, 0, {306, 306, 306, 306}},
    {11, 6, 11, 0, {335, 335, 335, 335}},
    {11, 6, 17, 0, {336, 336, 336, 336}},
    {11, 6, 23, 0, {313, 313, 313, 313}},
    {11, 6, 29, 0, {314, 314, 314, 314}},
    {11, 6, 35, 0, {192, 192, 192, 192}},
    {11, 6, 41, 0, {192, 192, 192, 192}},
    {11, 6, 47, 0, {288, 288, 288, 288}},
    {11, 6, 53, 0, {17, 17, 17, 17}},
    {11, 6, 59, 0, {5, 5, 5, 5}},
    {11, 6, 65, 0, {17, 17, 17, 17}},
    {11, 6, 95, 0, {17, 17, 17, 17}},
    {11, 6, 101, 0, {5, 5, 5, 5}},
    {11, 6, 113, 0, {17, 17, 17, 17}},
    {11, 6, 119, 0, {5, 5, 5, 5}},
    {12, 1, 1, 0, {17, 17, 17, 17}},
    {12, 1, 2, 0, {337, 337, 337, 337}},
    {12, 1, 3, 0, {192, 192, 192, 192}},
    {12, 1, 4, 0, {88, 88, 88, 88}},
    {12, 1, 6, 0, {219, 219, 219, 219}},
    {12, 1, 7, 0, {218, 218, 218, 218}},
    {12, 1, 10, 0, {5, 5, 5, 5}},
    {12, 1, 15, 0, {218, 218, 218, 218}},
    {12, 1, 18, 0, {218, 218, 218, 218}},
    {12, 2, 1, 0, {338, 338, 338, 338}},
    {12, 2, 3, 0, {339, 339, 339, 339}},
    {12, 2, 5, 0, {17, 17, 17, 17}},
    {12, 2, 7, 0, {30, 30, 30, 30}},
    {12, 2, 9, 0, {312, 312, 312, 312}},
    {12, 2, 11, 0, {289, 289, 289, 289}},
    {12, 2, 13, 0, {340, 340, 340, 340}},
    {12, 2, 15, 0, {229, 229, 229, 229}},
    {12, 2, 17, 0, {30, 30, 30, 30}},
    {12, 2, 31, 0, {24, 24, 24, 24}},
    {12, 2, 33, 0, {30, 30, 30, 30}},
    {12, 2, 37, 0, {24, 24, 24, 24}},
    {12, 2, 39, 0, {30, 30, 30, 30}},
    {12, 3, 1, 0, {302, 302, 302, 302}},
    {12, 3, 4, 0, {228, 228, 228, 228}},
    {12, 3, 7, 0, {88, 88, 88, 88}},
    {12, 3, 10, 0, {219, 219, 219, 219}},
    {12, 3, 16, 0, {5, 5, 5, 5}},
    {12, 3, 19, 0, {192, 192, 192, 192}},
    {12, 3, 22, 0, {31, 31, 31, 31}},
    {12, 3, 28, 0, {31, 31, 31, 31}},
    {12, 3, 46, 0, {218, 218, 218, 218}},
    {12, 3, 55, 0, {218, 218, 218, 218}},
    {12, 6, 7, 0, {341, 341, 341, 341}},
    {12, 6, 13, 0, {342, 342, 342, 342}},
    {12, 6, 19, 0, {327, 327, 327, 327}},
    {12, 6, 25, 0, {281, 281, 281, 281}},
    {12, 6, 31, 0, {343, 343, 343, 343}},
    {12, 6, 37, 0, {30, 30, 30, 30}},
    {12, 6, 43, 0, {298, 298, 298, 298}},
    {12, 6, 49, 0, {239, 239, 239, 239}},
    {12, 6, 55, 0, {17, 17, 17, 17}},
    {12, 6, 97, 0, {5, 5, 5, 5}},
    {12, 6, 103, 0, {17, 17, 17, 17}},
    {12, 6, 115, 0, {5, 5, 5, 5}},
    {12, 6, 121, 0, {17, 17, 17, 17}},
    {13, 1, 1, 0, {344, 9, 344, 9}},
    {13, 1, 2, 0, {344, 345, 344, 345}},
    {13, 1, 3, 0, {346, 347, 346, 347}},
    {13, 1, 4, 0, {253, 243, 253, 243}},
    {13, 1, 5, 0, {243, 265, 243, 265}},
    {13, 1, 6, 0, {348, 233, 348, 233}},
    {13, 1, 7, 0, {349, 349, 349, 349}},
    {13, 1, 8, 0, {350, 350, 350, 350}},
    {13, 1, 9, 0, {282, 282, 282, 282}},
    {13, 1, 10, 0, {192, 192, 192, 192}},
    {13, 1, 15, 0, {33, 33, 33, 33}},
    {13, 1, 16, 0, {192, 192, 192, 192}},
    {13, 1, 17, 0, {242, 242, 242, 242}},
    {13, 1, 18, 0, {170, 170, 170, 170}},
    {13, 1, 19, 0, {192, 192, 192, 192}},
    {13, 1, 20, 0, {242, 242, 242, 242}},
    {13, 1, 21, 0, {192, 192, 192, 192}},
    {13, 3, 1, 0, {50, 50, 50, 50}},
    {13, 3, 2, 0, {39, 39, 39, 39}},
    {13, 3, 3, 0, {39, 39, 39, 39}},
    {13, 3, 4, 0, {24, 24, 24, 24}},
    {13, 3, 5, 0, {37, 37, 37, 37}},
    {13, 3, 6, 0, {37, 37, 37, 37}},
    {13, 3, 7, 0, {351, 351, 351, 351}},
    {13, 3, 8, 0, {242, 242, 242, 242}},
    {13, 3, 9, 0, {242, 242, 242, 242}},
    {13, 3, 10, 0, {352, 352, 352, 352}},
    {13, 3, 11, 0, {313, 313, 313, 313}},
    {13, 3, 12, 0, {313, 313, 313, 313}},
    {13, 3, 13, 0, {242, 242, 242, 242}},
    {13, 3, 14, 0, {353, 353, 353, 353}},
    {13, 3, 15, 0, {353, 353, 353, 353}},
    {13, 3, 16, 0, {313, 313, 313, 313}},
    {13, 3, 17, 0, {17, 17, 17, 17}},
    {13, 3, 18, 0, {17, 17, 17, 17}},
    {13, 3, 19, 0, {246, 246, 246, 246}},
    {13, 3, 20, 0, {192, 192, 192, 192}},
    {13, 3, 21, 0, {192, 192, 192, 192}},
    {13, 3, 23, 0, {17, 17, 17, 17}},
    {13, 3, 24, 0, {17, 17, 17, 17}},
    {14, 1, 1, 0, {27, 27, 27, 27}},
    {14, 1, 2, 0, {354, 354, 354, 354}},
    {14, 1, 3, 0, {355, 355, 355, 355}},
    {14, 1, 4, 0, {239, 239, 239, 239}},
    {14, 1, 5, 0, {265, 265, 265, 265}},
    {14, 1, 6, 0, {298, 298, 298, 298}},
    {14, 1, 7, 0, {356, 356, 356, 356}},
    {14, 1, 8, 0, {350, 350, 350, 350}},
    {14, 1, 9, 0, {282, 282, 282, 282}},
    {14, 1, 10, 0, {192, 192, 192, 192}},
    {14, 1, 15, 0, {218, 218, 218, 218}},
    {14, 1, 16, 0, {192, 192, 192, 192}},
    {14, 1, 17, 0, {242, 242, 242, 242}},
    {14, 1, 18, 0, {88, 88, 88, 88}},
    {14, 1, 19, 0, {192, 192, 192, 192}},
    {14, 1, 20, 0, {242, 242, 242, 242}},
    {14, 1, 21, 0, {192, 192, 192, 192}},
    {14, 3, 1, 0, {164, 164, 164, 164}},
    {14, 3, 2, 0, {33, 33, 33, 33}},
    {14, 3, 3, 0, {33, 33, 33, 33}},
    {14, 3, 4, 0, {24, 24, 24, 24}},
    {14, 3, 5, 0, {88, 88, 88, 88}},
    {14, 3, 6, 0, {88, 88, 88, 88}},
    {14, 3, 7, 0, {357, 357, 357, 357}},
    {14, 3, 8, 0, {242, 242, 242, 242}},
    {14, 3, 9, 0, {242, 242, 242, 242}},
    {14, 3, 10, 0, {358, 358, 358, 358}},
    {14, 3, 11, 0, {313, 313, 313, 313}},
    {14, 3, 12, 0, {313, 313, 313, 313}},
    {14, 3, 13, 0, {242, 242, 242, 242}},
    {14, 3, 14, 0, {359, 359, 359, 359}},
    {14, 3, 15, 0, {359, 359, 359, 359}},
    {14, 3, 16, 0, {313, 313, 313, 313}},
    {14, 3, 17, 0, {17, 17, 17, 17}},
    {14, 3, 18, 0, {17, 17, 17, 17}},
    {14, 3, 19, 0, {246, 246, 246, 246}},
    {14, 3, 20, 0, {192, 192, 192, 192}},
    {14, 3, 21, 0, {192, 192, 192, 192}},
    {14, 3, 23, 0, {17, 17, 17, 17}},
    {14, 3, 24, 0, {17, 17, 17, 17}},
    {15, 1, 1, 0, {24, 24, 24, 24}},
    {15, 1, 2, 0, {357, 357, 357, 357}},
    {15, 1, 3, 0, {358, 358, 358, 358}},
    {15, 1, 4, 0, {242, 242, 242, 242}},
    {15, 1, 5, 0, {313, 313, 313, 313}},
    {15, 1, 6, 0, {246, 246, 246, 246}},
    {15, 3, 1, 0, {164, 164, 164, 164}},
    {15, 3, 4, 0, {24, 24, 24, 24}},
    {15, 3, 7, 0, {203, 203, 203, 203}},
    {15, 3, 10, 0, {327, 327, 327, 327}},
    {15, 3, 13, 0, {254, 254, 254, 254}},
    {15, 3, 16, 0, {288, 288, 288, 288}},
    {16, 1, 1, 0, {24, 24, 24, 24}},
    {16, 1, 2, 0, {203, 203, 203, 203}},
    {16, 1, 3, 0, {327, 327, 327, 327}},
    {16, 1, 4, 0, {254, 254, 254, 254}},
    {16, 1, 5, 0, {288, 288, 288, 288}},
    {16, 3, 2, 0, {33, 33, 33, 33}},
    {16, 3, 5, 0, {88, 88, 88, 88}},
    {16, 3, 8, 0, {242, 242, 242, 242}},
    {16, 3, 11, 0, {313, 313, 313, 313}},
    {16, 3, 14, 0, {359, 359, 359, 359}},
    {16, 3, 17, 0, {17, 17, 17, 17}},
    {16, 3, 20, 0, {192, 192, 192, 192}},
    {16, 3, 23, 0, {17, 17, 17, 17}},
    {17, 1, 1, 0, {341, 341, 341, 341}},
    {17, 1, 2, 0, {29, 29, 29, 29}},
    {17, 1, 3, 0, {360, 360, 360, 360}},
    {17, 1, 4, 0, {222, 222, 222, 222}},
    {17, 1, 5, 0, {361, 361, 361, 361}},
    {17, 1, 6, 0, {299, 299, 299, 299}},
    {17, 1, 7, 0, {362, 362, 362, 362}},
    {17, 1, 8, 0, {363, 363, 363, 363}},
    {17, 1, 9, 0, {322, 322, 322, 322}},
    {17, 1, 10, 0, {88, 88, 88, 88}},
    {17, 1, 11, 0, {219, 219, 219, 219}},
    {17, 1, 12, 0, {17, 17, 17, 17}},
    {17, 1, 15, 0, {30, 30, 30, 30}},
    {17, 1, 16, 0, {5, 5, 5, 5}},
    {17, 1, 17, 0, {288, 288, 288, 288}},
    {17, 1, 18, 0, {229, 229, 229, 229}},
    {17, 1, 19, 0, {5, 5, 5, 5}},
    {17, 1, 20, 0, {242, 242, 242, 242}},
    {17, 1, 21, 0, {192, 192, 192, 192}},
    {17, 1, 23, 0, {17, 17, 17, 17}},
    {17, 2, 2, 0, {30, 30, 30, 30}},
    {17, 2, 4, 0, {5, 5, 5, 5}},
    {17, 2, 6, 0, {317, 317, 317, 317}},
    {17, 2, 8, 0, {217, 217, 217, 217}},
    {17, 2, 10, 0, {288, 288, 288, 288}},
    {17, 2, 12, 0, {5, 5, 5, 5}},
    {17, 2, 16, 0, {17, 17, 17, 17}},
    {18, 1, 1, 0, {341, 341, 341, 341}},
    {18, 1, 2, 0, {364, 364, 364, 364}},
    {18, 1, 3, 0, {360, 360, 360, 360}},
    {18, 1, 4, 0, {219, 219, 219, 219}},
    {18, 1, 5, 0, {361, 361, 361, 361}},
    {18, 1, 6, 0, {355, 355, 355, 355}},
    {18, 1, 7, 0, {362, 362, 362, 362}},
    {18, 1, 8, 0, {365, 365, 365, 365}},
    {18, 1, 9, 0, {322, 322, 322, 322}},
    {18, 1, 10, 0, {229, 229, 229, 229}},
    {18, 1, 11, 0, {219, 219, 219, 219}},
    {18, 1, 12, 0, {17, 17, 17, 17}},
    {18, 1, 15, 0, {30, 30, 30, 30}},
    {18, 1, 16, 0, {5, 5, 5, 5}},
    {18, 1, 17, 0, {288, 288, 288, 288}},
    {18, 1, 18, 0, {229, 229, 229, 229}},
    {18, 1, 19, 0, {5, 5, 5, 5}},
    {18, 1, 20, 0, {242, 242, 242, 242}},
    {18, 1, 21, 0, {192, 192, 192, 192}},
    {18, 1, 23, 0, {17, 17, 17, 17}},
    {18, 2, 1, 0, {208, 208, 208, 208}},
    {18, 2, 2, 0, {30, 30, 30, 30}},
    {18, 2, 3, 0, {27, 27, 27, 27}},
    {18, 2, 4, 0, {229, 229, 229, 229}},
    {18, 2, 5, 0, {246, 246, 246, 246}},
    {18, 2, 6, 0, {264, 264, 264, 264}},
    {18, 2, 7, 0, {222, 222, 222, 222}},
    {18, 2, 8, 0, {243, 243, 243, 243}},
    {18, 2, 9, 0, {17, 17, 17, 17}},
    {18, 2, 10, 0, {298, 298, 298, 298}},
    {18, 2, 11, 0, {218, 218, 218, 218}},
    {18, 2, 12, 0, {5, 5, 5, 5}},
    {18, 2, 13, 0, {31, 31, 31, 31}},
    {18, 2, 14, 0, {192, 192, 192, 192}},
    {18, 2, 16, 0, {17, 17, 17, 17}},
    {19, 1, 1, 0, {17, 17, 17, 17}},
    {19, 1, 2, 0, {9, 9, 9, 9}},
    {19, 1, 3, 0, {224, 224, 224, 224}},
    {19, 1, 4, 0, {218, 218, 218, 218}},
    {19, 1, 5, 0, {192, 192, 192, 192}},
    {19, 1, 7, 0, {218, 218, 218, 218}},
    {19, 1, 15, 0, {218, 218, 218, 218}},
    {19, 1, 18, 0, {218, 218, 218, 218}},
    {19, 2, 1, 0, {300, 300, 300, 300}},
    {19, 2, 3, 0, {301, 301, 301, 301}},
    {19, 2, 5, 0, {366, 366, 366, 366}},
    {19, 2, 7, 0, {217, 217, 217, 217}},
    {19, 2, 9, 0, {367, 367, 367, 367}},
    {19, 2, 11, 0, {313, 313, 313, 313}},
    {19, 2, 13, 0, {242, 242, 242, 242}},
    {19, 2, 15, 0, {17, 17, 17, 17}},
    {19, 2, 17, 0, {5, 5, 5, 5}},
    {19, 2, 31, 0, {17, 17, 17, 17}},
    {19, 2, 33, 0, {5, 5, 5, 5}},
    {19, 2, 37, 0, {17, 17, 17, 17}},
    {19, 2, 39, 0, {5, 5, 5, 5}},
    {20, 1, 1, 0, {368, 368, 368, 368}},
    {20, 1, 2, 0, {259, 259, 259, 259}},
    {20, 1, 3, 0, {369, 369, 369, 369}},
    {20, 1, 4, 0, {289, 289, 289, 289}},
    {20, 1, 5, 0, {370, 370, 370, 370}},
    {20, 1, 6, 0, {17, 17, 17, 17}},
    {20, 1, 7, 0, {246, 246, 246, 246}},
    {20, 1, 8, 0, {5, 5, 5, 5}},
    {21, 1, 1, 0, {28, 28, 28, 28}},
    {21, 1, 2, 0, {371, 371, 371, 371}},
    {21, 1, 3, 0, {372, 372, 372, 372}},
    {21, 1, 4, 0, {289, 289, 289, 289}},
    {21, 1, 5, 0, {373, 373, 373, 373}},
    {21, 1, 6, 0, {17, 17, 17, 17}},
    {21, 1, 7, 0, {246, 246, 246, 246}},
    {21, 1, 8, 0, {5, 5, 5, 5}},
    {22, 1, 1, 0, {374, 374, 374, 374}},
    {22, 1, 2, 0, {375, 375, 375, 375}},
    {22, 1, 3, 0, {376, 376, 376, 376}},
    {22, 1, 6, 0, {376, 376, 376, 376}},
    {22, 1, 7, 0, {377, 377, 377, 377}},
    {22, 1, 15, 0, {377, 377, 377, 377}},
    {22, 1, 18, 0, {377, 377, 377, 377}},
    {23, 9, 3, 2, {378, 378, 378, 378}},
    {23, 9, 6, 2, {379, 379, 379, 379}},
    {23, 9, 12, 2, {380, 380, 380, 380}},
    {24, 1, 2, 0, {314, 314, 314, 314}},
    {24, 1, 3, 0, {245, 245, 245, 245}},
    {24, 9, 3, 2, {381, 381, 381, 381}},
    {24, 9, 6, 2, {382, 382, 382, 382}},
    {24, 9, 9, 2, {383, 383, 383, 383}},
    {24, 9, 15, 2, {383, 383, 383, 383}},
    {24, 9, 18, 2, {46, 46, 46, 46}},
    {24, 9, 21, 2, {384, 384, 384, 384}},
    {24, 9, 30, 2, {383, 383, 383, 383}},
    {24, 9, 42, 2, {382, 382, 382, 382}},
    {24, 9, 45, 2, {383, 383, 383, 383}},
    {25, 4, 2, 1, {225, 213, 213, 225}},
    {25, 4, 6, 1, {159, 159, 36, 36}},
    {25, 9, 3, 2, {384, 384, 384, 384}},
    {25, 9, 6, 2, {384, 384, 384, 384}},
    {25, 36, 30, 3, {385, 385, 386, 386}},
    {25, 36, 42, 3, {386, 385, 385, 386}},
    {25, 36, 66, 3, {387, 388, 388, 387}},
    {25, 36, 78, 3, {387, 387, 388, 388}},
    {26, 9, 3, 2, {389, 389, 389, 389}},
    {26, 9, 6, 2, {390, 390, 390, 390}},
    {26, 9, 9, 2, {391, 391, 391, 391}},
    {27, 9, 3, 2, {382, 382, 382, 382}},
    {27, 9, 6, 2, {392, 392, 392, 392}},
    {27, 9, 9, 2, {61, 61, 61, 61}},
    {27, 9, 12, 2, {61, 61, 61, 61}},
    {28, 9, 3, 2, {390, 390, 390, 390}},
    {28, 9, 6, 2, {393, 393, 393, 393}},
    {28, 9, 9, 2, {394, 394, 394, 394}},
    {28, 9, 12, 2, {395, 395, 395, 395}},
    {29, 4, 2, 1, {396, 397, 397, 396}},
    {29, 4, 6, 1, {398, 398, 399, 399}},
    {30, 1, 2, 0, {237, 237, 237, 237}},
    {30, 1, 3, 0, {400, 400, 400, 400}},
    {30, 9, 6, 2, {401, 401, 401, 401}},
    {30, 9, 15, 2, {401, 401, 401, 401}},
    {30, 9, 42, 2, {64, 64, 64, 64}},
    {31, 1, 2, 0, {402, 402, 402, 402}},
    {31, 9, 3, 2, {403, 403, 403, 403}},
    {31, 9, 21, 2, {404, 404, 404, 404}},
    {32, 4, 2, 1, {270, 270, 270, 270}},
    {32, 4, 4, 1, {270, 348, 270, 405}},
    {32, 4, 6, 1, {313, 313, 313, 313}},
    {32, 4, 8, 1, {406, 309, 313, 309}},
    {32, 4, 12, 1, {270, 405, 270, 348}},
    {33, 1, 2, 0, {374, 374, 374, 374}},
    {33, 4, 4, 1, {272, 272, 272, 272}},
    {33, 4, 12, 1, {272, 272, 272, 272}},
    {34, 4, 2, 1, {36, 36, 344, 344}},
    {34, 4, 6, 1, {225, 407, 407, 225}},
    {34, 9, 6, 2, {392, 392, 392, 392}},
    {34, 36, 42, 3, {408, 408, 409, 409}},
    {34, 36, 78, 3, {410, 411, 411, 410}},
    {35, 4, 2, 1, {412, 412, 353, 353}},
    {35, 4, 6, 1, {226, 220, 220, 226}},
    {35, 9, 3, 2, {378, 378, 378, 378}},
    {35, 36, 30, 3, {411, 410, 410, 411}},
    {35, 36, 66, 3, {408, 408, 409, 409}},
    {36, 9, 3, 2, {378, 378, 378, 378}},
    {36, 9, 6, 2, {378, 378, 378, 378}},
    {37, 1, 2, 0, {413, 413, 413, 413}},
    {38, 4, 2, 1, {414, 415, 414, 416}},
    {38, 4, 6, 1, {417, 418, 419, 418}},
    {39, 1, 2, 0, {400, 400, 400, 400}},
    {39, 1, 3, 0, {374, 374, 374, 374}},
    {39, 9, 6, 2, {420, 420, 420, 420}},
    {39, 9, 15, 2, {403, 403, 403, 403}},
    {39, 9, 42, 2, {421, 421, 421, 421}},
    {40, 9, 3, 2, {422, 422, 422, 422}},
    {41, 4, 2, 1, {226, 222, 220, 222}},
    {41, 4, 6, 1, {405, 353, 405, 412}},
    {41, 9, 3, 2, {423, 423, 423, 423}},
    {41, 36, 30, 3, {424, 425, 424, 426}},
    {41, 36, 66, 3, {427, 428, 429, 428}},
    {42, 9, 3, 2, {430, 430, 430, 430}},
    {42, 9, 6, 2, {431, 431, 431, 431}},
    {42, 9, 9, 2, {421, 421, 421, 421}},
    {43, 9, 3, 2, {432, 432, 432, 432}},
    {43, 9, 6, 2, {432, 432, 432, 432}},
    {44, 9, 3, 2, {382, 382, 382, 382}},
    {44, 9, 6, 2, {383, 383, 383, 383}},
    {44, 9, 9, 2, {433, 433, 433, 433}},
    {45, 4, 2, 1, {434, 434, 435, 435}},
    {45, 4, 6, 1, {436, 437, 437, 436}},
    {46, 9, 6, 2, {438, 438, 438, 438}},
    {47, 9, 3, 2, {439, 439, 439, 439}},
    {48, 9, 3, 2, {440, 440, 440, 440}},
    {48, 9, 6, 2, {440, 440, 440, 440}},
    {49, 9, 3, 2, {441, 441, 441, 441}},
    {50, 1, 1, 0, {400, 400, 400, 400}},
    {50, 1, 2, 0, {442, 442, 442, 442}},
    {50, 1, 3, 0, {374, 374, 374, 374}},
    {50, 1, 6, 0, {374, 374, 374, 374}},
    {50, 1, 7, 0, {443, 443, 443, 443}},
    {50, 1, 15, 0, {443, 443, 443, 443}},
    {50, 1, 18, 0, {443, 443, 443, 443}},
    {51, 1, 2, 0, {444, 444, 444, 444}},
    {51, 4, 2, 1, {310, 445, 309, 445}},
    {51, 4, 6, 1, {446, 281, 446, 317}},
    {51, 4, 10, 1, {447, 272, 348, 272}},
    {51, 4, 14, 1, {406, 286, 406, 448}},
    {52, 1, 2, 0, {219, 219, 219, 219}},
    {52, 1, 3, 0, {314, 314, 314, 314}},
    {52, 9, 3, 2, {449, 449, 449, 449}},
    {52, 9, 6, 2, {450, 450, 450, 450}},
    {52, 9, 9, 2, {451, 451, 451, 451}},
    {52, 9, 15, 2, {390, 390, 390, 390}},
    {52, 9, 18, 2, {395, 395, 395, 395}},
    {52, 9, 21, 2, {183, 183, 183, 183}},
    {52, 9, 30, 2, {390, 390, 390, 390}},
    {52, 9, 42, 2, {389, 389, 389, 389}},
    {52, 9, 45, 2, {390, 390, 390, 390}},
    {53, 4, 2, 1, {5, 5, 5, 5}},
    {53, 4, 4, 1, {88, 88, 31, 31}},
    {53, 4, 6, 1, {17, 17, 17, 17}},
    {53, 4, 8, 1, {288, 17, 17, 288}},
    {53, 4, 12, 1, {31, 31, 88, 88}},
    {53, 9, 3, 2, {451, 451, 451, 451}},
    {53, 36, 30, 3, {450, 450, 450, 450}},
    {53, 36, 48, 3, {6, 452, 452, 6}},
    {53, 36, 66, 3, {453, 453, 453, 453}},
    {53, 36, 84, 3, {454, 454, 453, 453}},
    {53, 36, 120, 3, {452, 6, 6, 452}},
    {54, 1, 2, 0, {245, 245, 245, 245}},
    {54, 4, 4, 1, {217, 217, 217, 217}},
    {54, 4, 12, 1, {217, 217, 217, 217}},
    {54, 9, 3, 2, {450, 450, 450, 450}},
    {54, 9, 21, 2, {61, 61, 61, 61}},
    {54, 36, 48, 3, {184, 184, 184, 184}},
    {54, 36, 120, 3, {184, 184, 184, 184}},
    {55, 4, 2, 1, {164, 208, 33, 208}},
    {55, 4, 6, 1, {152, 32, 152, 203}},
    {55, 9, 3, 2, {455, 455, 455, 455}},
    {55, 9, 6, 2, {456, 456, 456, 456}},
    {55, 9, 9, 2, {389, 389, 389, 389}},
    {55, 36, 30, 3, {457, 458, 457, 386}},
    {55, 36, 42, 3, {459, 460, 386, 460}},
    {55, 36, 54, 3, {453, 461, 453, 460}},
    {55, 36, 66, 3, {462, 463, 388, 463}},
    {55, 36, 78, 3, {6, 388, 6, 464}},
    {55, 36, 90, 3, {452, 450, 6, 450}},
    {56, 4, 2, 1, {37, 3, 11, 3}},
    {56, 4, 6, 1, {3, 210, 3, 223}},
    {56, 9, 3, 2, {183, 183, 183, 183}},
    {56, 9, 6, 2, {183, 183, 183, 183}},
    {56, 36, 30, 3, {3, 465, 3, 452}},
    {56, 36, 42, 3, {452, 3, 465, 3}},
    {56, 36, 66, 3, {466, 3, 461, 3}},
    {56, 36, 78, 3, {3, 466, 3, 461}},
    {57, 4, 2, 1, {11, 31, 32, 31}},
    {57, 4, 6, 1, {218, 33, 218, 210}},
    {57, 9, 3, 2, {183, 183, 183, 183}},
    {57, 9, 6, 2, {183, 183, 183, 183}},
    {57, 36, 30, 3, {450, 452, 450, 6}},
    {57, 36, 42, 3, {6, 450, 452, 450}},
    {57, 36, 66, 3, {461, 453, 460, 453}},
    {57, 36, 78, 3, {453, 461, 453, 460}},
    {58, 1, 2, 0, {254, 254, 254, 254}},
    {58, 1, 3, 0, {282, 282, 282, 282}},
    {58, 9, 3, 2, {451, 451, 451, 451}},
    {58, 9, 6, 2, {467, 467, 467, 467}},
    {58, 9, 9, 2, {52, 52, 52, 52}},
    {58, 9, 12, 2, {52, 52, 52, 52}},
    {58, 9, 15, 2, {468, 468, 468, 468}},
    {58, 9, 18, 2, {469, 469, 469, 469}},
    {58, 9, 21, 2, {327, 327, 327, 327}},
    {58, 9, 24, 2, {52, 52, 52, 52}},
    {58, 9, 30, 2, {393, 393, 393, 393}},
    {58, 9, 33, 2, {393, 393, 393, 393}},
    {58, 9, 42, 2, {470, 470, 470, 470}},
    {58, 9, 45, 2, {393, 393, 393, 393}},
    {58, 9, 48, 2, {393, 393, 393, 393}},
    {59, 9, 3, 2, {471, 471, 471, 471}},
    {59, 9, 6, 2, {44, 44, 44, 44}},
    {59, 9, 9, 2, {52, 52, 52, 52}},
    {59, 9, 12, 2, {52, 52, 52, 52}},
    {59, 9, 15, 2, {176, 176, 176, 176}},
    {60, 4, 2, 1, {32, 207, 32, 159}},
    {60, 4, 6, 1, {39, 33, 213, 33}},
    {60, 9, 3, 2, {184, 184, 184, 184}},
    {60, 9, 6, 2, {185, 185, 185, 185}},
    {60, 9, 9, 2, {183, 183, 183, 183}},
    {60, 36, 30, 3, {203, 464, 472, 464}},
    {60, 36, 42, 3, {452, 152, 452, 464}},
    {60, 36, 54, 3, {6, 450, 452, 450}},
    {60, 36, 66, 3, {459, 473, 459, 164}},
    {60, 36, 78, 3, {208, 461, 459, 461}},
    {60, 36, 90, 3, {453, 461, 453, 460}},
    {61, 9, 3, 2, {52, 52, 52, 52}},
    {61, 9, 6, 2, {224, 224, 224, 224}},
    {61, 9, 9, 2, {474, 474, 474, 474}},
    {61, 9, 12, 2, {176, 176, 176, 176}},
    {62, 1, 2, 0, {475, 475, 475, 475}},
    {62, 1, 3, 0, {476, 476, 476, 476}},
    {62, 9, 6, 2, {477, 477, 477, 477}},
    {62, 9, 15, 2, {478, 478, 478, 478}},
    {62, 9, 24, 2, {479, 479, 479, 479}},
    {62, 9, 42, 2, {480, 480, 480, 480}},
    {63, 9, 3, 2, {481, 481, 481, 481}},
    {63, 9, 6, 2, {317, 317, 317, 317}},
    {63, 9, 9, 2, {482, 482, 482, 482}},
    {63, 9, 12, 2, {483, 483, 483, 483}},
    {63, 9, 15, 2, {484, 484, 484, 484}},
    {64, 9, 3, 2, {309, 309, 309, 309}},
    {64, 9, 6, 2, {443, 443, 443, 443}},
    {64, 9, 9, 2, {400, 400, 400, 400}},
    {64, 9, 12, 2, {400, 400, 400, 400}},
    {64, 9, 15, 2, {485, 485, 485, 485}},
    {65, 1, 1, 0, {476, 476, 476, 476}},
    {65, 1, 2, 0, {486, 486, 486, 486}},
    {65, 1, 3, 0, {443, 443, 443, 443}},
    {65, 1, 4, 0, {487, 487, 487, 487}},
    {65, 1, 6, 0, {443, 443, 443, 443}},
    {65, 1, 7, 0, {281, 281, 281, 281}},
    {65, 1, 15, 0, {281, 281, 281, 281}},
    {65, 1, 18, 0, {281, 281, 281, 281}},
    {66, 1, 1, 0, {314, 314, 314, 314}},
    {66, 1, 2, 0, {488, 488, 488, 488}},
    {66, 1, 3, 0, {245, 245, 245, 245}},
    {66, 1, 6, 0, {245, 245, 245, 245}},
    {66, 1, 7, 0, {242, 242, 242, 242}},
    {66, 1, 15, 0, {242, 242, 242, 242}},
    {66, 1, 18, 0, {242, 242, 242, 242}},
    {66, 4, 2, 1, {321, 321, 489, 489}},
    {66, 4, 6, 1, {306, 490, 490, 306}},
    {66, 4, 10, 1, {491, 491, 265, 265}},
    {66, 4, 14, 1, {272, 270, 270, 272}},
    {66, 4, 18, 1, {242, 242, 282, 282}},
    {66, 4, 26, 1, {291, 291, 219, 219}},
    {66, 4, 30, 1, {272, 270, 270, 272}},
    {66, 4, 34, 1, {5, 5, 217, 217}},
    {66, 4, 62, 1, {288, 17, 17, 288}},
    {66, 4, 66, 1, {5, 5, 217, 217}},
    {66, 4, 74, 1, {288, 288, 17, 17}},
    {66, 4, 78, 1, {217, 5, 5, 217}},
    {67, 1, 1, 0, {224, 224, 224, 224}},
    {67, 1, 2, 0, {492, 492, 492, 492}},
    {67, 1, 3, 0, {227, 227, 227, 227}},
    {67, 1, 4, 0, {291, 291, 291, 291}},
    {67, 1, 5, 0, {493, 493, 493, 493}},
    {67, 1, 6, 0, {264, 264, 264, 264}},
    {67, 1, 7, 0, {22, 22, 22, 22}},
    {67, 1, 15, 0, {22, 22, 22, 22}},
    {67, 1, 18, 0, {22, 22, 22, 22}},
    {67, 9, 6, 2, {494, 494, 494, 494}},
    {67, 9, 15, 2, {495, 495, 495, 495}},
    {67, 9, 24, 2, {242, 242, 242, 242}},
    {67, 9, 33, 2, {484, 484, 484, 484}},
    {67, 9, 42, 2, {496, 496, 496, 496}},
    {67, 9, 60, 2, {497, 497, 497, 497}},
    {67, 9, 69, 2, {52, 52, 52, 52}},
    {67, 9, 141, 2, {52, 52, 52, 52}},
    {67, 9, 168, 2, {52, 52, 52, 52}},
    {68, 1, 1, 0, {314, 314, 314, 314}},
    {68, 1, 2, 0, {498, 498, 498, 498}},
    {68, 1, 3, 0, {245, 245, 245, 245}},
    {68, 1, 6, 0, {245, 245, 245, 245}},
    {68, 1, 7, 0, {242, 242, 242, 242}},
    {68, 1, 15, 0, {242, 242, 242, 242}},
    {68, 1, 18, 0, {242, 242, 242, 242}},
    {68, 9, 3, 2, {499, 499, 499, 499}},
    {68, 9, 12, 2, {393, 393, 393, 393}},
    {68, 9, 21, 2, {340, 340, 340, 340}},
    {68, 9, 30, 2, {474, 474, 474, 474}},
    {68, 9, 57, 2, {474, 474, 474, 474}},
    {68, 9, 66, 2, {468, 468, 468, 468}},
    {68, 9, 138, 2, {468, 468, 468, 468}},
    {68, 9, 165, 2, {468, 468, 468, 468}},
    {69, 1, 1, 0, {314, 314, 314, 314}},
    {69, 1, 2, 0, {500, 500, 500, 500}},
    {69, 1, 3, 0, {245, 245, 245, 245}},
    {69, 1, 4, 0, {291, 291, 291, 291}},
    {69, 1, 6, 0, {485, 485, 485, 485}},
    {69, 1, 7, 0, {242, 242, 242, 242}},
    {69, 1, 10, 0, {239, 239, 239, 239}},
    {69, 1, 15, 0, {242, 242, 242, 242}},
    {69, 1, 18, 0, {242, 242, 242, 242}},
    {69, 9, 3, 2, {499, 499, 499, 499}},
    {69, 9, 12, 2, {501, 501, 501, 501}},
    {69, 9, 21, 2, {340, 340, 340, 340}},
    {69, 9, 30, 2, {502, 502, 502, 502}},
    {69, 9, 48, 2, {176, 176, 176, 176}},
    {69, 9, 57, 2, {474, 474, 474, 474}},
    {69, 9, 66, 2, {52, 52, 52, 52}},
    {69, 9, 84, 2, {52, 52, 52, 52}},
    {69, 9, 138, 2, {468, 468, 468, 468}},
    {69, 9, 165, 2, {468, 468, 468, 468}},
    {70, 4, 2, 1, {405, 405, 405, 405}},
    {70, 4, 4, 1, {3, 405, 270, 405}},
    {70, 4, 6, 1, {222, 222, 222, 222}},
    {70, 4, 8, 1, {313, 309, 313, 3}},
    {70, 4, 12, 1, {270, 405, 3, 405}},
    {71, 4, 2, 1, {3, 270, 3, 270}},
    {71, 4, 4, 1, {405, 3, 348, 3}},
    {71, 4, 6, 1, {313, 3, 313, 3}},
    {71, 4, 8, 1, {3, 406, 3, 313}},
    {71, 4, 12, 1, {348, 3, 405, 3}},
    {72, 1, 2, 0, {476, 476, 476, 476}},
    {72, 4, 4, 1, {348, 348, 348, 348}},
    {72, 4, 12, 1, {348, 348, 348, 348}},
    {73, 1, 1, 0, {245, 245, 245, 245}},
    {73, 1, 2, 0, {503, 503, 503, 503}},
    {73, 1, 3, 0, {280, 280, 280, 280}},
    {73, 1, 6, 0, {280, 280, 280, 280}},
    {73, 1, 7, 0, {239, 239, 239, 239}},
    {73, 1, 15, 0, {239, 239, 239, 239}},
    {73, 1, 18, 0, {239, 239, 239, 239}},
    {73, 9, 3, 2, {504, 504, 504, 504}},
    {73, 9, 12, 2, {61, 61, 61, 61}},
    {73, 9, 21, 2, {264, 264, 264, 264}},
    {73, 9, 30, 2, {394, 394, 394, 394}},
    {73, 9, 57, 2, {394, 394, 394, 394}},
    {73, 9, 66, 2, {505, 505, 505, 505}},
    {73, 9, 138, 2, {505, 505, 505, 505}},
    {73, 9, 165, 2, {505, 505, 505, 505}},
    {74, 1, 2, 0, {246, 246, 246, 246}},
    {74, 1, 3, 0, {219, 219, 219, 219}},
    {74, 4, 2, 1, {39, 50, 50, 39}},
    {74, 4, 6, 1, {151, 151, 207, 207}},
    {74, 4, 10, 1, {218, 258, 258, 218}},
    {74, 4, 14, 1, {506, 506, 88, 88}},
    {74, 4, 18, 1, {288, 17, 17, 288}},
    {74, 9, 6, 2, {461, 461, 461, 461}},
    {74, 9, 15, 2, {52, 52, 52, 52}},
    {74, 9, 42, 2, {185, 185, 185, 185}},
    {74, 36, 42, 3, {473, 164, 164, 473}},
    {74, 36, 78, 3, {11, 11, 32, 32}},
    {74, 36, 114, 3, {227, 454, 454, 227}},
    {74, 36, 186, 3, {452, 24, 24, 452}},
    {74, 36, 222, 3, {30, 30, 461, 461}},
    {75, 1, 2, 0, {254, 254, 254, 254}},
    {75, 4, 2, 1, {10, 260, 260, 10}},
    {75, 4, 6, 1, {94, 94, 325, 325}},
    {75, 4, 10, 1, {506, 88, 88, 506}},
    {75, 4, 14, 1, {258, 258, 249, 249}},
    {75, 9, 3, 2, {507, 507, 507, 507}},
    {75, 9, 21, 2, {22, 22, 22, 22}},
    {75, 36, 30, 3, {508, 508, 509, 509}},
    {75, 36, 66, 3, {510, 511, 511, 510}},
    {75, 36, 102, 3, {5, 5, 24, 24}},
    {75, 36, 138, 3, {17, 30, 30, 17}},
    {76, 1, 2, 0, {314, 314, 314, 314}},
    {76, 4, 2, 1, {258, 258, 246, 246}},
    {76, 4, 4, 1, {323, 323, 323, 323}},
    {76, 4, 6, 1, {249, 314, 314, 249}},
    {76, 4, 8, 1, {254, 254, 254, 254}},
    {76, 4, 10, 1, {309, 309, 254, 254}},
    {76, 4, 12, 1, {323, 323, 323, 323}},
    {76, 4, 14, 1, {281, 323, 323, 281}},
    {76, 4, 18, 1, {254, 254, 309, 309}},
    {77, 1, 2, 0, {270, 270, 270, 270}},
    {77, 1, 3, 0, {192, 192, 192, 192}},
    {77, 9, 3, 2, {512, 512, 512, 512}},
    {77, 9, 6, 2, {513, 513, 513, 513}},
    {77, 9, 9, 2, {470, 470, 470, 470}},
    {77, 9, 12, 2, {514, 514, 514, 514}},
    {77, 9, 18, 2, {185, 185, 185, 185}},
    {77, 9, 21, 2, {227, 227, 227, 227}},
    {77, 9, 24, 2, {274, 274, 274, 274}},
    {77, 9, 27, 2, {327, 327, 327, 327}},
    {77, 9, 30, 2, {185, 185, 185, 185}},
    {77, 9, 42, 2, {184, 184, 184, 184}},
    {77, 9, 45, 2, {185, 185, 185, 185}},
    {78, 1, 1, 0, {242, 242, 242, 242}},
    {78, 1, 2, 0, {515, 515, 515, 515}},
    {78, 1, 3, 0, {295, 295, 295, 295}},
    {78, 1, 4, 0, {246, 246, 246, 246}},
    {78, 1, 5, 0, {239, 239, 239, 239}},
    {78, 1, 7, 0, {246, 246, 246, 246}},
    {78, 1, 15, 0, {246, 246, 246, 246}},
    {78, 1, 18, 0, {246, 246, 246, 246}},
    {78, 9, 3, 2, {516, 516, 516, 516}},
    {78, 9, 6, 2, {517, 517, 517, 517}},
    {78, 9, 12, 2, {518, 518, 518, 518}},
    {78, 9, 15, 2, {478, 478, 478, 478}},
    {78, 9, 21, 2, {519, 519, 519, 519}},
    {78, 9, 24, 2, {474, 474, 474, 474}},
    {78, 9, 33, 2, {520, 520, 520, 520}},
    {78, 9, 42, 2, {521, 521, 521, 521}},
    {78, 9, 48, 2, {52, 52, 52, 52}},
    {78, 9, 60, 2, {479, 479, 479, 479}},
    {78, 9, 66, 2, {468, 468, 468, 468}},
    {78, 9, 69, 2, {327, 327, 327, 327}},
    {78, 9, 84, 2, {468, 468, 468, 468}},
    {78, 9, 138, 2, {468, 468, 468, 468}},
    {78, 9, 141, 2, {468, 468, 468, 468}},
    {78, 9, 165, 2, {468, 468, 468, 468}},
    {78, 9, 168, 2, {468, 468, 468, 468}},
    {79, 4, 2, 1, {17, 17, 17, 17}},
    {79, 4, 4, 1, {3, 288, 3, 17}},
    {79, 4, 6, 1, {5, 5, 5, 5}},
    {79, 4, 8, 1, {254, 3, 192, 3}},
    {79, 4, 12, 1, {3, 17, 3, 288}},
    {79, 9, 3, 2, {454, 454, 454, 454}},
    {79, 36, 30, 3, {454, 454, 454, 454}},
    {79, 36, 48, 3, {454, 3, 227, 3}},
    {79, 36, 66, 3, {184, 184, 184, 184}},
    {79, 36, 84, 3, {3, 22, 3, 185}},
    {79, 36, 120, 3, {227, 3, 454, 3}},
    {80, 4, 2, 1, {17, 17, 17, 17}},
    {80, 4, 4, 1, {17, 246, 17, 3}},
    {80, 4, 6, 1, {5, 5, 5, 5}},
    {80, 4, 8, 1, {219, 192, 3, 192}},
    {80, 4, 12, 1, {17, 3, 17, 246}},
    {80, 9, 3, 2, {454, 454, 454, 454}},
    {80, 36, 30, 3, {454, 454, 454, 454}},
    {80, 36, 48, 3, {3, 454, 470, 454}},
    {80, 36, 66, 3, {184, 184, 184, 184}},
    {80, 36, 84, 3, {185, 52, 185, 3}},
    {80, 36, 120, 3, {470, 454, 3, 454}},
    {81, 4, 2, 1, {24, 24, 24, 24}},
    {81, 4, 4, 1, {24, 3, 24, 27}},
    {81, 4, 6, 1, {30, 30, 30, 30}},
    {81, 4, 8, 1, {3, 227, 274, 227}},
    {81, 4, 12, 1, {24, 27, 24, 3}},
    {81, 9, 6, 2, {184, 184, 184, 184}},
    {81, 36, 42, 3, {184, 184, 184, 184}},
    {81, 36, 60, 3, {184, 185, 184, 3}},
    {81, 36, 78, 3, {454, 454, 454, 454}},
    {81, 36, 96, 3, {468, 470, 3, 470}},
    {81, 36, 132, 3, {184, 3, 184, 185}},
    {82, 1, 2, 0, {314, 314, 314, 314}},
    {82, 4, 4, 1, {246, 242, 246, 242}},
    {82, 4, 12, 1, {246, 242, 246, 242}},
    {82, 9, 3, 2, {461, 461, 461, 461}},
    {82, 9, 21, 2, {393, 393, 393, 393}},
    {82, 36, 48, 3, {468, 470, 468, 470}},
    {82, 36, 120, 3, {468, 470, 468, 470}},
    {83, 1, 2, 0, {224, 224, 224, 224}},
    {83, 4, 4, 1, {5, 5, 5, 5}},
    {83, 4, 12, 1, {5, 5, 5, 5}},
    {83, 9, 6, 2, {452, 452, 452, 452}},
    {83, 9, 24, 2, {176, 176, 176, 176}},
    {83, 36, 60, 3, {27, 27, 27, 27}},
    {83, 36, 132, 3, {27, 27, 27, 27}},
    {84, 4, 2, 1, {313, 313, 313, 313}},
    {84, 4, 4, 1, {222, 286, 286, 222}},
    {84, 4, 6, 1, {270, 270, 270, 270}},
    {84, 4, 8, 1, {272, 272, 270, 270}},
    {84, 4, 12, 1, {286, 222, 222, 286}},
    {85, 4, 2, 1, {522, 522, 523, 523}},
    {85, 4, 6, 1, {368, 524, 524, 368}},
    {85, 9, 3, 2, {454, 454, 454, 454}},
    {85, 9, 6, 2, {514, 514, 514, 514}},
    {85, 9, 12, 2, {470, 470, 470, 470}},
    {85, 36, 30, 3, {459, 208, 208, 459}},
    {85, 36, 42, 3, {525, 525, 526, 526}},
    {85, 36, 66, 3, {208, 208, 459, 459}},
    {85, 36, 78, 3, {527, 528, 528, 527}},
    {85, 36, 102, 3, {24, 452, 452, 24}},
    {86, 1, 2, 0, {17, 17, 17, 17}},
    {86, 1, 3, 0, {192, 192, 192, 192}},
    {86, 4, 2, 1, {50, 50, 39, 39}},
    {86, 4, 6, 1, {151, 207, 207, 151}},
    {86, 4, 10, 1, {210, 210, 33, 33}},
    {86, 4, 14, 1, {211, 11, 11, 211}},
    {86, 4, 18, 1, {218, 218, 258, 258}},
    {86, 9, 3, 2, {460, 460, 460, 460}},
    {86, 9, 6, 2, {461, 461, 461, 461}},
    {86, 9, 9, 2, {454, 454, 454, 454}},
    {86, 9, 15, 2, {185, 185, 185, 185}},
    {86, 9, 18, 2, {52, 52, 52, 52}},
    {86, 9, 21, 2, {454, 454, 454, 454}},
    {86, 9, 30, 2, {185, 185, 185, 185}},
    {86, 9, 42, 2, {184, 184, 184, 184}},
    {86, 9, 45, 2, {185, 185, 185, 185}},
    {86, 36, 30, 3, {473, 529, 529, 473}},
    {86, 36, 42, 3, {164, 164, 473, 473}},
    {86, 36, 54, 3, {459, 208, 208, 459}},
    {86, 36, 66, 3, {530, 530, 472, 472}},
    {86, 36, 78, 3, {16, 531, 531, 16}},
    {86, 36, 90, 3, {15, 15, 528, 528}},
    {86, 36, 102, 3, {459, 208, 208, 459}},
    {86, 36, 114, 3, {461, 461, 30, 30}},
    {86, 36, 126, 3, {227, 454, 454, 227}},
    {86, 36, 138, 3, {31, 31, 152, 152}},
    {86, 36, 174, 3, {30, 461, 461, 30}},
    {86, 36, 186, 3, {152, 152, 464, 464}},
    {86, 36, 198, 3, {452, 24, 24, 452}},
    {86, 36, 222, 3, {208, 459, 459, 208}},
    {86, 36, 234, 3, {30, 30, 461, 461}},
    {87, 1, 2, 0, {253, 253, 253, 253}},
    {87, 1, 3, 0, {242, 242, 242, 242}},
    {87, 9, 3, 2, {453, 453, 453, 453}},
    {87, 9, 6, 2, {52, 52, 52, 52}},
    {87, 9, 9, 2, {224, 224, 224, 224}},
    {87, 9, 12, 2, {532, 532, 532, 532}},
    {87, 9, 15, 2, {502, 502, 502, 502}},
    {87, 9, 18, 2, {468, 468, 468, 468}},
    {87, 9, 21, 2, {533, 533, 533, 533}},
    {87, 9, 24, 2, {264, 264, 264, 264}},
    {87, 9, 27, 2, {252, 252, 252, 252}},
    {87, 9, 30, 2, {468, 468, 468, 468}},
    {87, 9, 33, 2, {327, 327, 327, 327}},
    {87, 9, 36, 2, {264, 264, 264, 264}},
    {87, 9, 42, 2, {470, 470, 470, 470}},
    {87, 9, 45, 2, {468, 468, 468, 468}},
    {87, 9, 48, 2, {327, 327, 327, 327}},
    {87, 9, 51, 2, {264, 264, 264, 264}},
    {88, 1, 2, 0, {288, 288, 288, 288}},
    {88, 1, 3, 0, {254, 254, 254, 254}},
    {88, 9, 3, 2, {470, 470, 470, 470}},
    {88, 9, 6, 2, {481, 481, 481, 481}},
    {88, 9, 9, 2, {327, 327, 327, 327}},
    {88, 9, 12, 2, {327, 327, 327, 327}},
    {88, 9, 15, 2, {22, 22, 22, 22}},
    {88, 9, 18, 2, {252, 252, 252, 252}},
    {88, 9, 21, 2, {219, 219, 219, 219}},
    {88, 9, 24, 2, {274, 274, 274, 274}},
    {88, 9, 30, 2, {224, 224, 224, 224}},
    {88, 9, 33, 2, {224, 224, 224, 224}},
    {88, 9, 42, 2, {27, 27, 27, 27}},
    {88, 9, 45, 2, {224, 224, 224, 224}},
    {88, 9, 48, 2, {224, 224, 224, 224}},
    {89, 1, 2, 0, {288, 288, 288, 288}},
    {89, 1, 3, 0, {254, 254, 254, 254}},
    {89, 9, 3, 2, {470, 470, 470, 470}},
    {89, 9, 6, 2, {534, 534, 534, 534}},
    {89, 9, 9, 2, {327, 327, 327, 327}},
    {89, 9, 12, 2, {518, 518, 518, 518}},
    {89, 9, 15, 2, {22, 22, 22, 22}},
    {89, 9, 18, 2, {520, 520, 520, 520}},
    {89, 9, 21, 2, {219, 219, 219, 219}},
    {89, 9, 24, 2, {274, 274, 274, 274}},
    {89, 9, 30, 2, {224, 224, 224, 224}},
    {89, 9, 33, 2, {224, 224, 224, 224}},
    {89, 9, 42, 2, {27, 27, 27, 27}},
    {89, 9, 45, 2, {224, 224, 224, 224}},
    {89, 9, 48, 2, {224, 224, 224, 224}},
    {90, 4, 2, 1, {17, 3, 17, 3}},
    {90, 4, 4, 1, {258, 3, 218, 3}},
    {90, 4, 6, 1, {3, 5, 3, 5}},
    {90, 4, 8, 1, {3, 5, 3, 217}},
    {90, 4, 12, 1, {218, 3, 258, 3}},
    {90, 9, 3, 2, {454, 454, 454, 454}},
    {90, 9, 6, 2, {454, 454, 454, 454}},
    {90, 36, 30, 3, {3, 470, 3, 470}},
    {90, 36, 42, 3, {470, 3, 470, 3}},
    {90, 36, 48, 3, {3, 227, 3, 454}},
    {90, 36, 60, 3, {454, 3, 227, 3}},
    {90, 36, 66, 3, {185, 3, 185, 3}},
    {90, 36, 78, 3, {3, 185, 3, 185}},
    {90, 36, 84, 3, {22, 3, 185, 3}},
    {90, 36, 96, 3, {3, 22, 3, 185}},
    {90, 36, 120, 3, {3, 454, 3, 227}},
    {90, 36, 132, 3, {227, 3, 454, 3}},
    {91, 4, 2, 1, {218, 218, 218, 218}},
    {91, 4, 4, 1, {17, 218, 3, 218}},
    {91, 4, 6, 1, {31, 31, 31, 31}},
    {91, 4, 8, 1, {5, 3, 5, 192}},
    {91, 4, 12, 1, {3, 218, 17, 218}},
    {91, 9, 3, 2, {454, 454, 454, 454}},
    {91, 9, 6, 2, {454, 454, 454, 454}},
    {91, 36, 30, 3, {454, 454, 454, 454}},
    {91, 36, 42, 3, {454, 454, 454, 454}},
    {91, 36, 48, 3, {454, 470, 454, 3}},
    {91, 36, 60, 3, {3, 454, 470, 454}},
    {91, 36, 66, 3, {184, 184, 184, 184}},
    {91, 36, 78, 3, {184, 184, 184, 184}},
    {91, 36, 84, 3, {52, 185, 3, 185}},
    {91, 36, 96, 3, {185, 52, 185, 3}},
    {91, 36, 120, 3, {454, 3, 454, 470}},
    {91, 36, 132, 3, {470, 454, 3, 454}},
    {92, 1, 2, 0, {242, 242, 242, 242}},
    {92, 4, 4, 1, {258, 258, 258, 258}},
    {92, 4, 12, 1, {258, 258, 258, 258}},
    {92, 9, 3, 2, {461, 461, 461, 461}},
    {92, 9, 6, 2, {461, 461, 461, 461}},
    {92, 9, 21, 2, {393, 393, 393, 393}},
    {92, 9, 24, 2, {393, 393, 393, 393}},
    {92, 36, 48, 3, {227, 227, 227, 227}},
    {92, 36, 60, 3, {227, 227, 227, 227}},
    {92, 36, 120, 3, {227, 227, 227, 227}},
    {92, 36, 132, 3, {227, 227, 227, 227}},
    {93, 4, 2, 1, {207, 159, 159, 207}},
    {93, 4, 6, 1, {213, 213, 39, 39}},
    {93, 9, 3, 2, {184, 184, 184, 184}},
    {93, 9, 6, 2, {535, 535, 535, 535}},
    {93, 9, 9, 2, {22, 22, 22, 22}},
    {93, 9, 12, 2, {22, 22, 22, 22}},
    {93, 36, 30, 3, {464, 464, 152, 152}},
    {93, 36, 42, 3, {16, 531, 531, 16}},
    {93, 36, 54, 3, {5, 5, 24, 24}},
    {93, 36, 66, 3, {528, 15, 15, 528}},
    {93, 36, 78, 3, {536, 536, 228, 228}},
    {93, 36, 90, 3, {17, 30, 30, 17}},
    {93, 36, 102, 3, {17, 17, 30, 30}},
    {94, 4, 2, 1, {213, 39, 39, 213}},
    {94, 4, 6, 1, {207, 207, 159, 159}},
    {94, 9, 3, 2, {30, 30, 30, 30}},
    {94, 9, 6, 2, {227, 227, 227, 227}},
    {94, 9, 9, 2, {470, 470, 470, 470}},
    {94, 36, 30, 3, {33, 33, 164, 164}},
    {94, 36, 42, 3, {208, 218, 218, 208}},
    {94, 36, 54, 3, {461, 461, 30, 30}},
    {94, 36, 66, 3, {32, 203, 203, 32}},
    {94, 36, 78, 3, {31, 31, 152, 152}},
    {94, 36, 90, 3, {452, 24, 24, 452}},
    {95, 1, 2, 0, {400, 400, 400, 400}},
    {95, 4, 4, 1, {406, 406, 406, 406}},
    {95, 4, 12, 1, {406, 406, 406, 406}},
    {96, 1, 2, 0, {537, 537, 537, 537}},
    {96, 1, 3, 0, {475, 475, 475, 475}},
    {96, 9, 3, 2, {317, 317, 317, 317}},
    {96, 9, 6, 2, {483, 483, 483, 483}},
    {96, 9, 9, 2, {538, 538, 538, 538}},
    {96, 9, 12, 2, {539, 539, 539, 539}},
    {96, 9, 15, 2, {540, 540, 540, 540}},
    {96, 9, 18, 2, {541, 541, 541, 541}},
    {96, 9, 21, 2, {542, 542, 542, 542}},
    {96, 9, 24, 2, {543, 543, 543, 543}},
    {96, 9, 27, 2, {483, 483, 483, 483}},
    {96, 9, 30, 2, {365, 365, 365, 365}},
    {96, 9, 33, 2, {443, 443, 443, 443}},
    {96, 9, 36, 2, {544, 544, 544, 544}},
    {96, 9, 42, 2, {310, 310, 310, 310}},
    {96, 9, 45, 2, {365, 365, 365, 365}},
    {96, 9, 48, 2, {443, 443, 443, 443}},
    {96, 9, 51, 2, {544, 544, 544, 544}},
    {97, 4, 2, 1, {213, 213, 221, 221}},
    {97, 4, 6, 1, {159, 43, 43, 159}},
    {97, 9, 3, 2, {274, 274, 274, 274}},
    {97, 9, 6, 2, {242, 242, 242, 242}},
    {97, 9, 9, 2, {264, 264, 264, 264}},
    {97, 9, 12, 2, {327, 327, 327, 327}},
    {97, 36, 30, 3, {17, 30, 30, 17}},
    {97, 36, 42, 3, {288, 288, 17, 17}},
    {97, 36, 54, 3, {274, 242, 242, 274}},
    {97, 36, 66, 3, {30, 30, 17, 17}},
    {97, 36, 78, 3, {217, 5, 5, 217}},
    {97, 36, 90, 3, {219, 219, 22, 22}},
    {97, 36, 102, 3, {27, 192, 192, 27}},
    {98, 4, 2, 1, {3, 226, 3, 220}},
    {98, 4, 6, 1, {412, 3, 353, 3}},
    {98, 9, 3, 2, {467, 467, 467, 467}},
    {98, 36, 30, 3, {531, 3, 545, 3}},
    {98, 36, 66, 3, {3, 546, 3, 536}},
    {99, 4, 2, 1, {37, 220, 37, 36}},
    {99, 4, 6, 1, {353, 223, 225, 223}},
    {99, 9, 3, 2, {467, 467, 467, 467}},
    {99, 36, 30, 3, {409, 527, 531, 527}},
    {99, 36, 66, 3, {525, 536, 525, 411}},
    {100, 1, 2, 0, {219, 219, 219, 219}},
    {100, 1, 3, 0, {314, 314, 314, 314}},
    {100, 4, 2, 1, {30, 208, 30, 218}},
    {100, 4, 6, 1, {152, 24, 31, 24}},
    {100, 4, 10, 1, {5, 88, 5, 31}},
    {100, 4, 14, 1, {249, 288, 258, 288}},
    {100, 4, 18, 1, {192, 5, 192, 217}},
    {100, 9, 6, 2, {389, 389, 389, 389}},
    {100, 9, 15, 2, {390, 390, 390, 390}},
    {100, 9, 42, 2, {389, 389, 389, 389}},
    {100, 36, 42, 3, {453, 461, 453, 460}},
    {100, 36, 78, 3, {461, 453, 460, 453}},
    {100, 36, 114, 3, {451, 450, 451, 184}},
    {100, 36, 186, 3, {453, 461, 453, 460}},
    {100, 36, 222, 3, {452, 450, 6, 450}},
    {101, 1, 2, 0, {547, 547, 547, 547}},
    {101, 1, 3, 0, {252, 252, 252, 252}},
    {101, 9, 3, 2, {548, 548, 548, 548}},
    {101, 9, 6, 2, {549, 549, 549, 549}},
    {101, 9, 12, 2, {389, 389, 389, 389}},
    {101, 9, 15, 2, {383, 383, 383, 383}},
    {101, 9, 21, 2, {505, 505, 505, 505}},
    {101, 9, 24, 2, {394, 394, 394, 394}},
    {101, 9, 33, 2, {61, 61, 61, 61}},
    {101, 9, 42, 2, {382, 382, 382, 382}},
    {101, 9, 48, 2, {61, 61, 61, 61}},
    {102, 1, 1, 0, {340, 340, 340, 340}},
    {102, 1, 2, 0, {550, 550, 550, 550}},
    {102, 1, 3, 0, {551, 551, 551, 551}},
    {102, 1, 4, 0, {552, 552, 552, 552}},
    {102, 1, 5, 0, {553, 553, 553, 553}},
    {102, 1, 6, 0, {355, 355, 355, 355}},
    {102, 1, 7, 0, {554, 554, 554, 554}},
    {102, 1, 8, 0, {553, 553, 553, 553}},
    {102, 1, 9, 0, {282, 282, 282, 282}},
    {102, 1, 15, 0, {554, 554, 554, 554}},
    {102, 1, 17, 0, {282, 282, 282, 282}},
    {102, 1, 18, 0, {554, 554, 554, 554}},
    {102, 1, 20, 0, {282, 282, 282, 282}},
    {103, 1, 1, 0, {219, 219, 219, 219}},
    {103, 1, 2, 0, {555, 555, 555, 555}},
    {103, 1, 3, 0, {314, 314, 314, 314}},
    {103, 1, 6, 0, {314, 314, 314, 314}},
    {103, 1, 7, 0, {192, 192, 192, 192}},
    {103, 1, 15, 0, {192, 192, 192, 192}},
    {103, 1, 18, 0, {192, 192, 192, 192}},
    {103, 4, 2, 1, {3, 556, 3, 557}},
    {103, 4, 6, 1, {558, 3, 559, 3}},
    {103, 4, 10, 1, {3, 560, 3, 561}},
    {103, 4, 14, 1, {286, 3, 222, 3}},
    {103, 4, 18, 1, {3, 239, 3, 562}},
    {103, 4, 26, 1, {3, 493, 3, 314}},
    {103, 4, 30, 1, {475, 3, 309, 3}},
    {103, 4, 34, 1, {3, 246, 3, 323}},
    {103, 4, 62, 1, {254, 3, 192, 3}},
    {103, 4, 66, 1, {3, 246, 3, 323}},
    {103, 4, 74, 1, {3, 254, 3, 192}},
    {103, 4, 78, 1, {323, 3, 246, 3}},
    {104, 1, 1, 0, {219, 219, 219, 219}},
    {104, 1, 2, 0, {555, 555, 555, 555}},
    {104, 1, 3, 0, {314, 314, 314, 314}},
    {104, 1, 6, 0, {314, 314, 314, 314}},
    {104, 1, 7, 0, {192, 192, 192, 192}},
    {104, 1, 15, 0, {192, 192, 192, 192}},
    {104, 1, 18, 0, {192, 192, 192, 192}},
    {104, 4, 2, 1, {556, 3, 556, 563}},
    {104, 4, 6, 1, {3, 558, 564, 558}},
    {104, 4, 10, 1, {561, 565, 561, 3}},
    {104, 4, 14, 1, {313, 222, 3, 222}},
    {104, 4, 18, 1, {239, 3, 239, 245}},
    {104, 4, 26, 1, {314, 240, 314, 3}},
    {104, 4, 30, 1, {365, 309, 3, 309}},
    {104, 4, 34, 1, {246, 3, 246, 242}},
    {104, 4, 62, 1, {219, 192, 3, 192}},
    {104, 4, 66, 1, {246, 3, 246, 242}},
    {104, 4, 74, 1, {192, 219, 192, 3}},
    {104, 4, 78, 1, {242, 246, 3, 246}},
    {105, 1, 1, 0, {27, 27, 27, 27}},
    {105, 1, 2, 0, {325, 325, 325, 325}},
    {105, 1, 3, 0, {203, 203, 203, 203}},
    {105, 1, 4, 0, {537, 537, 537, 537}},
    {105, 1, 5, 0, {309, 309, 309, 309}},
    {105, 1, 6, 0, {566, 566, 566, 566}},
    {105, 1, 7, 0, {24, 24, 24, 24}},
    {105, 1, 8, 0, {314, 314, 314, 314}},
    {105, 1, 9, 0, {350, 350, 350, 350}},
    {105, 1, 10, 0, {242, 242, 242, 242}},
    {105, 1, 15, 0, {24, 24, 24, 24}},
    {105, 1, 17, 0, {192, 192, 192, 192}},
    {105, 1, 18, 0, {279, 279, 279, 279}},
    {105, 1, 20, 0, {192, 192, 192, 192}},
    {105, 1, 21, 0, {242, 242, 242, 242}},
    {105, 9, 6, 2, {567, 567, 567, 567}},
    {105, 9, 15, 2, {568, 568, 568, 568}},
    {105, 9, 24, 2, {569, 569, 569, 569}},
    {105, 9, 33, 2, {295, 295, 295, 295}},
    {105, 9, 42, 2, {570, 570, 570, 570}},
    {105, 9, 51, 2, {327, 327, 327, 327}},
    {105, 9, 60, 2, {310, 310, 310, 310}},
    {105, 9, 69, 2, {571, 571, 571, 571}},
    {105, 9, 78, 2, {327, 327, 327, 327}},
    {105, 9, 96, 2, {252, 252, 252, 252}},
    {105, 9, 105, 2, {274, 274, 274, 274}},
    {105, 9, 141, 2, {27, 27, 27, 27}},
    {105, 9, 150, 2, {327, 327, 327, 327}},
    {105, 9, 168, 2, {27, 27, 27, 27}},
    {105, 9, 177, 2, {242, 242, 242, 242}},
    {105, 9, 204, 2, {274, 274, 274, 274}},
    {106, 1, 1, 0, {192, 192, 192, 192}},
    {106, 1, 2, 0, {572, 572, 572, 572}},
    {106, 1, 3, 0, {572, 572, 572, 572}},
    {106, 1, 4, 0, {217, 217, 217, 217}},
    {106, 1, 6, 0, {573, 573, 573, 573}},
    {106, 1, 7, 0, {5, 5, 5, 5}},
    {106, 1, 10, 0, {242, 242, 242, 242}},
    {106, 1, 15, 0, {5, 5, 5, 5}},
    {106, 1, 18, 0, {5, 5, 5, 5}},
    {106, 9, 3, 2, {574, 574, 574, 574}},
    {106, 9, 12, 2, {185, 185, 185, 185}},
    {106, 9, 21, 2, {575, 575, 575, 575}},
    {106, 9, 30, 2, {569, 569, 569, 569}},
    {106, 9, 39, 2, {340, 340, 340, 340}},
    {106, 9, 48, 2, {576, 576, 576, 576}},
    {106, 9, 57, 2, {327, 327, 327, 327}},
    {106, 9, 66, 2, {246, 246, 246, 246}},
    {106, 9, 84, 2, {274, 274, 274, 274}},
    {106, 9, 138, 2, {27, 27, 27, 27}},
    {106, 9, 165, 2, {27, 27, 27, 27}},
    {107, 1, 2, 0, {577, 577, 577, 577}},
    {107, 1, 4, 0, {493, 493, 493, 493}},
    {107, 4, 4, 1, {304, 304, 304, 304}},
    {107, 4, 12, 1, {561, 561, 561, 561}},
    {107, 4, 20, 1, {290, 290, 290, 290}},
    {108, 1, 2, 0, {288, 288, 288, 288}},
    {108, 4, 2, 1, {9, 9, 9, 9}},
    {108, 4, 4, 1, {3, 3, 554, 554}},
    {108, 4, 6, 1, {285, 285, 285, 285}},
    {108, 4, 8, 1, {3, 268, 268, 3}},
    {108, 4, 10, 1, {323, 323, 323, 323}},
    {108, 4, 12, 1, {299, 299, 3, 3}},
    {108, 4, 14, 1, {254, 254, 254, 254}},
    {108, 4, 16, 1, {562, 3, 3, 562}},
    {108, 4, 20, 1, {3, 3, 282, 282}},
    {109, 1, 2, 0, {88, 88, 88, 88}},
    {109, 1, 3, 0, {17, 17, 17, 17}},
    {109, 4, 2, 1, {452, 464, 3, 464}},
    {109, 4, 6, 1, {459, 3, 459, 461}},
    {109, 4, 10, 1, {3, 88, 217, 88}},
    {109, 4, 14, 1, {405, 270, 405, 3}},
    {109, 4, 18, 1, {192, 5, 3, 5}},
    {109, 9, 6, 2, {452, 452, 452, 452}},
    {109, 9, 15, 2, {227, 227, 227, 227}},
    {109, 9, 24, 2, {192, 192, 192, 192}},
    {109, 9, 42, 2, {30, 30, 30, 30}},
    {109, 36, 42, 3, {3, 452, 184, 452}},
    {109, 36, 78, 3, {578, 579, 578, 3}},
    {109, 36, 114, 3, {252, 224, 3, 224}},
    {109, 36, 150, 3, {246, 3, 246, 242}},
    {109, 36, 186, 3, {3, 30, 227, 30}},
    {109, 36, 222, 3, {24, 27, 24, 3}},
    {110, 1, 1, 0, {192, 192, 192, 192}},
    {110, 1, 2, 0, {249, 249, 249, 249}},
    {110, 1, 3, 0, {242, 242, 242, 242}},
    {110, 1, 6, 0, {242, 242, 242, 242}},
    {110, 1, 7, 0, {5, 5, 5, 5}},
    {110, 1, 15, 0, {5, 5, 5, 5}},
    {110, 1, 18, 0, {5, 5, 5, 5}},
    {110, 4, 2, 1, {580, 3, 581, 3}},
    {110, 4, 6, 1, {3, 582, 3, 583}},
    {110, 4, 10, 1, {584, 3, 233, 3}},
    {110, 4, 14, 1, {3, 31, 3, 88}},
    {110, 4, 18, 1, {219, 3, 291, 3}},
    {110, 4, 26, 1, {282, 3, 242, 3}},
    {110, 4, 30, 1, {3, 313, 3, 406}},
    {110, 4, 34, 1, {17, 3, 288, 3}},
    {110, 4, 62, 1, {3, 5, 3, 217}},
    {110, 4, 66, 1, {17, 3, 288, 3}},
    {110, 4, 74, 1, {217, 3, 5, 3}},
    {110, 4, 78, 1, {3, 17, 3, 288}},
    {110, 9, 3, 2, {585, 585, 585, 585}},
    {110, 9, 12, 2, {22, 22, 22, 22}},
    {110, 9, 21, 2, {288, 288, 288, 288}},
    {110, 9, 30, 2, {327, 327, 327, 327}},
    {110, 9, 57, 2, {327, 327, 327, 327}},
    {110, 9, 66, 2, {27, 27, 27, 27}},
    {110, 9, 138, 2, {27, 27, 27, 27}},
    {110, 9, 165, 2, {27, 27, 27, 27}},
    {110, 36, 30, 3, {3, 585, 3, 586}},
    {110, 36, 66, 3, {587, 3, 588, 3}},
    {110, 36, 102, 3, {3, 271, 3, 362}},
    {110, 36, 138, 3, {5, 3, 24, 3}},
    {110, 36, 174, 3, {3, 224, 3, 239}},
    {110, 36, 246, 3, {3, 314, 3, 327}},
    {110, 36, 282, 3, {309, 3, 310, 3}},
    {110, 36, 318, 3, {3, 227, 3, 246}},
    {110, 36, 570, 3, {192, 3, 27, 3}},
    {110, 36, 606, 3, {3, 227, 3, 246}},
    {110, 36, 678, 3, {3, 192, 3, 27}},
    {110, 36, 714, 3, {246, 3, 227, 3}},
    {111, 1, 1, 0, {192, 192, 192, 192}},
    {111, 1, 2, 0, {249, 249, 249, 249}},
    {111, 1, 3, 0, {242, 242, 242, 242}},
    {111, 1, 6, 0, {242, 242, 242, 242}},
    {111, 1, 7, 0, {5, 5, 5, 5}},
    {111, 1, 15, 0, {5, 5, 5, 5}},
    {111, 1, 18, 0, {5, 5, 5, 5}},
    {111, 4, 2, 1, {3, 580, 586, 580}},
    {111, 4, 6, 1, {583, 588, 583, 3}},
    {111, 4, 10, 1, {271, 233, 3, 233}},
    {111, 4, 14, 1, {31, 3, 31, 5}},
    {111, 4, 18, 1, {3, 219, 239, 219}},
    {111, 4, 26, 1, {314, 242, 3, 242}},
    {111, 4, 30, 1, {313, 3, 313, 309}},
    {111, 4, 34, 1, {3, 17, 246, 17}},
    {111, 4, 62, 1, {5, 3, 5, 192}},
    {111, 4, 66, 1, {3, 17, 246, 17}},
    {111, 4, 74, 1, {192, 5, 3, 5}},
    {111, 4, 78, 1, {17, 3, 17, 246}},
    {111, 9, 3, 2, {585, 585, 585, 585}},
    {111, 9, 12, 2, {22, 22, 22, 22}},
    {111, 9, 21, 2, {288, 288, 288, 288}},
    {111, 9, 30, 2, {327, 327, 327, 327}},
    {111, 9, 57, 2, {327, 327, 327, 327}},
    {111, 9, 66, 2, {27, 27, 27, 27}},
    {111, 9, 138, 2, {27, 27, 27, 27}},
    {111, 9, 165, 2, {27, 27, 27, 27}},
    {111, 36, 30, 3, {585, 3, 585, 589}},
    {111, 36, 66, 3, {3, 587, 590, 587}},
    {111, 36, 102, 3, {362, 269, 362, 3}},
    {111, 36, 138, 3, {27, 24, 3, 24}},
    {111, 36, 174, 3, {224, 3, 224, 252}},
    {111, 36, 246, 3, {327, 264, 327, 3}},
    {111, 36, 282, 3, {445, 310, 3, 310}},
    {111, 36, 318, 3, {227, 3, 227, 274}},
    {111, 36, 570, 3, {22, 27, 3, 27}},
    {111, 36, 606, 3, {227, 3, 227, 274}},
    {111, 36, 678, 3, {27, 22, 27, 3}},
    {111, 36, 714, 3, {274, 227, 3, 227}},
    {112, 1, 2, 0, {219, 219, 219, 219}},
    {112, 4, 2, 1, {5, 192, 5, 217}},
    {112, 4, 4, 1, {219, 239, 219, 239}},
    {112, 4, 6, 1, {254, 217, 591, 217}},
    {112, 4, 8, 1, {314, 242, 314, 242}},
    {112, 4, 10, 1, {242, 240, 242, 314}},
    {112, 4, 12, 1, {219, 239, 219, 239}},
    {112, 4, 14, 1, {245, 219, 239, 219}},
    {112, 4, 18, 1, {242, 314, 242, 240}},
    {113, 1, 1, 0, {227, 227, 227, 227}},
    {113, 1, 2, 0, {246, 246, 246, 246}},
    {113, 1, 3, 0, {252, 252, 252, 252}},
    {113, 1, 4, 0, {288, 288, 288, 288}},
    {113, 1, 5, 0, {254, 254, 254, 254}},
    {113, 1, 6, 0, {310, 310, 310, 310}},
    {113, 1, 7, 0, {30, 30, 30, 30}},
    {113, 1, 15, 0, {30, 30, 30, 30}},
    {113, 1, 18, 0, {30, 30, 30, 30}},
    {113, 9, 3, 2, {592, 592, 592, 592}},
    {113, 9, 6, 2, {593, 593, 593, 593}},
    {113, 9, 9, 2, {594, 594, 594, 594}},
    {113, 9, 12, 2, {579, 579, 579, 579}},
    {113, 9, 15, 2, {576, 576, 576, 576}},
    {113, 9, 18, 2, {242, 242, 242, 242}},
    {113, 9, 21, 2, {192, 192, 192, 192}},
    {113, 9, 24, 2, {595, 595, 595, 595}},
    {113, 9, 27, 2, {22, 22, 22, 22}},
    {113, 9, 30, 2, {454, 454, 454, 454}},
    {113, 9, 33, 2, {502, 502, 502, 502}},
    {113, 9, 36, 2, {245, 245, 245, 245}},
    {113, 9, 39, 2, {227, 227, 227, 227}},
    {113, 9, 42, 2, {454, 454, 454, 454}},
    {113, 9, 48, 2, {596, 596, 596, 596}},
    {113, 9, 51, 2, {22, 22, 22, 22}},
    {113, 9, 54, 2, {22, 22, 22, 22}},
    {113, 9, 57, 2, {52, 52, 52, 52}},
    {113, 9, 60, 2, {340, 340, 340, 340}},
    {113, 9, 63, 2, {295, 295, 295, 295}},
    {113, 9, 66, 2, {454, 454, 454, 454}},
    {113, 9, 69, 2, {227, 227, 227, 227}},
    {113, 9, 72, 2, {274, 274, 274, 274}},
    {113, 9, 138, 2, {454, 454, 454, 454}},
    {113, 9, 141, 2, {227, 227, 227, 227}},
    {113, 9, 144, 2, {274, 274, 274, 274}},
    {113, 9, 165, 2, {454, 454, 454, 454}},
    {113, 9, 168, 2, {227, 227, 227, 227}},
    {113, 9, 171, 2, {274, 274, 274, 274}},
    {114, 1, 1, 0, {192, 192, 192, 192}},
    {114, 1, 2, 0, {314, 314, 314, 314}},
    {114, 1, 3, 0, {264, 264, 264, 264}},
    {114, 1, 4, 0, {270, 270, 270, 270}},
    {114, 1, 5, 0, {242, 242, 242, 242}},
    {114, 1, 6, 0, {314, 314, 314, 314}},
    {114, 1, 7, 0, {5, 5, 5, 5}},
    {114, 1, 10, 0, {242, 242, 242, 242}},
    {114, 1, 15, 0, {5, 5, 5, 5}},
    {114, 1, 18, 0, {5, 5, 5, 5}},
    {114, 9, 3, 2, {597, 597, 597, 597}},
    {114, 9, 6, 2, {598, 598, 598, 598}},
    {114, 9, 12, 2, {599, 599, 599, 599}},
    {114, 9, 15, 2, {274, 274, 274, 274}},
    {114, 9, 21, 2, {600, 600, 600, 600}},
    {114, 9, 24, 2, {242, 242, 242, 242}},
    {114, 9, 30, 2, {355, 355, 355, 355}},
    {114, 9, 33, 2, {601, 601, 601, 601}},
    {114, 9, 39, 2, {242, 242, 242, 242}},
    {114, 9, 42, 2, {596, 596, 596, 596}},
    {114, 9, 48, 2, {264, 264, 264, 264}},
    {114, 9, 51, 2, {264, 264, 264, 264}},
    {114, 9, 57, 2, {264, 264, 264, 264}},
    {114, 9, 60, 2, {446, 446, 446, 446}},
    {114, 9, 66, 2, {274, 274, 274, 274}},
    {114, 9, 69, 2, {274, 274, 274, 274}},
    {114, 9, 87, 2, {327, 327, 327, 327}},
    {114, 9, 93, 2, {327, 327, 327, 327}},
    {114, 9, 138, 2, {22, 22, 22, 22}},
    {114, 9, 141, 2, {22, 22, 22, 22}},
    {114, 9, 165, 2, {22, 22, 22, 22}},
    {114, 9, 168, 2, {22, 22, 22, 22}},
    {115, 1, 2, 0, {31, 31, 31, 31}},
    {115, 1, 3, 0, {17, 17, 17, 17}},
    {115, 4, 2, 1, {152, 152, 152, 152}},
    {115, 4, 4, 1, {24, 3, 3, 24}},
    {115, 4, 6, 1, {208, 208, 208, 208}},
    {115, 4, 8, 1, {3, 3, 227, 227}},
    {115, 4, 10, 1, {5, 5, 5, 5}},
    {115, 4, 12, 1, {3, 554, 554, 3}},
    {115, 4, 14, 1, {288, 288, 288, 288}},
    {115, 4, 16, 1, {314, 314, 3, 3}},
    {115, 4, 18, 1, {192, 192, 192, 192}},
    {115, 4, 20, 1, {309, 3, 3, 309}},
    {115, 4, 24, 1, {3, 3, 242, 242}},
    {115, 9, 6, 2, {152, 152, 152, 152}},
    {115, 9, 15, 2, {227, 227, 227, 227}},
    {115, 9, 42, 2, {30, 30, 30, 30}},
    {115, 36, 42, 3, {24, 24, 24, 24}},
    {115, 36, 60, 3, {3, 27, 27, 3}},
    {115, 36, 78, 3, {248, 248, 248, 248}},
    {115, 36, 96, 3, {242, 242, 3, 3}},
    {115, 36, 114, 3, {22, 22, 22, 22}},
    {115, 36, 132, 3, {254, 3, 3, 254}},
    {115, 36, 168, 3, {3, 3, 327, 327}},
    {115, 36, 186, 3, {227, 227, 227, 227}},
    {115, 36, 204, 3, {3, 274, 274, 3}},
    {115, 36, 222, 3, {27, 27, 27, 27}},
    {115, 36, 240, 3, {224, 224, 3, 3}},
    {115, 36, 276, 3, {274, 3, 3, 274}},
    {116, 1, 2, 0, {602, 602, 602, 602}},
    {116, 1, 3, 0, {218, 218, 218, 218}},
    {116, 1, 4, 0, {219, 219, 219, 219}},
    {116, 1, 5, 0, {314, 314, 314, 314}},
    {116, 4, 4, 1, {31, 31, 31, 31}},
    {116, 4, 12, 1, {304, 304, 304, 304}},
    {116, 4, 16, 1, {323, 323, 323, 323}},
    {116, 4, 20, 1, {217, 217, 217, 217}},
    {116, 4, 24, 1, {323, 323, 323, 323}},
    {116, 9, 6, 2, {203, 203, 203, 203}},
    {116, 9, 15, 2, {30, 30, 30, 30}},
    {116, 9, 24, 2, {22, 22, 22, 22}},
    {116, 9, 33, 2, {264, 264, 264, 264}},
    {116, 9, 42, 2, {208, 208, 208, 208}},
    {116, 9, 60, 2, {327, 327, 327, 327}},
    {116, 36, 60, 3, {5, 5, 5, 5}},
    {116, 36, 96, 3, {242, 242, 242, 242}},
    {116, 36, 132, 3, {5, 5, 5, 5}},
    {116, 36, 168, 3, {242, 242, 242, 242}},
    {116, 36, 204, 3, {246, 246, 246, 246}},
    {116, 36, 276, 3, {246, 246, 246, 246}},
    {117, 4, 2, 1, {31, 31, 31, 31}},
    {117, 4, 4, 1, {3, 5, 5, 3}},
    {117, 4, 6, 1, {218, 218, 218, 218}},
    {117, 4, 8, 1, {246, 246, 3, 3}},
    {117, 4, 12, 1, {5, 3, 3, 5}},
    {117, 9, 3, 2, {152, 152, 152, 152}},
    {117, 36, 30, 3, {24, 24, 24, 24}},
    {117, 36, 48, 3, {3, 3, 27, 27}},
    {117, 36, 66, 3, {30, 30, 30, 30}},
    {117, 36, 84, 3, {3, 274, 274, 3}},
    {117, 36, 120, 3, {27, 27, 3, 3}},
    {118, 1, 2, 0, {31, 31, 31, 31}},
    {118, 1, 3, 0, {17, 17, 17, 17}},
    {118, 4, 2, 1, {3, 152, 3, 31}},
    {118, 4, 6, 1, {208, 3, 218, 3}},
    {118, 4, 10, 1, {3, 88, 3, 31}},
    {118, 4, 14, 1, {249, 3, 258, 3}},
    {118, 4, 18, 1, {3, 5, 3, 217}},
    {118, 9, 3, 2, {452, 452, 452, 452}},
    {118, 9, 6, 2, {24, 24, 24, 24}},
    {118, 9, 9, 2, {27, 27, 27, 27}},
    {118, 9, 15, 2, {227, 227, 227, 227}},
    {118, 9, 18, 2, {274, 274, 274, 274}},
    {118, 9, 21, 2, {24, 24, 24, 24}},
    {118, 9, 30, 2, {227, 227, 227, 227}},
    {118, 9, 42, 2, {30, 30, 30, 30}},
    {118, 9, 45, 2, {227, 227, 227, 227}},
    {118, 36, 30, 3, {24, 3, 452, 3}},
    {118, 36, 42, 3, {3, 5, 3, 24}},
    {118, 36, 54, 3, {27, 3, 192, 3}},
    {118, 36, 66, 3, {3, 461, 3, 30}},
    {118, 36, 78, 3, {288, 3, 17, 3}},
    {118, 36, 90, 3, {3, 323, 3, 246}},
    {118, 36, 102, 3, {24, 3, 5, 3}},
    {118, 36, 114, 3, {3, 27, 3, 192}},
    {118, 36, 126, 3, {219, 3, 22, 3}},
    {118, 36, 138, 3, {3, 288, 3, 17}},
    {118, 36, 174, 3, {192, 3, 27, 3}},
    {118, 36, 186, 3, {3, 17, 3, 30}},
    {118, 36, 198, 3, {227, 3, 246, 3}},
    {118, 36, 222, 3, {5, 3, 24, 3}},
    {118, 36, 234, 3, {3, 192, 3, 27}},
    {119, 1, 2, 0, {31, 31, 31, 31}},
    {119, 1, 3, 0, {17, 17, 17, 17}},
    {119, 4, 2, 1, {152, 3, 152, 24}},
    {119, 4, 6, 1, {3, 208, 30, 208}},
    {119, 4, 10, 1, {31, 5, 31, 3}},
    {119, 4, 14, 1, {288, 258, 3, 258}},
    {119, 4, 18, 1, {5, 3, 5, 192}},
    {119, 9, 3, 2, {452, 452, 452, 452}},
    {119, 9, 6, 2, {24, 24, 24, 24}},
    {119, 9, 9, 2, {27, 27, 27, 27}},
    {119, 9, 15, 2, {227, 227, 227, 227}},
    {119, 9, 18, 2, {274, 274, 274, 274}},
    {119, 9, 21, 2, {24, 24, 24, 24}},
    {119, 9, 30, 2, {227, 227, 227, 227}},
    {119, 9, 42, 2, {30, 30, 30, 30}},
    {119, 9, 45, 2, {227, 227, 227, 227}},
    {119, 36, 30, 3, {184, 452, 3, 452}},
    {119, 36, 42, 3, {24, 27, 24, 3}},
    {119, 36, 54, 3, {3, 27, 22, 27}},
    {119, 36, 66, 3, {461, 3, 461, 454}},
    {119, 36, 78, 3, {246, 17, 3, 17}},
    {119, 36, 90, 3, {246, 242, 246, 3}},
    {119, 36, 102, 3, {3, 24, 27, 24}},
    {119, 36, 114, 3, {27, 3, 27, 22}},
    {119, 36, 126, 3, {224, 22, 3, 22}},
    {119, 36, 138, 3, {17, 246, 17, 3}},
    {119, 36, 174, 3, {22, 27, 3, 27}},
    {119, 36, 186, 3, {30, 227, 30, 3}},
    {119, 36, 198, 3, {3, 227, 274, 227}},
    {119, 36, 222, 3, {27, 24, 3, 24}},
    {119, 36, 234, 3, {27, 22, 27, 3}},
    {120, 1, 2, 0, {305, 305, 305, 305}},
    {120, 1, 3, 0, {27, 27, 27, 27}},
    {120, 4, 2, 1, {464, 452, 464, 3}},
    {120, 4, 6, 1, {461, 459, 3, 459}},
    {120, 4, 10, 1, {305, 3, 305, 279}},
    {120, 4, 14, 1, {3, 222, 313, 222}},
    {120, 4, 18, 1, {227, 274, 227, 3}},
    {120, 9, 3, 2, {184, 184, 184, 184}},
    {120, 9, 6, 2, {454, 454, 454, 454}},
    {120, 9, 12, 2, {274, 274, 274, 274}},
    {120, 9, 15, 2, {185, 185, 185, 185}},
    {120, 9, 21, 2, {27, 27, 27, 27}},
    {120, 9, 24, 2, {327, 327, 327, 327}},
    {120, 9, 33, 2, {22, 22, 22, 22}},
    {120, 9, 42, 2, {184, 184, 184, 184}},
    {120, 9, 48, 2, {22, 22, 22, 22}},
    {120, 36, 30, 3, {3, 184, 185, 184}},
    {120, 36, 42, 3, {454, 3, 454, 470}},
    {120, 36, 66, 3, {579, 576, 579, 3}},
    {120, 36, 78, 3, {3, 27, 22, 27}},
    {120, 36, 102, 3, {219, 192, 3, 192}},
    {120, 36, 114, 3, {576, 497, 576, 3}},
    {120, 36, 138, 3, {227, 3, 227, 274}},
    {120, 36, 150, 3, {239, 219, 3, 219}},
    {120, 36, 186, 3, {481, 3, 481, 518}},
    {120, 36, 210, 3, {22, 224, 22, 3}},
    {120, 36, 222, 3, {3, 454, 470, 454}},
    {120, 36, 246, 3, {327, 274, 3, 274}},
    {121, 1, 2, 0, {192, 192, 192, 192}},
    {121, 4, 2, 1, {5, 31, 88, 31}},
    {121, 4, 4, 1, {192, 219, 192, 219}},
    {121, 4, 6, 1, {88, 603, 88, 217}},
    {121, 4, 8, 1, {242, 246, 242, 246}},
    {121, 4, 10, 1, {314, 246, 242, 246}},
    {121, 4, 12, 1, {192, 219, 192, 219}},
    {121, 4, 14, 1, {192, 219, 192, 239}},
    {121, 4, 18, 1, {242, 246, 314, 246}},
    {121, 9, 3, 2, {32, 32, 32, 32}},
    {121, 9, 21, 2, {22, 22, 22, 22}},
    {121, 36, 30, 3, {24, 27, 24, 5}},
    {121, 36, 48, 3, {224, 22, 224, 22}},
    {121, 36, 66, 3, {192, 5, 366, 5}},
    {121, 36, 84, 3, {274, 327, 274, 327}},
    {121, 36, 102, 3, {274, 264, 274, 327}},
    {121, 36, 120, 3, {224, 22, 224, 22}},
    {121, 36, 138, 3, {252, 22, 224, 22}},
    {121, 36, 174, 3, {274, 327, 274, 264}},
    {122, 1, 1, 0, {192, 192, 192, 192}},
    {122, 1, 2, 0, {192, 192, 192, 192}},
    {122, 1, 3, 0, {573, 573, 573, 573}},
    {122, 1, 4, 0, {217, 217, 217, 217}},
    {122, 1, 5, 0, {282, 282, 282, 282}},
    {122, 1, 6, 0, {254, 254, 254, 254}},
    {122, 1, 7, 0, {5, 5, 5, 5}},
    {122, 1, 15, 0, {5, 5, 5, 5}},
    {122, 1, 18, 0, {5, 5, 5, 5}},
    {122, 9, 3, 2, {604, 604, 604, 604}},
    {122, 9, 6, 2, {605, 605, 605, 605}},
    {122, 9, 9, 2, {286, 286, 286, 286}},
    {122, 9, 12, 2, {606, 606, 606, 606}},
    {122, 9, 15, 2, {607, 607, 607, 607}},
    {122, 9, 18, 2, {327, 327, 327, 327}},
    {122, 9, 21, 2, {608, 608, 608, 608}},
    {122, 9, 24, 2, {609, 609, 609, 609}},
    {122, 9, 27, 2, {327, 327, 327, 327}},
    {122, 9, 30, 2, {320, 320, 320, 320}},
    {122, 9, 33, 2, {314, 314, 314, 314}},
    {122, 9, 36, 2, {610, 610, 610, 610}},
    {122, 9, 39, 2, {246, 246, 246, 246}},
    {122, 9, 42, 2, {566, 566, 566, 566}},
    {122, 9, 45, 2, {544, 544, 544, 544}},
    {122, 9, 48, 2, {476, 476, 476, 476}},
    {122, 9, 51, 2, {493, 493, 493, 493}},
    {122, 9, 54, 2, {327, 327, 327, 327}},
    {122, 9, 57, 2, {245, 245, 245, 245}},
    {122, 9, 60, 2, {291, 291, 291, 291}},
    {122, 9, 63, 2, {611, 611, 611, 611}},
    {122, 9, 66, 2, {192, 192, 192, 192}},
    {122, 9, 69, 2, {291, 291, 291, 291}},
    {122, 9, 72, 2, {612, 612, 612, 612}},
    {122, 9, 84, 2, {219, 219, 219, 219}},
    {122, 9, 87, 2, {239, 239, 239, 239}},
    {122, 9, 138, 2, {192, 192, 192, 192}},
    {122, 9, 141, 2, {219, 219, 219, 219}},
    {122, 9, 144, 2, {224, 224, 224, 224}},
    {122, 9, 165, 2, {192, 192, 192, 192}},
    {122, 9, 168, 2, {219, 219, 219, 219}},
    {122, 9, 171, 2, {224, 224, 224, 224}},
    {123, 4, 2, 1, {208, 208, 208, 208}},
    {123, 4, 4, 1, {3, 3, 30, 30}},
    {123, 4, 6, 1, {152, 152, 152, 152}},
    {123, 4, 8, 1, {3, 27, 27, 3}},
    {123, 4, 12, 1, {30, 30, 3, 3}},
    {123, 9, 3, 2, {459, 459, 459, 459}},
    {123, 9, 6, 2, {208, 208, 208, 208}},
    {123, 9, 9, 2, {30, 30, 30, 30}},
    {123, 36, 30, 3, {461, 461, 461, 461}},
    {123, 36, 42, 3, {30, 30, 30, 30}},
    {123, 36, 48, 3, {454, 3, 3, 454}},
    {123, 36, 54, 3, {227, 227, 227, 227}},
    {123, 36, 60, 3, {227, 227, 3, 3}},
    {123, 36, 66, 3, {452, 452, 452, 452}},
    {123, 36, 72, 3, {3, 274, 274, 3}},
    {123, 36, 78, 3, {24, 24, 24, 24}},
    {123, 36, 84, 3, {3, 3, 185, 185}},
    {123, 36, 90, 3, {27, 27, 27, 27}},
    {123, 36, 96, 3, {22, 3, 3, 22}},
    {123, 36, 108, 3, {224, 224, 3, 3}},
    {123, 36, 120, 3, {3, 454, 454, 3}},
    {123, 36, 132, 3, {3, 3, 227, 227}},
    {123, 36, 144, 3, {274, 3, 3, 274}},
    {124, 1, 2, 0, {227, 227, 227, 227}},
    {124, 4, 4, 1, {218, 218, 218, 218}},
    {124, 4, 12, 1, {218, 218, 218, 218}},
    {124, 9, 3, 2, {473, 473, 473, 473}},
    {124, 9, 6, 2, {164, 164, 164, 164}},
    {124, 9, 9, 2, {208, 208, 208, 208}},
    {124, 9, 21, 2, {470, 470, 470, 470}},
    {124, 9, 24, 2, {274, 274, 274, 274}},
    {124, 9, 27, 2, {327, 327, 327, 327}},
    {124, 36, 48, 3, {30, 30, 30, 30}},
    {124, 36, 60, 3, {17, 17, 17, 17}},
    {124, 36, 72, 3, {246, 246, 246, 246}},
    {124, 36, 120, 3, {30, 30, 30, 30}},
    {124, 36, 132, 3, {17, 17, 17, 17}},
    {124, 36, 144, 3, {246, 246, 246, 246}},
    {125, 4, 2, 1, {31, 31, 31, 31}},
    {125, 4, 4, 1, {5, 5, 3, 3}},
    {125, 4, 6, 1, {218, 218, 218, 218}},
    {125, 4, 8, 1, {246, 3, 3, 246}},
    {125, 4, 12, 1, {3, 3, 5, 5}},
    {125, 9, 3, 2, {24, 24, 24, 24}},
    {125, 9, 6, 2, {24, 24, 24, 24}},
    {125, 36, 30, 3, {27, 27, 27, 27}},
    {125, 36, 42, 3, {27, 27, 27, 27}},
    {125, 36, 48, 3, {3, 22, 22, 3}},
    {125, 36, 60, 3, {3, 3, 22, 22}},
    {125, 36, 66, 3, {227, 227, 227, 227}},
    {125, 36, 78, 3, {227, 227, 227, 227}},
    {125, 36, 84, 3, {327, 327, 3, 3}},
    {125, 36, 96, 3, {3, 327, 327, 3}},
    {125, 36, 120, 3, {22, 3, 3, 22}},
    {125, 36, 132, 3, {22, 22, 3, 3}},
    {126, 1, 2, 0, {88, 88, 88, 88}},
    {126, 1, 3, 0, {288, 288, 288, 288}},
    {126, 4, 2, 1, {31, 3, 88, 3}},
    {126, 4, 6, 1, {3, 258, 3, 218}},
    {126, 4, 10, 1, {506, 3, 88, 3}},
    {126, 4, 14, 1, {3, 249, 3, 613}},
    {126, 4, 18, 1, {217, 3, 243, 3}},
    {126, 9, 3, 2, {27, 27, 27, 27}},
    {126, 9, 6, 2, {229, 229, 229, 229}},
    {126, 9, 9, 2, {219, 219, 219, 219}},
    {126, 9, 12, 2, {219, 219, 219, 219}},
    {126, 9, 15, 2, {246, 246, 246, 246}},
    {126, 9, 18, 2, {314, 314, 314, 314}},
    {126, 9, 21, 2, {323, 323, 323, 323}},
    {126, 9, 24, 2, {192, 192, 192, 192}},
    {126, 9, 30, 2, {242, 242, 242, 242}},
    {126, 9, 33, 2, {242, 242, 242, 242}},
    {126, 9, 42, 2, {17, 17, 17, 17}},
    {126, 9, 45, 2, {242, 242, 242, 242}},
    {126, 9, 48, 2, {242, 242, 242, 242}},
    {126, 36, 30, 3, {3, 27, 3, 192}},
    {126, 36, 42, 3, {313, 3, 229, 3}},
    {126, 36, 54, 3, {3, 291, 3, 219}},
    {126, 36, 66, 3, {310, 3, 309, 3}},
    {126, 36, 78, 3, {3, 279, 3, 322}},
    {126, 36, 90, 3, {234, 3, 282, 3}},
    {126, 36, 102, 3, {3, 614, 3, 281}},
    {126, 36, 114, 3, {219, 3, 291, 3}},
    {126, 36, 126, 3, {3, 239, 3, 562}},
    {126, 36, 138, 3, {254, 3, 192, 3}},
    {126, 36, 150, 3, {3, 290, 3, 323}},
    {126, 36, 174, 3, {3, 219, 3, 291}},
    {126, 36, 186, 3, {243, 3, 217, 3}},
    {126, 36, 198, 3, {3, 282, 3, 242}},
    {126, 36, 210, 3, {242, 3, 282, 3}},
    {126, 36, 222, 3, {3, 5, 3, 217}},
    {126, 36, 234, 3, {291, 3, 219, 3}},
    {126, 36, 246, 3, {3, 291, 3, 219}},
    {127, 1, 2, 0, {88, 88, 88, 88}},
    {127, 1, 3, 0, {288, 288, 288, 288}},
    {127, 4, 2, 1, {3, 31, 5, 31}},
    {127, 4, 6, 1, {218, 17, 218, 3}},
    {127, 4, 10, 1, {217, 88, 3, 88}},
    {127, 4, 14, 1, {249, 3, 249, 289}},
    {127, 4, 18, 1, {3, 217, 254, 217}},
    {127, 9, 3, 2, {27, 27, 27, 27}},
    {127, 9, 6, 2, {229, 229, 229, 229}},
    {127, 9, 9, 2, {219, 219, 219, 219}},
    {127, 9, 12, 2, {219, 219, 219, 219}},
    {127, 9, 15, 2, {246, 246, 246, 246}},
    {127, 9, 18, 2, {314, 314, 314, 314}},
    {127, 9, 21, 2, {323, 323, 323, 323}},
    {127, 9, 24, 2, {192, 192, 192, 192}},
    {127, 9, 30, 2, {242, 242, 242, 242}},
    {127, 9, 33, 2, {242, 242, 242, 242}},
    {127, 9, 42, 2, {17, 17, 17, 17}},
    {127, 9, 45, 2, {242, 242, 242, 242}},
    {127, 9, 48, 2, {242, 242, 242, 242}},
    {127, 36, 30, 3, {27, 3, 27, 22}},
    {127, 36, 42, 3, {310, 229, 3, 229}},
    {127, 36, 54, 3, {219, 239, 219, 3}},
    {127, 36, 66, 3, {3, 310, 445, 310}},
    {127, 36, 78, 3, {279, 3, 279, 569}},
    {127, 36, 90, 3, {493, 282, 3, 282}},
    {127, 36, 102, 3, {281, 476, 281, 3}},
    {127, 36, 114, 3, {3, 219, 239, 219}},
    {127, 36, 126, 3, {239, 3, 239, 245}},
    {127, 36, 138, 3, {219, 192, 3, 192}},
    {127, 36, 150, 3, {323, 282, 323, 3}},
    {127, 36, 174, 3, {219, 3, 219, 239}},
    {127, 36, 186, 3, {254, 217, 3, 217}},
    {127, 36, 198, 3, {242, 314, 242, 3}},
    {127, 36, 210, 3, {3, 242, 314, 242}},
    {127, 36, 222, 3, {5, 3, 5, 192}},
    {127, 36, 234, 3, {239, 219, 3, 219}},
    {127, 36, 246, 3, {219, 239, 219, 3}},
    {128, 4, 2, 1, {31, 31, 31, 31}},
    {128, 4, 4, 1, {5, 3, 3, 5}},
    {128, 4, 6, 1, {218, 218, 218, 218}},
    {128, 4, 8, 1, {3, 3, 246, 246}},
    {128, 4, 12, 1, {3, 5, 5, 3}},
    {128, 9, 3, 2, {31, 31, 31, 31}},
    {128, 9, 6, 2, {5, 5, 5, 5}},
    {128, 9, 9, 2, {27, 27, 27, 27}},
    {128, 36, 30, 3, {5, 5, 5, 5}},
    {128, 36, 42, 3, {192, 192, 192, 192}},
    {128, 36, 48, 3, {192, 192, 3, 3}},
    {128, 36, 54, 3, {22, 22, 22, 22}},
    {128, 36, 60, 3, {3, 219, 219, 3}},
    {128, 36, 66, 3, {17, 17, 17, 17}},
    {128, 36, 72, 3, {3, 3, 224, 224}},
    {128, 36, 78, 3, {246, 246, 246, 246}},
    {128, 36, 84, 3, {242, 3, 3, 242}},
    {128, 36, 90, 3, {274, 274, 274, 274}},
    {128, 36, 96, 3, {314, 314, 3, 3}},
    {128, 36, 108, 3, {3, 264, 264, 3}},
    {128, 36, 120, 3, {3, 3, 192, 192}},
    {128, 36, 132, 3, {219, 3, 3, 219}},
    {128, 36, 144, 3, {224, 224, 3, 3}},
    {129, 1, 2, 0, {192, 192, 192, 192}},
    {129, 4, 4, 1, {88, 88, 88, 88}},
    {129, 4, 12, 1, {88, 88, 88, 88}},
    {129, 9, 3, 2, {32, 32, 32, 32}},
    {129, 9, 6, 2, {31, 31, 31, 31}},
    {129, 9, 9, 2, {24, 24, 24, 24}},
    {129, 9, 21, 2, {219, 219, 219, 219}},
    {129, 9, 24, 2, {239, 239, 239, 239}},
    {129, 9, 27, 2, {252, 252, 252, 252}},
    {129, 36, 48, 3, {217, 217, 217, 217}},
    {129, 36, 60, 3, {254, 254, 254, 254}},
    {129, 36, 72, 3, {219, 219, 219, 219}},
    {129, 36, 120, 3, {217, 217, 217, 217}},
    {129, 36, 132, 3, {254, 254, 254, 254}},
    {129, 36, 144, 3, {219, 219, 219, 219}},
    {130, 1, 1, 0, {615, 615, 615, 615}},
    {130, 1, 2, 0, {616, 616, 616, 616}},
    {130, 1, 3, 0, {617, 617, 617, 617}},
    {130, 1, 4, 0, {230, 230, 230, 230}},
    {130, 1, 5, 0, {618, 618, 618, 618}},
    {130, 1, 6, 0, {619, 619, 619, 619}},
    {130, 1, 7, 0, {308, 308, 308, 308}},
    {130, 1, 8, 0, {620, 620, 620, 620}},
    {130, 1, 9, 0, {498, 498, 498, 498}},
    {130, 1, 10, 0, {358, 358, 358, 358}},
    {130, 1, 11, 0, {192, 192, 192, 192}},
    {130, 1, 12, 0, {621, 621, 621, 621}},
    {130, 1, 13, 0, {246, 246, 246, 246}},
    {130, 1, 14, 0, {254, 254, 254, 254}},
    {130, 1, 15, 0, {622, 622, 622, 622}},
    {130, 1, 16, 0, {254, 254, 254, 254}},
    {130, 1, 17, 0, {288, 288, 288, 288}},
    {130, 1, 18, 0, {622, 622, 622, 622}},
    {130, 1, 19, 0, {192, 192, 192, 192}},
    {130, 1, 20, 0, {5, 5, 5, 5}},
    {130, 1, 21, 0, {314, 314, 314, 314}},
    {130, 1, 22, 0, {192, 192, 192, 192}},
    {130, 1, 24, 0, {17, 17, 17, 17}},
    {130, 1, 25, 0, {5, 5, 5, 5}},
    {130, 1, 26, 0, {5, 5, 5, 5}},
    {130, 1, 28, 0, {192, 192, 192, 192}},
    {130, 1, 30, 0, {5, 5, 5, 5}},
    {130, 1, 33, 0, {5, 5, 5, 5}},
    {130, 1, 34, 0, {5, 5, 5, 5}},
    {130, 1, 36, 0, {5, 5, 5, 5}},
    {130, 2, 1, 0, {623, 623, 623, 623}},
    {130, 2, 2, 0, {24, 24, 24, 24}},
    {130, 2, 3, 0, {624, 624, 624, 624}},
    {130, 2, 4, 0, {625, 625, 625, 625}},
    {130, 2, 5, 0, {626, 626, 626, 626}},
    {130, 2, 6, 0, {279, 279, 279, 279}},
    {130, 2, 7, 0, {627, 627, 627, 627}},
    {130, 2, 8, 0, {506, 506, 506, 506}},
    {130, 2, 9, 0, {628, 628, 628, 628}},
    {130, 2, 10, 0, {254, 254, 254, 254}},
    {130, 2, 11, 0, {217, 217, 217, 217}},
    {130, 2, 12, 0, {227, 227, 227, 227}},
    {130, 2, 13, 0, {483, 483, 483, 483}},
    {130, 2, 14, 0, {152, 152, 152, 152}},
    {130, 2, 15, 0, {229, 229, 229, 229}},
    {130, 2, 16, 0, {254, 254, 254, 254}},
    {130, 2, 17, 0, {629, 629, 629, 629}},
    {130, 2, 18, 0, {258, 258, 258, 258}},
    {130, 2, 19, 0, {272, 272, 272, 272}},
    {130, 2, 21, 0, {217, 217, 217, 217}},
    {130, 2, 30, 0, {152, 152, 152, 152}},
    {130, 2, 31, 0, {24, 24, 24, 24}},
    {130, 2, 33, 0, {30, 30, 30, 30}},
    {130, 2, 34, 0, {258, 258, 258, 258}},
    {130, 2, 35, 0, {288, 288, 288, 288}},
    {130, 2, 36, 0, {152, 152, 152, 152}},
    {130, 2, 37, 0, {310, 310, 310, 310}},
    {130, 2, 39, 0, {30, 30, 30, 30}},
    {130, 2, 40, 0, {258, 258, 258, 258}},
    {130, 2, 41, 0, {288, 288, 288, 288}},
    {130, 2, 43, 0, {217, 217, 217, 217}},
    {130, 3, 1, 0, {630, 630, 630, 630}},
    {130, 3, 3, 0, {615, 615, 615, 615}},
    {130, 3, 4, 0, {631, 631, 631, 631}},
    {130, 3, 6, 0, {632, 632, 632, 632}},
    {130, 3, 7, 0, {633, 633, 633, 633}},
    {130, 3, 9, 0, {634, 634, 634, 634}},
    {130, 3, 10, 0, {635, 635, 635, 635}},
    {130, 3, 12, 0, {636, 636, 636, 636}},
    {130, 3, 13, 0, {223, 223, 223, 223}},
    {130, 3, 15, 0, {637, 637, 637, 637}},
    {130, 3, 16, 0, {638, 638, 638, 638}},
    {130, 3, 18, 0, {639, 639, 639, 639}},
    {130, 3, 19, 0, {640, 640, 640, 640}},
    {130, 3, 21, 0, {641, 641, 641, 641}},
    {130, 3, 22, 0, {642, 642, 642, 642}},
    {130, 3, 24, 0, {643, 643, 643, 643}},
    {130, 3, 25, 0, {643, 643, 643, 643}},
    {130, 3, 27, 0, {629, 629, 629, 629}},
    {130, 3, 28, 0, {291, 291, 291, 291}},
    {130, 3, 30, 0, {358, 358, 358, 358}},
    {130, 3, 31, 0, {9, 9, 9, 9}},
    {130, 3, 33, 0, {246, 246, 246, 246}},
    {130, 3, 34, 0, {192, 192, 192, 192}},
    {130, 3, 36, 0, {363, 363, 363, 363}},
    {130, 3, 37, 0, {406, 406, 406, 406}},
    {130, 3, 39, 0, {242, 242, 242, 242}},
    {130, 3, 40, 0, {242, 242, 242, 242}},
    {130, 3, 42, 0, {340, 340, 340, 340}},
    {130, 3, 43, 0, {313, 313, 313, 313}},
    {130, 3, 45, 0, {622, 622, 622, 622}},
    {130, 3, 46, 0, {622, 622, 622, 622}},
    {130, 3, 48, 0, {254, 254, 254, 254}},
    {130, 3, 49, 0, {254, 254, 254, 254}},
    {130, 3, 51, 0, {288, 288, 288, 288}},
    {130, 3, 52, 0, {288, 288, 288, 288}},
    {130, 3, 54, 0, {622, 622, 622, 622}},
    {130, 3, 55, 0, {622, 622, 622, 622}},
    {130, 3, 57, 0, {192, 192, 192, 192}},
    {130, 3, 58, 0, {192, 192, 192, 192}},
    {130, 3, 60, 0, {5, 5, 5, 5}},
    {130, 3, 61, 0, {5, 5, 5, 5}},
    {130, 3, 63, 0, {314, 314, 314, 314}},
    {130, 3, 64, 0, {314, 314, 314, 314}},
    {130, 3, 66, 0, {192, 192, 192, 192}},
    {130, 3, 67, 0, {192, 192, 192, 192}},
    {130, 3, 72, 0, {17, 17, 17, 17}},
    {130, 3, 73, 0, {17, 17, 17, 17}},
    {130, 3, 75, 0, {5, 5, 5, 5}},
    {130, 3, 76, 0, {5, 5, 5, 5}},
    {130, 3, 78, 0, {5, 5, 5, 5}},
    {130, 3, 79, 0, {5, 5, 5, 5}},
    {130, 3, 84, 0, {192, 192, 192, 192}},
    {130, 3, 85, 0, {192, 192, 192, 192}},
    {130, 3, 90, 0, {5, 5, 5, 5}},
    {130, 3, 91, 0, {5, 5, 5, 5}},
    {130, 3, 99, 0, {5, 5, 5, 5}},
    {130, 3, 100, 0, {5, 5, 5, 5}},
    {130, 3, 102, 0, {5, 5, 5, 5}},
    {130, 3, 103, 0, {5, 5, 5, 5}},
    {130, 3, 108, 0, {5, 5, 5, 5}},
    {130, 3, 109, 0, {5, 5, 5, 5}},
    {130, 6, 3, 0, {623, 623, 623, 623}},
    {130, 6, 4, 0, {644, 644, 644, 644}},
    {130, 6, 6, 0, {24, 24, 24, 24}},
    {130, 6, 7, 0, {622, 622, 622, 622}},
    {130, 6, 9, 0, {624, 624, 624, 624}},
    {130, 6, 10, 0, {645, 645, 645, 645}},
    {130, 6, 12, 0, {646, 646, 646, 646}},
    {130, 6, 13, 0, {89, 89, 89, 89}},
    {130, 6, 15, 0, {647, 647, 647, 647}},
    {130, 6, 16, 0, {334, 334, 334, 334}},
    {130, 6, 18, 0, {648, 648, 648, 648}},
    {130, 6, 19, 0, {649, 649, 649, 649}},
    {130, 6, 21, 0, {650, 650, 650, 650}},
    {130, 6, 22, 0, {5, 5, 5, 5}},
    {130, 6, 24, 0, {334, 334, 334, 334}},
    {130, 6, 25, 0, {243, 243, 243, 243}},
    {130, 6, 27, 0, {651, 651, 651, 651}},
    {130, 6, 28, 0, {652, 652, 652, 652}},
    {130, 6, 30, 0, {5, 5, 5, 5}},
    {130, 6, 31, 0, {653, 653, 653, 653}},
    {130, 6, 33, 0, {243, 243, 243, 243}},
    {130, 6, 34, 0, {17, 17, 17, 17}},
    {130, 6, 36, 0, {310, 310, 310, 310}},
    {130, 6, 37, 0, {297, 297, 297, 297}},
    {130, 6, 39, 0, {340, 340, 340, 340}},
    {130, 6, 40, 0, {218, 218, 218, 218}},
    {130, 6, 42, 0, {152, 152, 152, 152}},
    {130, 6, 43, 0, {5, 5, 5, 5}},
    {130, 6, 45, 0, {367, 367, 367, 367}},
    {130, 6, 46, 0, {603, 603, 603, 603}},
    {130, 6, 48, 0, {246, 246, 246, 246}},
    {130, 6, 49, 0, {326, 326, 326, 326}},
    {130, 6, 51, 0, {362, 362, 362, 362}},
    {130, 6, 52, 0, {17, 17, 17, 17}},
    {130, 6, 54, 0, {506, 506, 506, 506}},
    {130, 6, 55, 0, {272, 272, 272, 272}},
    {130, 6, 57, 0, {591, 591, 591, 591}},
    {130, 6, 60, 0, {17, 17, 17, 17}},
    {130, 6, 61, 0, {192, 192, 192, 192}},
    {130, 6, 63, 0, {322, 322, 322, 322}},
    {130, 6, 64, 0, {192, 192, 192, 192}},
    {130, 6, 67, 0, {219, 219, 219, 219}},
    {130, 6, 69, 0, {192, 192, 192, 192}},
    {130, 6, 70, 0, {218, 218, 218, 218}},
    {130, 6, 73, 0, {270, 270, 270, 270}},
    {130, 6, 79, 0, {5, 5, 5, 5}},
    {130, 6, 90, 0, {152, 152, 152, 152}},
    {130, 6, 93, 0, {24, 24, 24, 24}},
    {130, 6, 94, 0, {31, 31, 31, 31}},
    {130, 6, 97, 0, {5, 5, 5, 5}},
    {130, 6, 99, 0, {30, 30, 30, 30}},
    {130, 6, 100, 0, {17, 17, 17, 17}},
    {130, 6, 102, 0, {31, 31, 31, 31}},
    {130, 6, 103, 0, {288, 288, 288, 288}},
    {130, 6, 105, 0, {5, 5, 5, 5}},
    {130, 6, 108, 0, {23, 23, 23, 23}},
    {130, 6, 109, 0, {192, 192, 192, 192}},
    {130, 6, 111, 0, {327, 327, 327, 327}},
    {130, 6, 112, 0, {31, 31, 31, 31}},
    {130, 6, 115, 0, {5, 5, 5, 5}},
    {130, 6, 117, 0, {229, 229, 229, 229}},
    {130, 6, 118, 0, {258, 258, 258, 258}},
    {130, 6, 120, 0, {31, 31, 31, 31}},
    {130, 6, 121, 0, {242, 242, 242, 242}},
    {130, 6, 123, 0, {5, 5, 5, 5}},
    {130, 6, 126, 0, {17, 17, 17, 17}},
    {130, 6, 127, 0, {217, 217, 217, 217}},
    {130, 6, 129, 0, {288, 288, 288, 288}},
    {130, 6, 135, 0, {192, 192, 192, 192}},
    {130, 6, 136, 0, {218, 218, 218, 218}},
    {130, 6, 139, 0, {17, 17, 17, 17}},
    {130, 6, 145, 0, {5, 5, 5, 5}},
}};
inline constexpr std::array<ExpressionRow, 71> antipodal_rows{{
    {0, 9, 6, 2, {438, 3, 438, 3}},
    {1, 9, 6, 2, {431, 3, 431, 3}},
    {1, 9, 12, 2, {380, 3, 380, 3}},
    {2, 9, 6, 2, {450, 3, 450, 3}},
    {2, 9, 12, 2, {185, 3, 185, 3}},
    {2, 9, 18, 2, {52, 3, 52, 3}},
    {3, 1, 2, 0, {224, 3, 224, 3}},
    {3, 4, 4, 1, {192, 3, 192, 3}},
    {3, 4, 12, 1, {192, 3, 192, 3}},
    {3, 9, 6, 2, {452, 3, 452, 3}},
    {3, 9, 24, 2, {176, 3, 176, 3}},
    {3, 36, 60, 3, {22, 3, 22, 3}},
    {3, 36, 132, 3, {22, 3, 22, 3}},
    {4, 1, 2, 0, {374, 3, 374, 3}},
    {4, 4, 4, 1, {614, 3, 614, 3}},
    {4, 4, 12, 1, {614, 3, 614, 3}},
    {5, 1, 2, 0, {606, 3, 606, 3}},
    {5, 1, 4, 0, {291, 3, 291, 3}},
    {5, 1, 6, 0, {245, 3, 245, 3}},
    {5, 1, 10, 0, {239, 3, 239, 3}},
    {5, 9, 12, 2, {160, 3, 160, 3}},
    {5, 9, 30, 2, {474, 3, 474, 3}},
    {5, 9, 48, 2, {176, 3, 176, 3}},
    {5, 9, 66, 2, {176, 3, 176, 3}},
    {5, 9, 84, 2, {52, 3, 52, 3}},
    {6, 1, 2, 0, {654, 3, 654, 3}},
    {6, 1, 4, 0, {272, 3, 272, 3}},
    {6, 1, 6, 0, {655, 3, 655, 3}},
    {6, 1, 8, 0, {290, 3, 290, 3}},
    {6, 1, 10, 0, {311, 3, 311, 3}},
    {6, 1, 12, 0, {240, 3, 240, 3}},
    {6, 1, 14, 0, {289, 3, 289, 3}},
    {6, 1, 16, 0, {314, 3, 314, 3}},
    {6, 1, 18, 0, {314, 3, 314, 3}},
    {6, 1, 20, 0, {314, 3, 314, 3}},
    {6, 1, 22, 0, {246, 3, 246, 3}},
    {6, 1, 24, 0, {323, 3, 323, 3}},
    {6, 1, 26, 0, {246, 3, 246, 3}},
    {6, 1, 28, 0, {242, 3, 242, 3}},
    {6, 1, 30, 0, {17, 3, 17, 3}},
    {6, 1, 34, 0, {246, 3, 246, 3}},
    {6, 1, 36, 0, {17, 3, 17, 3}},
    {6, 2, 2, 0, {39, 3, 39, 3}},
    {6, 2, 4, 0, {17, 3, 17, 3}},
    {6, 2, 6, 0, {656, 3, 656, 3}},
    {6, 2, 8, 0, {246, 3, 246, 3}},
    {6, 2, 10, 0, {246, 3, 246, 3}},
    {6, 2, 12, 0, {17, 3, 17, 3}},
    {6, 3, 2, 0, {657, 3, 657, 3}},
    {6, 3, 4, 0, {509, 3, 509, 3}},
    {6, 3, 6, 0, {658, 3, 658, 3}},
    {6, 3, 8, 0, {274, 3, 274, 3}},
    {6, 3, 10, 0, {227, 3, 227, 3}},
    {6, 3, 12, 0, {246, 3, 246, 3}},
    {6, 3, 14, 0, {258, 3, 258, 3}},
    {6, 3, 16, 0, {30, 3, 30, 3}},
    {6, 3, 18, 0, {17, 3, 17, 3}},
    {6, 3, 20, 0, {246, 3, 246, 3}},
    {6, 3, 22, 0, {30, 3, 30, 3}},
    {6, 3, 24, 0, {17, 3, 17, 3}},
    {6, 3, 28, 0, {208, 3, 208, 3}},
    {6, 3, 30, 0, {218, 3, 218, 3}},
    {6, 3, 32, 0, {17, 3, 17, 3}},
    {13, 1, 2, 0, {32, 3, 32, 3}},
    {13, 1, 4, 0, {17, 3, 17, 3}},
    {13, 1, 6, 0, {31, 3, 31, 3}},
    {17, 1, 2, 0, {531, 3, 531, 3}},
    {17, 1, 4, 0, {88, 3, 88, 3}},
    {17, 1, 6, 0, {24, 3, 24, 3}},
    {17, 1, 8, 0, {5, 3, 5, 3}},
    {17, 1, 10, 0, {152, 3, 152, 3}},
}};

inline constexpr std::array<std::size_t,4492> density_values{{2,3,4,3,3,5,3,3,6,3,9,10,3,3,3,11,12,3,3,3,15,3,16,3,3,5,3,3,17,3,22,3,23,3,3,5,3,3,24,3,27,28,3,3,3,15,3,16,3,3,5,3,3,30,3,36,5,37,5,11,5,37,5,37,5,11,5,43,5,11,5,44,45,45,46,45,45,46,45,45,44,45,45,46,45,45,46,45,45,44,45,45,46,45,45,46,45,45,36,5,37,5,11,5,37,5,51,52,52,53,52,52,53,52,52,51,52,52,53,52,52,53,52,52,51,52,52,53,52,52,53,52,52,57,58,59,57,57,57,60,58,57,58,60,57,57,57,59,58,57,58,59,57,57,57,60,58,57,58,60,57,57,57,59,58,61,52,52,51,52,52,51,52,52,61,52,52,51,52,52,51,52,52,61,52,52,51,52,52,51,52,52,57,11,58,37,57,11,57,37,64,22,27,65,22,27,66,22,27,64,22,27,65,22,27,66,22,27,64,22,27,65,22,27,66,22,27,57,37,57,11,57,37,58,11,64,27,22,66,27,22,65,27,22,64,27,22,66,27,22,65,27,22,64,27,22,66,27,22,65,27,22,36,5,37,5,11,5,37,5,71,27,27,72,27,27,72,27,27,71,27,27,72,27,27,72,27,27,71,27,27,72,27,27,72,27,27,57,57,60,58,57,58,59,57,57,57,59,58,57,58,60,57,57,57,60,58,57,58,59,57,57,57,59,58,57,58,60,57,57,11,58,37,57,11,57,37,64,45,52,64,45,52,79,45,52,64,45,52,64,45,52,79,45,52,64,45,52,64,45,52,79,45,52,57,37,57,11,57,37,58,11,64,52,45,79,52,45,64,52,45,64,52,45,79,52,45,64,52,45,64,52,45,79,52,45,64,52,45,84,5,5,5,58,5,5,5,85,5,5,5,58,5,5,5,84,5,5,5,58,5,5,5,85,5,5,5,58,5,5,5,87,5,88,5,89,5,88,5,87,5,88,5,89,5,88,5,87,5,88,5,89,5,88,5,87,5,88,5,89,5,88,5,57,58,60,58,57,57,60,57,57,58,59,58,57,57,59,57,57,58,60,58,57,57,60,57,57,58,59,58,57,57,59,57,64,52,45,64,52,45,79,52,45,64,52,45,64,52,45,79,52,45,64,52,45,64,52,45,79,52,45,57,57,59,57,57,58,59,58,57,57,60,57,57,58,60,58,57,57,59,57,57,58,59,58,57,57,60,57,57,58,60,58,64,45,52,79,45,52,64,45,52,64,45,52,79,45,52,64,45,52,64,45,52,79,45,52,64,45,52,93,94,44,45,45,46,45,45,46,45,45,44,45,45,46,45,45,46,45,45,44,45,45,46,45,45,46,45,45,85,43,43,96,85,43,43,85,57,5,98,5,5,5,99,5,57,5,98,5,5,5,100,5,57,5,98,5,5,5,99,5,57,5,98,5,5,5,100,5,85,96,43,43,85,85,43,43,104,65,65,104,65,65,105,65,65,104,65,65,104,65,65,105,65,65,104,65,65,104,65,65,105,65,65,93,93,94,94,93,107,94,94,108,66,66,109,66,66,108,66,66,108,66,66,109,66,66,108,66,66,108,66,66,109,66,66,108,66,66,57,5,99,5,5,5,98,5,57,5,100,5,5,5,98,5,57,5,99,5,5,5,98,5,57,5,100,5,5,5,98,5,104,65,65,105,65,65,104,65,65,104,65,65,105,65,65,104,65,65,104,65,65,105,65,65,104,65,65,85,43,43,96,85,43,43,85,114,52,45,115,52,45,115,52,45,114,52,45,115,52,45,115,52,45,114,52,45,115,52,45,115,52,45,93,94,94,93,93,94,94,107,64,45,52,114,45,52,114,45,52,64,45,52,114,45,52,114,45,52,64,45,52,114,45,52,114,45,52,85,96,43,43,85,85,43,43,122,52,52,53,52,52,51,52,52,122,52,52,53,52,52,51,52,52,122,52,52,53,52,52,51,52,52,60,59,124,59,60,60,124,60,60,59,125,59,60,60,125,60,60,59,124,59,60,60,124,60,60,59,125,59,60,60,125,60,94,5,43,5,85,5,43,5,132,65,66,132,65,66,133,65,66,132,65,66,132,65,66,133,65,66,132,65,66,132,65,66,133,65,66,93,5,94,5,43,5,94,5,132,66,65,133,66,65,132,66,65,132,66,65,133,66,65,132,66,65,132,66,65,133,66,65,132,66,65,60,94,60,43,60,94,59,43,104,65,65,142,65,65,142,65,65,104,65,65,142,65,65,142,65,65,104,65,65,142,65,65,142,65,65,147,57,57,148,147,57,57,147,149,64,64,150,64,64,149,64,64,149,64,64,150,64,64,149,64,64,149,64,64,150,64,64,149,64,64,36,36,37,37,36,94,37,37,11,5,153,5,5,5,43,5,11,5,57,5,5,5,43,5,11,5,153,5,5,5,43,5,11,5,57,5,5,5,43,5,36,36,37,37,36,94,37,37,66,22,27,65,22,27,65,22,27,66,22,27,65,22,27,65,22,27,66,22,27,65,22,27,65,22,27,153,5,5,11,57,5,5,37,57,5,5,11,153,5,5,37,153,5,5,11,57,5,5,37,57,5,5,11,153,5,5,37,61,52,52,160,52,52,61,52,52,61,52,52,160,52,52,61,52,52,61,52,52,160,52,52,61,52,52,159,88,88,32,159,88,88,11,159,88,88,32,159,88,88,11,159,88,88,32,159,88,88,11,159,88,88,32,159,88,88,11,61,52,52,160,52,52,61,52,52,61,52,52,160,52,52,61,52,52,61,52,52,160,52,52,61,52,52,11,5,153,5,5,5,43,5,11,5,57,5,5,5,43,5,11,5,153,5,5,5,43,5,11,5,57,5,5,5,43,5,66,27,22,65,27,22,65,27,22,66,27,22,65,27,22,65,27,22,66,27,22,65,27,22,65,27,22,57,93,57,57,57,98,57,57,52,27,22,66,27,22,66,27,22,52,27,22,66,27,22,66,27,22,52,27,22,66,27,22,66,27,22,5,5,171,5,11,5,94,5,5,5,58,5,11,5,94,5,5,5,171,5,11,5,94,5,5,5,58,5,11,5,94,5,52,22,27,66,22,27,66,22,27,52,22,27,66,22,27,66,22,27,52,22,27,66,22,27,66,22,27,36,37,37,36,36,37,37,94,72,27,27,176,27,27,177,27,27,72,27,27,176,27,27,177,27,27,72,27,27,176,27,27,177,27,27,43,11,11,182,43,11,11,43,183,22,22,184,22,22,185,22,22,183,22,22,184,22,22,185,22,22,183,22,22,184,22,22,185,22,22,11,5,43,5,5,5,153,5,11,5,43,5,5,5,57,5,11,5,43,5,5,5,153,5,11,5,43,5,5,5,57,5,72,27,27,177,27,27,176,27,27,72,27,27,177,27,27,176,27,27,72,27,27,177,27,27,176,27,27,36,36,37,37,36,94,37,37,61,192,3,52,192,3,52,192,3,61,192,3,52,192,3,52,192,3,61,192,3,52,192,3,52,192,3,43,11,11,182,43,11,11,43,44,45,45,44,45,45,194,45,45,44,45,45,44,45,45,194,45,45,44,45,45,44,45,45,194,45,45,43,182,11,11,43,43,11,11,44,3,192,45,3,192,45,3,192,44,3,192,45,3,192,45,3,192,44,3,192,45,3,192,45,3,192,36,36,37,37,36,94,37,37,64,45,52,11,31,11,88,11,31,37,88,11,11,94,11,11,37,94,37,11,11,43,11,11,37,43,37,11,11,94,11,11,37,94,37,11,11,43,11,11,37,43,37,5,5,31,5,88,5,31,5,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,36,37,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,31,5,88,5,3,5,88,5,52,22,27,45,22,27,52,22,27,52,22,27,45,22,27,52,22,27,52,22,27,45,22,27,52,22,27,11,5,31,5,31,5,88,5,11,5,31,5,5,5,88,5,11,5,31,5,31,5,88,5,11,5,31,5,5,5,88,5,11,11,94,37,11,11,43,37,11,3,31,192,11,3,88,192,11,3,31,192,11,3,88,192,11,3,31,192,11,3,88,192,11,3,31,192,11,3,88,192,36,37,37,36,36,37,37,94,61,52,52,160,52,52,61,52,52,61,52,52,160,52,52,61,52,52,61,52,52,160,52,52,61,52,52,11,11,43,37,11,37,94,11,11,11,94,37,11,37,43,11,11,11,43,37,11,37,94,11,11,11,94,37,11,37,43,11,52,22,27,52,22,27,45,22,27,52,22,27,52,22,27,45,22,27,52,22,27,52,22,27,45,22,27,11,37,94,11,11,11,43,37,11,37,43,11,11,11,94,37,11,37,94,11,11,11,43,37,11,37,43,11,11,11,94,37,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,52,27,22,11,31,11,31,11,88,11,88,11,31,37,31,11,88,37,88,11,31,11,31,11,88,11,88,11,31,37,31,11,88,37,88,11,31,11,88,11,31,37,88,185,22,22,184,22,22,184,22,22,185,22,22,184,22,22,184,22,22,185,22,22,184,22,22,184,22,22,11,88,37,31,11,88,11,31,22,27,27,176,27,27,176,27,27,22,27,27,176,27,27,176,27,27,22,27,27,176,27,27,176,27,27,94,5,11,5,43,5,11,5,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,5,5,5,5,32,5,5,5,88,5,5,5,32,5,5,5,5,5,5,5,32,5,5,5,88,5,5,5,32,5,5,5,52,22,27,45,22,27,52,22,27,52,22,27,45,22,27,52,22,27,52,22,27,45,22,27,52,22,27,31,5,5,5,37,5,5,5,3,5,5,5,37,5,5,5,31,5,5,5,37,5,5,5,3,5,5,5,37,5,5,5,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,31,88,32,88,31,88,32,88,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,37,5,3,5,211,5,3,5,37,5,3,5,211,5,3,5,37,5,3,5,211,5,3,5,37,5,3,5,211,5,3,5,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,52,27,22,52,27,22,45,27,22,153,11,5,5,153,37,5,5,57,11,5,5,57,37,5,5,153,11,5,5,153,37,5,5,57,11,5,5,57,37,5,5,11,37,43,37,11,11,43,11,11,37,94,37,11,11,94,11,11,37,43,37,11,11,43,11,11,37,94,37,11,11,94,11,3,22,22,185,22,22,185,22,22,3,22,22,185,22,22,185,22,22,3,22,22,185,22,22,185,22,22,11,11,94,11,11,37,94,37,11,11,43,11,11,37,43,37,11,11,94,11,11,37,94,37,11,11,43,11,11,37,43,37,176,27,27,177,27,27,177,27,27,176,27,27,177,27,27,177,27,27,176,27,27,177,27,27,177,27,27,5,5,31,5,88,5,31,5,52,3,192,27,3,192,22,3,192,52,3,192,27,3,192,22,3,192,52,3,192,27,3,192,22,3,192,36,37,52,3,192,27,3,192,22,3,192,52,3,192,27,3,192,22,3,192,52,3,192,27,3,192,22,3,192,31,5,88,5,3,5,88,5,52,192,3,22,192,3,27,192,3,52,192,3,22,192,3,27,192,3,52,192,3,22,192,3,27,192,3,11,37,43,11,11,37,94,11,22,27,27,176,27,27,176,27,27,22,27,27,176,27,27,176,27,27,22,27,27,176,27,27,176,27,27,11,5,88,5,5,5,31,5,11,5,88,5,31,5,31,5,11,5,88,5,5,5,31,5,11,5,88,5,31,5,31,5,22,27,27,176,27,27,176,27,27,22,27,27,176,27,27,176,27,27,22,27,27,176,27,27,176,27,27,11,192,88,3,11,192,31,3,11,192,88,3,11,192,31,3,11,192,88,3,11,192,31,3,11,192,88,3,11,192,31,3,22,27,27,176,27,27,176,27,27,22,27,27,176,27,27,176,27,27,22,27,27,176,27,27,176,27,27,11,37,94,11,11,11,43,37,11,37,43,11,11,11,94,37,11,37,94,11,11,11,43,37,11,37,43,11,11,11,94,37,52,3,192,22,3,192,27,3,192,52,3,192,22,3,192,27,3,192,52,3,192,22,3,192,27,3,192,11,11,43,37,11,37,94,11,11,11,94,37,11,37,43,11,11,11,43,37,11,37,94,11,11,11,94,37,11,37,43,11,52,192,3,27,192,3,22,192,3,52,192,3,27,192,3,22,192,3,52,192,3,27,192,3,22,192,3,159,32,88,88,159,11,88,88,159,32,88,88,159,11,88,88,159,32,88,88,159,11,88,88,159,32,88,88,159,11,88,88,11,31,11,88,11,31,37,88,44,45,45,11,11,94,11,11,37,94,37,11,11,43,11,11,37,43,37,11,11,94,11,11,37,94,37,11,11,43,11,11,37,43,37,61,52,52,57,57,57,93,57,57,57,98,44,45,45,44,45,45,194,45,45,44,45,45,44,45,45,194,45,45,44,45,45,44,45,45,194,45,45,5,5,94,5,11,5,171,5,5,5,94,5,11,5,58,5,5,5,94,5,11,5,171,5,5,5,94,5,11,5,58,5,44,45,45,194,45,45,44,45,45,44,45,45,194,45,45,44,45,45,44,45,45,194,45,45,44,45,45,11,5,43,5,5,5,153,5,11,5,43,5,5,5,57,5,11,5,43,5,5,5,153,5,11,5,43,5,5,5,57,5,61,52,52,61,52,52,160,52,52,61,52,52,61,52,52,160,52,52,61,52,52,61,52,52,160,52,52,43,182,11,11,43,43,11,11,52,27,22,66,27,22,66,27,22,52,27,22,66,27,22,66,27,22,52,27,22,66,27,22,66,27,22,5,31,31,5,5,31,31,192,88,3,88,3,88,3,192,3,88,3,88,3,88,3,217,3,88,3,88,3,88,3,192,3,88,3,88,3,88,3,217,3,5,5,31,5,3,5,5,5,5,5,31,5,3,5,192,5,5,5,31,5,3,5,5,5,5,5,31,5,3,5,192,5,5,5,31,31,5,192,31,31,22,27,27,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,3,5,88,88,3,3,88,88,3,22,22,27,22,22,3,22,22,3,22,22,27,22,22,3,22,22,3,22,22,27,22,22,3,22,22,88,3,3,5,88,3,3,217,88,3,3,5,88,3,3,217,88,3,3,5,88,3,3,217,88,3,3,5,88,3,3,217,5,5,5,3,3,5,5,192,3,5,5,3,5,5,5,192,5,5,5,3,3,5,5,192,3,5,5,3,5,5,5,192,3,5,5,5,5,5,88,5,3,5,3,5,5,5,88,5,3,5,5,5,5,5,88,5,3,5,3,5,5,5,88,5,3,22,22,3,22,22,27,22,22,3,22,22,3,22,22,27,22,22,3,22,22,3,22,22,27,22,22,88,3,192,3,88,3,88,3,88,3,217,3,88,3,88,3,88,3,192,3,88,3,88,3,88,3,217,3,88,3,88,3,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,22,27,27,5,5,5,5,3,5,31,5,5,5,192,5,3,5,31,5,5,5,5,5,3,5,31,5,5,5,192,5,3,5,31,5,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,22,27,27,192,3,5,3,5,3,192,3,192,3,5,3,5,3,219,3,192,3,5,3,5,3,192,3,192,3,5,3,5,3,219,3,5,31,31,5,5,31,31,192,22,3,192,27,3,192,27,3,192,22,3,192,27,3,192,27,3,192,22,3,192,27,3,192,27,3,192,3,88,88,5,3,88,88,3,3,192,3,22,192,3,22,192,3,3,192,3,22,192,3,22,192,3,3,192,3,22,192,3,22,192,3,5,3,5,5,5,192,5,5,3,3,5,5,3,192,5,5,5,3,5,5,5,192,5,5,3,3,5,5,3,192,5,5,22,27,27,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,88,5,3,3,88,217,3,3,88,5,3,3,88,217,3,3,88,5,3,3,88,217,3,3,88,5,3,3,88,217,3,3,22,27,27,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,3,192,5,5,3,3,5,5,5,192,5,5,5,3,5,5,3,192,5,5,3,3,5,5,5,192,5,5,5,3,5,5,3,22,22,27,22,22,3,22,22,3,22,22,27,22,22,3,22,22,3,22,22,27,22,22,3,22,22,88,3,88,3,88,3,192,3,88,3,88,3,88,3,217,3,88,3,88,3,88,3,192,3,88,3,88,3,88,3,217,3,22,192,3,27,192,3,27,192,3,22,192,3,27,192,3,27,192,3,22,192,3,27,192,3,27,192,3,5,5,31,5,3,5,5,5,5,5,31,5,3,5,192,5,5,5,31,5,3,5,5,5,5,5,31,5,3,5,192,5,22,192,3,27,192,3,27,192,3,22,192,3,27,192,3,27,192,3,22,192,3,27,192,3,27,192,3,3,5,88,5,5,5,5,5,3,5,88,5,5,5,3,5,3,5,88,5,5,5,5,5,3,5,88,5,5,5,3,5,3,3,192,22,3,192,22,3,192,3,3,192,22,3,192,22,3,192,3,3,192,22,3,192,22,3,192,192,3,192,3,5,3,5,3,192,3,219,3,5,3,5,3,192,3,192,3,5,3,5,3,192,3,219,3,5,3,5,3,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,22,27,27,22,27,27,192,27,27,22,27,27,5,5,31,31,5,192,31,31,224,3,3,192,3,3,219,3,3,224,3,3,192,3,3,219,3,3,224,3,3,192,3,3,219,3,3,5,5,5,3,3,5,5,192,3,5,5,3,5,5,5,192,5,5,5,3,3,5,5,192,3,5,5,3,5,5,5,192,22,3,192,27,3,192,27,3,192,22,3,192,27,3,192,27,3,192,22,3,192,27,3,192,27,3,192,88,3,3,5,88,3,3,217,88,3,3,5,88,3,3,217,88,3,3,5,88,3,3,217,88,3,3,5,88,3,3,217,22,3,192,27,3,192,27,3,192,22,3,192,27,3,192,27,3,192,22,3,192,27,3,192,27,3,192,3,5,5,192,5,5,5,3,5,5,5,192,3,5,5,3,3,5,5,192,5,5,5,3,5,5,5,192,3,5,5,3,3,192,3,22,192,3,22,192,3,3,192,3,22,192,3,22,192,3,3,192,3,22,192,3,22,192,3,88,3,192,3,88,3,88,3,88,3,217,3,88,3,88,3,88,3,192,3,88,3,88,3,88,3,217,3,88,3,88,3,224,3,3,219,3,3,192,3,3,224,3,3,219,3,3,192,3,3,224,3,3,219,3,3,192,3,3,5,5,5,5,3,5,31,5,5,5,192,5,3,5,31,5,5,5,5,5,3,5,31,5,5,5,192,5,3,5,31,5,224,3,3,219,3,3,192,3,3,224,3,3,219,3,3,192,3,3,224,3,3,219,3,3,192,3,3,5,3,5,5,5,192,5,5,3,3,5,5,3,192,5,5,5,3,5,5,5,192,5,5,3,3,5,5,3,192,5,5,224,3,3,192,3,3,219,3,3,224,3,3,192,3,3,219,3,3,224,3,3,192,3,3,219,3,3,88,5,3,3,88,217,3,3,88,5,3,3,88,217,3,3,88,5,3,3,88,217,3,3,88,5,3,3,88,217,3,3,224,3,3,192,3,3,219,3,3,224,3,3,192,3,3,219,3,3,224,3,3,192,3,3,219,3,3}};

inline Integer power(unsigned long base, unsigned long exponent) {
    Integer result; mpz_ui_pow_ui(result.get_mpz_t(), base, exponent); return result;
}
inline Rational local_density(const Density& d, unsigned long v, unsigned long unit) {
    if (v<d.content_exponent) return Rational();
    v-=d.content_exponent;
    const auto& c=constants(); Rational result;
    if (d.kind==1) {
        const int chi=d.prime==2 ? 1 : kronecker(static_cast<long>((unit%d.prime)*d.unit_inverse%d.prime),d.prime);
        const Rational ratio=make_rational(Integer(1),power(d.prime,(d.rank/2-1)*v));
        Rational signed_ratio=ratio; if (v%2) signed_ratio=-signed_ratio;
        result=c[density_values[d.begin]]
            +(c[density_values[d.begin+1]]+chi*c[density_values[d.begin+3]])*ratio
            +(c[density_values[d.begin+2]]+chi*c[density_values[d.begin+4]])*signed_ratio;
    } else {
        const unsigned long modulus=power(d.prime,d.threshold).get_ui();
        unit=(unit%modulus)*d.unit_inverse%modulus;
        Rational factor(1); const Integer denominator=power(d.prime,d.rank-2);
        for (unsigned long j=0;j<=v/2;++j) {
            const unsigned long exponent=v-2*j;
            const unsigned long residue=exponent>=d.threshold ? 0 : power(d.prime,exponent).get_ui()*unit%modulus;
            if (residue>=d.count) fail("IPR real density table is incomplete");
            result+=factor*c[density_values[d.begin+residue]];
            factor/=denominator;
        }
    }
    return result*power(d.prime,d.content_exponent);
}

inline void multiply_density(Rational& denominator, int id, const Integer& argument) {
    if (id < 0 || argument <= 0) fail("invalid IPR local density argument");
    const Density& d = densities[id];
    Integer unit;
    const Integer prime(d.prime);
    const auto valuation = mpz_remove(unit.get_mpz_t(), argument.get_mpz_t(), prime.get_mpz_t());
    // Only the unit modulo the fixed local modulus enters the coefficient.
    const unsigned long modulus = d.kind == 1 ? d.prime : power(d.prime,d.threshold).get_ui();
    denominator *= local_density(d, valuation, residue(unit, modulus));
}
inline Rational base_value(std::size_t identifier,const Integer& index) {
    const auto& base=bases[identifier]; if (!index) fail("IPR real base index must be positive");
    if (index%base.content != 0) return Rational();
    const auto& c=constants(); Rational result;
    for (std::size_t i=base.begin;i<base.begin+base.count;++i) {
        const auto& term=kernels[i]; if (index%term.denominator != 0) continue;
        const Integer n=(index/term.denominator)*term.numerator;
        if (term.parity>=0) {
            unsigned long v=0; Integer unit=index;
            while (unit%2==0) { unit/=2; ++v; }
            if (static_cast<int>(v%2)!=term.parity || static_cast<int>(residue(unit,8))!=term.unit) continue;
        }
        Rational value;
        switch (term.kind) {
        case 0: value=Rational(two_character_sum(term.weight,term.left,term.right,n)); break;
        case 1: value=cohen_number(term.weight,n)*kronecker(term.twist,n); break;
        case 2: value=hurwitz_class_number(n); break;
        case 3: value=Rational(two_character_sum(0,term.left,term.right,n)); break;
        case 4: { const Integer root=integer_square_root(n); value=Rational(root*root==n ? 1 : 0); break; }
        default: fail("unknown IPR real arithmetic kernel");
        }
        result+=c[term.coefficient]*value;
    }
    return result;
}
inline Rational normalized_base(const ExpressionRow& row, const Integer& n) {
    Rational value = base_value(row.function, n);
    if (value == 0 || row.density_mask == 0) return value;
    const Base& base = bases[row.function];
    Rational denominator(1);
    if (row.density_mask & 1U) multiply_density(denominator,base.two, n);
    if (row.density_mask & 2U) multiply_density(denominator,base.three, n);
    if (denominator <= 0) fail("nonzero IPR real mass has a zero density denominator");
    value /= denominator;
    return value;
}

template<std::size_t N> inline Rational evaluate(const std::array<ExpressionRow,N>& rows,const Integer& m) {
    if (!m) fail("IPR real index must be positive");
    const auto& c=constants(); Rational total;
    for (const auto& row:rows) {
        const Rational& coefficient=c[row.coefficient[residue(m,4)]]; if (coefficient==0) continue;
        const Integer n=m*row.scale+row.intercept;
        const Rational value = normalized_base(row, n);
        if (value != 0) total += coefficient * value;
    }
    return total;
}
inline Rational negative_split(const Integer& m) {
    return evaluate(split_rows,m);
}

inline Rational negative_antipodal(const Integer& m) {
    return evaluate(antipodal_rows,m);
}
} // namespace ipr_real


==> anc/src/buckycount/prefix_cache.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// One immutable pack per million discriminants. Each footer index entry
// addresses the first of up to 128 variable-length records.
#pragma once

class PrefixCache {
    using Values = std::array<std::optional<Integer>, 4>;
    using Path = std::filesystem::path;
    static constexpr unsigned long span = 1000000;
    static constexpr unsigned stride = 128;
    static constexpr unsigned entry_size = 12; // uint32 key and uint64 byte offset
    Path root_;
    std::mutex mutex_;
    std::map<Integer, Values> pending_;

    static std::uint64_t hash(std::string_view bytes, std::uint64_t h = 14695981039346656037ULL) {
        for (unsigned char byte : bytes)
            h = (h ^ byte) * 1099511628211ULL;
        return h;
    }
    Path path(const Integer &base) const {
        auto dir = root_ / "primitive";
        auto digits = base.get_str();
        while (digits.size() > 100) {
            dir /= digits.substr(0, 90);
            digits.erase(0, 90);
        }
        // The last six digits are zero, including when earlier digits form directories.
        const Integer end = Integer(digits, 10) + span - 1;
        return dir / (digits + "-" + end.get_str() + ".bin");
    }
    static void append_word(std::string &data, std::uint64_t value, unsigned width) {
        for (unsigned i = 0; i < width; ++i)
            data.push_back(static_cast<char>(value >> (8 * i)));
    }
    static std::uint64_t word(std::string_view data, unsigned width) {
        if (data.size() < width) fail("truncated coefficient pack");
        std::uint64_t value = 0;
        for (unsigned i = 0; i < width; ++i)
            value |= std::uint64_t(static_cast<unsigned char>(data[i])) << (8 * i);
        return value;
    }
    static std::string checksum(const Integer &discriminant, std::string_view data) {
        auto h = hash(data, hash(discriminant.get_str(), hash("primitive-gmp")));
        std::string bytes;
        for (unsigned i = 0; i < 8; ++i)
            bytes.push_back(static_cast<char>(h >> (8 * i)));
        return bytes;
    }
    // The first byte carries the sign and magnitude length. 127 introduces
    // an eight-byte little-endian length. Magnitudes are least-significant byte first.
    static void append_integer(std::string &data, const Integer &value) {
        const std::size_t size = value == 0 ? 0 : (mpz_sizeinbase(value.get_mpz_t(), 2) + 7) / 8;
        data.push_back(static_cast<char>((value < 0 ? 128 : 0) | std::min<std::size_t>(size, 127)));
        if (size >= 127) {
            const std::uint64_t length = size;
            for (unsigned i = 0; i < 8; ++i)
                data.push_back(static_cast<char>(length >> (8 * i)));
        }
        if (size) {
            const auto start = data.size();
            data.resize(start + size);
            mpz_export(data.data() + start, nullptr, -1, 1, 0, 0, value.get_mpz_t());
        }
    }
    static Integer read_integer(std::string_view &data) {
        if (data.empty())
            fail("missing coefficient cache integer");
        const auto header = static_cast<unsigned char>(data.front());
        data.remove_prefix(1);
        std::uint64_t size = header & 127;
        if (size == 127) {
            if (data.size() < 8)
                fail("truncated coefficient cache length");
            size = 0;
            for (unsigned i = 0; i < 8; ++i)
                size |= std::uint64_t(static_cast<unsigned char>(data[i])) << (8 * i);
            data.remove_prefix(8);
            if (size < 127)
                fail("invalid coefficient cache length");
        }
        if (size > data.size() || (size && data[size - 1] == 0) || (!size && (header & 128)))
            fail("invalid coefficient cache integer");
        Integer value;
        mpz_import(value.get_mpz_t(), size, -1, 1, 0, 0, data.data());
        if (header & 128)
            mpz_neg(value.get_mpz_t(), value.get_mpz_t());
        data.remove_prefix(size);
        return value;
    }
    static std::string encode(const Integer &discriminant, const Values &values) {
        std::string data(1, 0);
        for (unsigned i = 0; i < values.size(); ++i) {
            if (!values[i])
                continue;
            data[0] |= static_cast<char>(1U << i);
            append_integer(data, *values[i]);
        }
        return data + checksum(discriminant, data);
    }
    static Values decode(const Integer &discriminant, std::string_view bytes) {
        if (bytes.size() < 10)
            fail("truncated coefficient cache record");
        const std::string_view data(bytes.data(), bytes.size() - 8);
        if (checksum(discriminant, data) != std::string_view(bytes).substr(data.size()))
            fail("coefficient cache checksum mismatch at D" + discriminant.get_str());
        const auto mask = static_cast<unsigned char>(data[0]);
        if (!mask || mask > 15)
            fail("invalid coefficient cache mask");
        Values values;
        auto payload = data.substr(1);
        for (unsigned i = 0; i < values.size(); ++i) {
            if (mask & (1U << i))
                values[i] = read_integer(payload);
        }
        if (!payload.empty())
            fail("unexpected trailing coefficient data");
        return values;
    }
    static bool merge(Values &values, const Values &updates) {
        bool changed = false;
        for (unsigned i = 0; i < updates.size(); ++i) {
            if (!updates[i])
                continue;
            if (values[i] && values[i] != updates[i])
                fail("inconsistent cached coefficient");
            if (!values[i]) {
                values[i] = updates[i];
                changed = true;
            }
        }
        return changed;
    }
    // A record holds its local key, encoded payload length and checksummed values.
    static void record(std::string &out, unsigned key, std::string_view payload) {
        append_word(out, key, 4);
        if (payload.size() < 255) out.push_back(static_cast<char>(payload.size()));
        else {
            out.push_back(static_cast<char>(255));
            append_word(out, payload.size(), 8);
        }
        out.append(payload);
    }
    struct Record { unsigned key; std::string_view values; };
    static Record next(std::string_view &data) {
        const auto key = word(data, 4);
        data.remove_prefix(4);
        auto size = word(data, 1);
        data.remove_prefix(1);
        if (size == 255) {
            size = word(data, 8);
            data.remove_prefix(8);
        }
        if (key >= span || size < 10 || size > data.size()) fail("invalid coefficient pack record");
        const auto values = data.substr(0, size);
        data.remove_prefix(size);
        return {static_cast<unsigned>(key), values};
    }

    struct Descriptor {
        int fd;
        explicit Descriptor(int value) : fd(value) {}
        Descriptor(const Descriptor &) = delete;
        ~Descriptor() { if (fd >= 0) ::close(fd); }
    };
    static void io_error(const char *operation) {
        throw std::system_error(errno, std::generic_category(), operation);
    }
    struct Mapping {
        void *address = MAP_FAILED;
        std::size_t size = 0;
        ~Mapping() { if (address != MAP_FAILED) ::munmap(address, size); }
    };
    struct Pack {
        Mapping mapping;
        ino_t inode = 0;
        std::string_view records, index;
        std::unique_ptr<std::once_flag[]> checked;

        Pack(const Path &file, const Integer &base) {
            Descriptor input(::open(file.c_str(), O_RDONLY | O_CLOEXEC));
            if (input.fd < 0) {
                if (errno == ENOENT) return;
                io_error("opening coefficient pack");
            }
            struct stat info{};
            if (::fstat(input.fd, &info)) io_error("reading coefficient pack metadata");
            if (info.st_size < 32) fail("truncated coefficient pack");
            inode = info.st_ino;
            mapping.size = info.st_size;
            mapping.address = ::mmap(nullptr, mapping.size, PROT_READ, MAP_PRIVATE, input.fd, 0);
            if (mapping.address == MAP_FAILED) io_error("mapping coefficient pack");
            std::string_view data(static_cast<const char *>(mapping.address), mapping.size);
            // Footer: record count, index checksum, magic.
            if (!data.ends_with("BUCKPK01")) fail("invalid coefficient pack footer");
            const auto count = word(data.substr(data.size()-24), 8);
            if (!count || count > span) fail("invalid coefficient pack count");
            const auto bytes = entry_size * ((count + stride - 1) / stride);
            if (bytes >= data.size()-24) fail("truncated coefficient pack index");
            records = data.substr(0, data.size()-24-bytes);
            index = data.substr(records.size(), bytes);
            if (word(data.substr(data.size()-16), 8) !=
                hash(data.substr(records.size(), bytes+8), hash(base.get_str())))
                fail("coefficient pack index checksum mismatch");
            checked = std::make_unique<std::once_flag[]>(bytes / entry_size);
        }
        std::string_view block(std::size_t i) const {
            const auto start = word(index.substr(i*entry_size+4), 8);
            const auto end = (i+1)*entry_size == index.size() ? records.size()
                              : word(index.substr((i+1)*entry_size+4), 8);
            if (end > records.size() || start >= end || end-start < 8)
                fail("invalid coefficient pack block offset");
            const auto bytes = records.substr(start, end-start-8);
            std::call_once(checked[i], [&] {
                if (hash(bytes) != word(records.substr(end-8), 8))
                    fail("coefficient pack block checksum mismatch");
            });
            return bytes;
        }
        Values lookup(const Integer &d, unsigned key) const {
            std::size_t lo = 0, hi = index.size()/entry_size;
            while (lo < hi) {
                const auto mid = lo + (hi-lo)/2;
                if (word(index.substr(mid*entry_size), 4) <= key) lo = mid+1;
                else hi = mid;
            }
            if (!lo) return {};
            auto block = this->block(lo-1);
            while (!block.empty()) {
                const auto row = next(block);
                if (row.key == key) return decode(d, row.values);
                if (row.key > key) break;
            }
            return {};
        }
    };
    std::map<Integer, std::shared_ptr<Pack>> packs_;

    // Spill private batches during calculation. A single unlinked file holds all
    // batches; only chunk positions per pack remain resident until publication.
    struct Chunk { off_t offset; std::size_t bytes; };
    Descriptor scratch_{-1};
    std::map<Integer, std::vector<Chunk>> chunks_;
    static void write_all(int fd, std::string_view bytes) {
        while (!bytes.empty()) {
            const auto n = ::write(fd, bytes.data(), bytes.size());
            if (n < 0 && errno == EINTR) continue;
            if (n <= 0) io_error("writing coefficient cache");
            bytes.remove_prefix(n);
        }
    }
    void spill() {
        if (pending_.empty()) return;
        if (scratch_.fd < 0) {
            auto name = (root_ / ".pending-XXXXXX").string();
            scratch_.fd = ::mkstemp(name.data());
            if (scratch_.fd < 0) io_error("creating private coefficient buffer");
            if (::unlink(name.c_str())) io_error("unlinking private coefficient buffer");
        }
        auto it = pending_.begin();
        while (it != pending_.end()) {
            const Integer base = it->first - mpz_fdiv_ui(it->first.get_mpz_t(), span);
            const Integer end = base + span;
            std::string bytes;
            do {
                record(bytes, mpz_fdiv_ui(it->first.get_mpz_t(), span), encode(it->first, it->second));
                ++it;
            } while (it != pending_.end() && it->first < end);
            const auto pos = ::lseek(scratch_.fd, 0, SEEK_CUR);
            if (pos < 0) io_error("locating private coefficient buffer");
            write_all(scratch_.fd, bytes);
            chunks_[base].push_back({pos, bytes.size()});
        }
        pending_.clear();
    }
    std::map<unsigned, Values> additions(const Integer &base, const std::vector<Chunk> &chunks) {
        std::map<unsigned, Values> updates;
        for (const auto &chunk : chunks) {
            std::string bytes(chunk.bytes, '\0');
            std::size_t used = 0;
            while (used < bytes.size()) {
                const auto n = ::pread(scratch_.fd, bytes.data()+used, bytes.size()-used, chunk.offset+used);
                if (n < 0 && errno == EINTR) continue;
                if (n <= 0) fail("cannot read private coefficient buffer");
                used += n;
            }
            std::string_view data(bytes);
            while (!data.empty()) {
                const auto row = next(data);
                merge(updates[row.key], decode(base+row.key, row.values));
            }
        }
        return updates;
    }
    static std::string replacement(const Pack &old, const Integer &base, const std::map<unsigned, Values> &updates) {
        std::string_view input;
        std::size_t old_block = 0;
        auto update = updates.begin();
        std::string bytes, index;
        std::size_t count = 0, block_start = 0;
        bool changed = false;
        auto emit = [&](unsigned key, std::string_view values) {
            if (count++ % stride == 0) {
                if (count > 1) append_word(bytes, hash(std::string_view(bytes).substr(block_start)), 8);
                block_start = bytes.size();
                append_word(index, key, 4);
                append_word(index, bytes.size(), 8);
            }
            record(bytes, key, values);
        };
        while (!input.empty() || old_block < old.index.size()/entry_size || update != updates.end()) {
            if (input.empty() && old_block < old.index.size()/entry_size)
                input = old.block(old_block++);
            const auto key = input.empty() ? span : word(input, 4);
            if (update != updates.end() && update->first < key) {
                emit(update->first, encode(base+update->first, update->second));
                changed = true;
                ++update;
                continue;
            }
            const auto row = next(input);
            if (update != updates.end() && update->first == row.key) {
                auto values = decode(base+row.key, row.values);
                changed |= merge(values, update->second);
                emit(row.key, encode(base+row.key, values));
                ++update;
            } else emit(row.key, row.values);
        }
        if (!changed) return {};
        append_word(bytes, hash(std::string_view(bytes).substr(block_start)), 8);
        append_word(index, count, 8);
        const auto digest = hash(index, hash(base.get_str()));
        bytes.append(index);
        append_word(bytes, digest, 8);
        bytes += "BUCKPK01";
        return bytes;
    }
    void publish(const Integer &base, const std::map<unsigned, Values> &updates) {
        const auto file = path(base);
        std::filesystem::create_directories(file.parent_path());
        for (;;) {
            Pack old(file, base);
            const auto bytes = replacement(old, base, updates);
            if (bytes.empty()) return;
            auto name = file.string() + ".XXXXXX";
            Descriptor out(::mkstemp(name.data()));
            if (out.fd < 0) io_error("creating replacement coefficient pack");
            struct Cleanup {
                const std::string &name;
                ~Cleanup() { ::unlink(name.c_str()); }
            } cleanup{name};
            write_all(out.fd, bytes);
            if (::close(std::exchange(out.fd, -1))) io_error("closing coefficient pack");
            Descriptor lock(::open(root_.c_str(), O_RDONLY | O_DIRECTORY | O_CLOEXEC));
            if (lock.fd < 0) io_error("opening coefficient cache directory");
            int status;
            do { status = ::flock(lock.fd, LOCK_EX | LOCK_NB); } while (status && errno == EINTR);
            if (status && errno != EWOULDBLOCK && errno != EAGAIN) io_error("locking coefficient cache");
            if (status) {
                Pack latest(file, base);
                for (const auto &[key, wanted] : updates) {
                    auto values = latest.lookup(base+key, key);
                    if (merge(values, wanted)) fail("cache writer lock busy: " + root_.string());
                }
                return;
            }
            struct stat current{};
            ino_t current_inode = 0;
            if (::stat(file.c_str(), &current) == 0) current_inode = current.st_ino;
            else if (errno != ENOENT) io_error("checking published pack");
            // A competing writer published while we prepared the replacement.
            // Release the lock and rebuild against its immutable snapshot.
            if (current_inode != old.inode) continue;
            if (::rename(name.c_str(), file.c_str())) io_error("publishing coefficient pack");
            return;
        }
    }
  public:
    void open(const std::filesystem::path &root, const std::string &output) {
        if (output != "-") {
            const auto destination = std::filesystem::weakly_canonical(std::filesystem::absolute(output));
            const auto cache = std::filesystem::weakly_canonical(std::filesystem::absolute(root));
            const auto relative = destination.lexically_relative(cache);
            if (!relative.empty() && *relative.begin() != "..") fail("output collides with prefix cache");
        }
        std::filesystem::create_directories(root);
        root_ = root;
    }
    bool get(unsigned weight, const Integer &d, Integer &result) {
        if (root_.empty()) return false;
        const unsigned key = mpz_fdiv_ui(d.get_mpz_t(), span);
        const Integer base = d-key;
        std::shared_ptr<Pack> pack;
        {
            const std::lock_guard guard(mutex_);
            const auto it = pending_.find(d);
            if (it != pending_.end() && it->second[weight-1]) {
                result = *it->second[weight-1];
                return true;
            }
            if (!packs_.contains(base)) {
                if (packs_.size() >= 64) packs_.clear();
                packs_[base] = std::make_shared<Pack>(path(base), base);
            }
            pack = packs_.at(base);
        }
        const auto values = pack->lookup(d, key);
        if (!values[weight-1]) return false;
        result = *values[weight-1];
        return true;
    }
    void put(unsigned weight, const Integer &d, const Integer &value) {
        if (root_.empty()) return;
        const std::lock_guard guard(mutex_);
        pending_[d][weight-1] = value;
        if (pending_.size() >= 4096) spill();
    }
    void finish(bool emitted = true) {
        if (pending_.empty() && chunks_.empty()) return;
        std::cerr << (emitted ? "result emitted" : "result buffered") << ", sorting coefficient caches\n";
        spill();
        for (const auto &[base, chunks] : chunks_)
            publish(base, additions(base, chunks));
    }
};

inline PrefixCache &prefix_cache() {
    static PrefixCache cache;
    return cache;
}


==> anc/src/buckycount/prefix_engine_buckycount.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Exact ordinary and isolated-pentagon counts.
#pragma once

#include "prefix_engine_compressed.hpp"

namespace {

// Twelve vertex-disjoint pentagons require at least sixty vertices.
constexpr unsigned long first_ipr_index = 30;

#include "ipr_hecke_arithmetic.hpp"
#include "ipr_real_affine_arithmetic.hpp"

Row evaluate_index(const Integer& m, bool include_ipr = false) {
    Row row = evaluate_ordinary_index(m);
    if (include_ipr) {
        Rational ipr_ordinary, ipr_oriented;
        if (m >= first_ipr_index) {
            const Rational positive = ipr_arithmetic::oriented_negative(m);
            Rational negative = ipr_real::negative_split(m);
            negative += ipr_real::negative_antipodal(m) + ipr_arithmetic::rotary_negative(m);
            ipr_ordinary = Rational(row.ordinary) - (positive + negative) / 2 -
                ipr_arithmetic::ordinary_cusp(m);
            ipr_oriented = Rational(row.oriented) - positive -
                ipr_arithmetic::oriented_cusp(m);
        }
        if (ipr_ordinary.get_den() != 1 || ipr_oriented.get_den() != 1 ||
            ipr_ordinary < 0 || ipr_oriented < 0 ||
            ipr_ordinary > row.ordinary || ipr_oriented > row.oriented)
            fail("the IPR formula violates count normalization at m=" + m.get_str());
        IprCounts counts{ipr_ordinary.get_num(), ipr_oriented.get_num(), 0};
        counts.achiral = 2 * counts.ordinary - counts.oriented;
        if (counts.achiral < 0 || counts.achiral > counts.oriented ||
            counts.achiral > row.achiral)
            fail("the IPR formula violates mirror normalization at m=" + m.get_str());
        row.ipr = std::move(counts);
    }
    return row;
}

inline void evaluate_batch(std::vector<Row>& rows, const Integer& first,
                           bool ipr, unsigned workers) {
    parallel_jobs(rows.size(), workers, [&](std::size_t i) {
        rows[i] = evaluate_index(first+i, ipr);
    });
}
} // namespace

#include "prefix_engine_cli.hpp"


==> anc/src/buckycount/prefix_engine_cli.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Shared options, row evaluation and serialization for exact prefix calculators.
#pragma once

#include "commands.hpp"
#include "prefix_engine_formula.hpp"
#include <sstream>

namespace {

struct Options {
    Integer first = 1, last = 0;
    unsigned workers = 0;
    std::string output, format = "csv";
    bool ipr = false;
};

inline void print_count_cache_estimate(const Options& options, bool disk) {
    if (!disk) {
        std::cerr << "cache estimate: 0 bytes (disabled)\n";
        return;
    }
    const Integer rows = options.last - options.first + 1;
    // Estimate distinct discriminants across a range. Through m=500000 the ordinary
    // prefix uses 911898 discriminants; a single row typically uses six.
    Integer primitives = std::min(Integer(6 * rows), Integer((1824 * options.last + 999) / 1000));
    const Integer first_ipr = std::max(options.first, Integer(30));
    if (options.ipr && first_ipr <= options.last) {
        const Integer ipr_rows = options.last - first_ipr + 1;
        // Shifted IPR arguments overlap across adjacent rows. Short cold
        // runs use about 250 keys at one row, and long prefixes about 11 per row.
        primitives = std::max(primitives, std::min(Integer(250 + 50 * (ipr_rows - 1)),
                                                   Integer(11 * options.last + 120)));
    }
    const Integer width = (mpz_sizeinbase(options.last.get_mpz_t(), 2) + 7) / 8;
    const Integer bytes = primitives * (24 + 2 * width) + ((primitives + 127) / 128) * 20 + 24;
    std::cerr << "cache estimate: " << disk_size(bytes) << " shared coefficients\n";
}

inline unsigned long parse_number(const std::string& text, const std::string& flag, bool zero = false) {
    if (text.empty() || text.find_first_not_of("0123456789") != std::string::npos)
        fail(flag + " needs an unsigned decimal integer");
    Integer value;
    if (mpz_set_str(value.get_mpz_t(), text.c_str(), 10) != 0 ||
        !mpz_fits_ulong_p(value.get_mpz_t()) || (!zero && value == 0))
        fail(flag + " is outside the supported integer range");
    return value.get_ui();
}

inline void set_count_interval(Options& options, const std::string& selector) {
    const auto endpoint = [&](const std::string& text, const std::string& label) {
        if (text.empty() || text.find_first_not_of("0123456789") != std::string::npos)
            fail(label + " needs an unsigned decimal integer");
        const Integer value(text, 10);
        if (value < 1) fail(label + " must be positive");
        return value;
    };
    const std::size_t dots = selector.find("..");
    if (dots == std::string::npos) {
        options.last = endpoint(selector, "endpoint");
        options.first = options.last;
    } else {
        options.first = endpoint(selector.substr(0, dots), "range start");
        options.last = endpoint(selector.substr(dots + 2), "range end");
    }
    if (options.first > options.last) fail("range is empty");
    if (options.first % 2 != 0 || options.last % 2 != 0) fail("vertex endpoints must be even");
    options.first /= 2;
    options.last /= 2;
}

inline void write_row(std::ostream& out, const Row& row, bool json, const Integer& last, char sep) {
    if (!json) {
        out << row.index.get_str() << sep << Integer(2 * row.index).get_str() << sep << row.ordinary.get_str() << sep
            << row.oriented.get_str() << sep << row.achiral.get_str() << sep
            << rational_text(row.split) << sep << rational_text(row.antipodal) << sep
            << rational_text(row.q2) << sep << rational_text(row.q3) << sep
            << rational_text(row.q4) << sep << rational_text(row.order10) << sep
            << rational_text(row.order12);
        if (row.ipr)
            out << sep << row.ipr->ordinary.get_str() << sep
                << row.ipr->oriented.get_str() << sep << row.ipr->achiral.get_str();
        out << '\n';
        return;
    }
    out << "  {\"m\": \"" << row.index.get_str() << "\", \"vertices\": \"" << Integer(2 * row.index).get_str()
        << "\", \"iso\": \"" << row.ordinary.get_str() << '"'
        << ", \"BB_m\": \"" << row.oriented.get_str() << '"'
        << ", \"a_m\": \"" << row.achiral.get_str() << '"'
        << ", \"split\": \"" << rational_text(row.split) << "\""
        << ", \"antipodal\": \"" << rational_text(row.antipodal) << "\""
        << ", \"Q2\": \"" << rational_text(row.q2) << "\""
        << ", \"Q3\": \"" << rational_text(row.q3) << "\""
        << ", \"Q4\": \"" << rational_text(row.q4) << "\""
        << ", \"order10\": \"" << rational_text(row.order10) << "\""
        << ", \"order12\": \"" << rational_text(row.order12) << "\"";
    if (row.ipr)
        out << ", \"ipr\": \"" << row.ipr->ordinary.get_str() << '"'
            << ", \"ipr_oriented\": \"" << row.ipr->oriented.get_str() << '"'
            << ", \"ipr_achiral\": \"" << row.ipr->achiral.get_str() << '"';
    out << (row.index == last ? "}\n" : "},\n");
}

inline void write_prefix(std::ostream& out, const Options& options,
                         bool plain = false, bool range = false) {
    const bool json = options.format == "json";
    const char sep = ',';
    if (plain) {
        if (range) out << "vertices," << (options.ipr ? "ipr" : "iso") << '\n';
    } else if (json) out << "[\n";
    else {
        out << "m";
        for (const auto* column : {"vertices", "iso", "BB_m", "a_m", "split", "antipodal",
                                   "Q2", "Q3", "Q4", "order10", "order12"}) out << sep << column;
        if (options.ipr) out << sep << "ipr" << sep << "ipr_oriented" << sep << "ipr_achiral";
        out << '\n';
    }

    if (!out.flush()) fail("cannot write output " + options.output);
    const Integer length = options.last - options.first + 1;
    const unsigned window = length < 512 ? length.get_ui() : 512;
    const unsigned workers = std::min(worker_count(options.workers), window);
    const unsigned batch = window / workers;
    Integer next = options.first;
    std::mutex mutex;
    std::condition_variable ready;
    std::exception_ptr error;
    auto stop = [&](std::exception_ptr cause) {
        const std::lock_guard lock(mutex);
        if (!error) error = cause;
        ready.notify_all();
    };
    // Each lane retains its arithmetic caches across batches. At most one
    // window is in flight, and only the lane owning the next rows can write.
    auto run = [&](unsigned lane) {
        try {
            std::vector<Row> rows;
            rows.reserve(batch);
            for (Integer first = options.first + lane * batch; first <= options.last;
                 first += workers * batch) {
                rows.clear();
                for (unsigned i = 0; i < batch && first + i <= options.last; ++i) {
                    rows.push_back(evaluate_index(first + i, options.ipr));
                }
                std::unique_lock lock(mutex);
                ready.wait(lock, [&] { return error || next == first; });
                if (error) return;
                for (const auto& row : rows) {
                    if (plain) {
                        if (range) out << Integer(2 * row.index).get_str() << ',';
                        out << (options.ipr ? row.ipr->ordinary : row.ordinary).get_str() << '\n';
                    } else write_row(out, row, json, options.last, sep);
                }
                if (!out.flush()) fail("cannot write output " + options.output);
                next += rows.size();
                ready.notify_all();
            }
        } catch (...) {
            stop(std::current_exception());
        }
    };
    {
        std::vector<std::jthread> threads;
        try {
            for (unsigned lane = 1; lane < workers; ++lane) threads.emplace_back(run, lane);
            run(0);
        } catch (...) {
            stop(std::current_exception());
        }
    }
    if (error) std::rethrow_exception(error);
    if (json) out << "]\n";
}

} // namespace


==> anc/src/buckycount/prefix_engine_compressed.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include "prefix_engine_formula.hpp"
namespace {
// The seven sector rows, their independent achiral expansion, integrality,
// the oriented bound and Burnside parity, without the IPR counts.
inline Row evaluate_ordinary_index(const Integer& m) {
    if (m == 0) fail("the index must be a positive integer");
    prepare_shared_weights(m);
    const Expansions& rows = expansions();
    Row row;
    row.index = m;
    row.oriented = oriented_count(m);
    row.split = evaluate_rational_row(rows.split, m);
    row.antipodal = evaluate_rational_row(rows.antipodal, m);
    row.q2 = q2_open(m);
    row.q3 = q3_open(m);
    row.q4 = q4_open(m);
    row.order10 = order10_open(m);
    row.order12 = order12_open(m);
    const Rational sectors =
        row.split + row.antipodal + row.q2 + row.q3 + row.q4 + row.order10 + row.order12;
    const Rational expansion = evaluate_rational_row(rows.achiral, m);
    if (mpq_equal(sectors.get_mpq_t(), expansion.get_mpq_t()) == 0) {
        fail(
            "the seven sector rows give a_m = " + rational_text(sectors) +
            " but the single expansion gives " + rational_text(expansion) + " at m=" + m.get_str()
        );
    }
    if (sectors.get_den() != 1 || sgn(sectors) < 0) {
        fail("the achiral correction is not a nonnegative integer at m=" + m.get_str());
    }
    row.achiral = sectors.get_num();
    if (row.achiral > row.oriented) fail("the achiral correction exceeds the oriented count at m=" + m.get_str());
    const Integer sum = row.oriented + row.achiral;
    if (mpz_odd_p(sum.get_mpz_t()) != 0) fail("Burnside parity fails at m=" + m.get_str());
    row.ordinary = sum / 2;
    return row;
}

} // namespace


==> anc/src/buckycount/prefix_engine_core.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Arithmetic shared by the standalone counting and ranking commands.
#pragma once

#include <algorithm>
#include <array>
#include <atomic>
#include <bit>
#include <cctype>
#include <chrono>
#include <condition_variable>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <ctime>
#include <filesystem>
#include <functional>
#include <fstream>
#include <iostream>
#include <limits>
#include <map>
#include <mutex>
#include <optional>
#include <set>
#include <stdexcept>
#include <string>
#include <string_view>
#include <thread>
#include <tuple>
#include <type_traits>
#include <utility>
#include <vector>

#include <gmpxx.h>
#include <flint/fmpz.h>
#include <flint/fmpz_poly.h>
#include <flint/fmpz_factor.h>
#include <cerrno>
#include <fcntl.h>
#include <sys/file.h>
#include <sys/mman.h>
#include <sys/stat.h>
#include <memory>
#include <system_error>
#include <unistd.h>

namespace {

using Integer = mpz_class;
using Rational = mpq_class;

[[noreturn]] inline void fail(const std::string& message) {
    throw std::runtime_error(message);
}

inline std::string rational_text(const Rational& value) { return value.get_str(); }

inline Rational make_rational(const Integer& numerator, const Integer& denominator) {
    Rational value(numerator, denominator);
    value.canonicalize();
    return value;
}

inline Rational parse_rational(const std::string& text) {
    Rational value;
    if (mpq_set_str(value.get_mpq_t(), text.c_str(), 10) != 0) {
        fail("cannot parse the rational constant " + text);
    }
    value.canonicalize();
    return value;
}

inline unsigned worker_count(unsigned requested) {
    return requested ? requested : std::max(1U, std::thread::hardware_concurrency());
}

inline unsigned long ceil_div(unsigned long n, unsigned long d) {
    return n / d + static_cast<unsigned long>(n % d != 0);
}

template <typename Function>
void parallel_jobs(std::size_t count, unsigned workers, Function job) {
    if (count == 0) return;
    workers = static_cast<unsigned>(std::min<std::size_t>(worker_count(workers), count));
    if (workers == 1) {
        for (std::size_t i = 0; i < count; ++i) job(i);
        return;
    }
    std::atomic<std::size_t> next{0};
    std::exception_ptr error;
    std::mutex error_mutex;
    std::vector<std::thread> threads;
    try {
        for (unsigned worker = 0; worker < workers; ++worker) {
            threads.emplace_back([&] {
                try {
                    for (;;) {
                        const std::size_t i = next.fetch_add(1, std::memory_order_relaxed);
                        if (i >= count) return;
                        job(i);
                    }
                } catch (...) {
                    const std::lock_guard<std::mutex> lock(error_mutex);
                    if (!error) error = std::current_exception();
                    next.store(count, std::memory_order_relaxed);
                }
            });
        }
    } catch (...) {
        next.store(count, std::memory_order_relaxed);
        for (auto& thread : threads) thread.join();
        throw;
    }
    for (auto& thread : threads) thread.join();
    if (error) std::rethrow_exception(error);
}


inline unsigned long residue(const Integer& n, unsigned long modulus) {
    return mpz_fdiv_ui(n.get_mpz_t(), modulus);
}

inline int kronecker(const Integer& d, const Integer& n) {
    return mpz_kronecker(d.get_mpz_t(), n.get_mpz_t());
}

inline unsigned long two_adic_valuation(const Integer& n, Integer& odd) {
    if (n <= 0) fail("expected a positive dyadic argument");
    const auto v = mpz_scan1(n.get_mpz_t(), 0);
    odd = n >> v;
    return v;
}

inline Integer integer_square_root(const Integer& n) {
    Integer root;
    mpz_sqrt(root.get_mpz_t(), n.get_mpz_t());
    return root;
}
inline Integer power(const Integer& n, unsigned long exponent) {
    Integer result;
    mpz_pow_ui(result.get_mpz_t(), n.get_mpz_t(), exponent);
    return result;
}

constexpr std::array<unsigned, 5> cohen_denominators{0, 12, 120, 252, 240};
#include "prefix_engine_flint.hpp"
#include "prefix_cache.hpp"
#include "prefix_engine_direct.hpp"

inline Integer two_character_sum(unsigned weight, long left, long right, const Integer& n) {
    return direct_arithmetic::divisor_sum(weight, left, right, n);
}
inline Rational hurwitz_class_number(const Integer& n) {
    if (n == 0) return Rational(-1, 12);
    return make_rational(direct_arithmetic::half_integer_numerator(1, n), 12);
}
inline Rational cohen_number(unsigned k, const Integer& n) {
    return make_rational(direct_arithmetic::half_integer_numerator(k, n), cohen_denominators.at(k));
}
inline Rational t9_mass(const Integer& m) {
    return hurwitz_class_number(36*m)/6 - hurwitz_class_number(9*m)/3
        - hurwitz_class_number(4*m)/2 + hurwitz_class_number(m);
}
inline Integer character_convolution(long left, long right, const Integer& n) {
    const Integer value = two_character_sum(0, left, right, n);
    return value;
}

inline Integer divisor_count(const Integer& n) {
    const Integer value = two_character_sum(0, 1, 1, n);
    return value;
}

inline Integer divisor_power_sum(const Integer& n, unsigned weight) {
    return two_character_sum(weight, 1, 1, n);
}

inline Integer same_parity_pairs(const Integer& n) {
    if (n % 2 != 0) return divisor_count(n);
    return n % 4 == 0 ? divisor_count(n / 4) : 0;
}

inline unsigned long square_indicator(unsigned long d, const Integer& n) {
    if (n % d != 0) return 0;
    const Integer root = integer_square_root(n / d);
    return root * root == n / d;
}

inline Rational pell_count(unsigned long field, const Integer& n) {
    if (field == 3) return make_rational(
        Integer(character_convolution(1, 12, n)) + Integer(character_convolution(-3, -4, n)), Integer(2));
    if (field == 6) return make_rational(
        Integer(character_convolution(1, 24, n)) + Integer(character_convolution(-8, -3, n)), Integer(2));
    fail("unknown Pell character family");
}

inline Integer twisted_s(const Integer& n) {
    return two_character_sum(1, 1, -3, n);
}
inline Integer twisted_t(const Integer& n) {
    return two_character_sum(1, -3, 1, n);
}

inline Rational t27_mass(const Integer& m) {
    if (m % 3 == 0) return t9_mass(m / 3);
    if (m % 3 == 1) {
        return t9_mass(3 * m) / 2;
    }
    return Rational();
}

inline Integer restricted_divisor_count(unsigned long modulus, unsigned long residue,
                                       const Integer& n) {
    if (n == 0) return 0;
    if (modulus == 0 || residue >= modulus)
        fail("unprepared restricted-divisor argument");
    const auto tau = [&n](unsigned long d) -> Integer {
        return n % d == 0 ? Integer(divisor_count(n / d)) : Integer(0);
    };
    const auto same = [](const Integer& m) -> Integer {
        if (m % 2 != 0) return Integer(divisor_count(m));
        return m % 4 == 0 ? Integer(divisor_count(m / 4)) : Integer(0);
    };
    Integer value;
    if (residue == 0) value = tau(modulus);
    else if (modulus == 4 && residue == 2) {
        // (chi_4*chi_4)(v) is tau(v) for odd v, and zero for even v.
        value = -tau(2) + 2 * tau(4);
        if (n % 2 == 0 && (n / 2) % 2 != 0) value += 2 * tau(2);
    } else if (modulus == 6 && residue == 3) value = tau(3) - 2 * tau(6) + 2 * tau(12);
    else if (modulus == 6 && residue == 1) {
        if (n % 3 == 1) value += same(n);
        if (n % 9 == 0) value += same(n / 9);
    } else if (modulus == 6 && residue == 4) {
        if (n % 3 == 1) value += tau(2);
        if (n % 9 == 0) value += tau(18);
    } else fail("unsupported restricted-divisor family");
    if (sgn(value) < 0)
        fail("restricted divisor count exceeds its exact word range");
    return value;
}


} // namespace


==> anc/src/buckycount/prefix_engine_direct.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Included inside the arithmetic engine namespace. Compute the coefficients
// needed by a single index without allocating tables through that index.
#pragma once

namespace direct_arithmetic {

using Factors = std::vector<std::pair<Integer, unsigned long>>;

inline Factors factor(const Integer& n) {
    if (n <= 0) fail("factorization needs a positive argument");
    return ExactFactorization(n).primes();
}

inline const Factors& cached_factors(const Integer& n) {
    thread_local std::map<Integer, Factors> recent;
    if (recent.size() >= 2048) recent.clear();
    auto it = recent.find(n);
    if (it == recent.end()) it = recent.emplace(n, factor(n)).first;
    return it->second;
}
// At p^e sum chi_left(p)^(e-j) (chi_right(p) p^w)^j for j=0..e.
inline Integer divisor_sum(unsigned weight, long left, long right, const Integer& n) {
    Integer total = 1;
    for (const auto& [p, exponent] : cached_factors(n)) {
        Integer base;
        mpz_pow_ui(base.get_mpz_t(), p.get_mpz_t(), weight);
        base *= kronecker(right, p);
        const int chi = kronecker(left, p);
        Integer sum = 1, power = 1;
        for (unsigned long j = 0; j < exponent; ++j) {
            power *= base;
            sum = chi * sum + power;
        }
        total *= sum;
    }
    return total;
}

enum class QuadraticSeries { hurwitz, even_cohen, odd_cohen };
template<class Visit>
void quadratic_factors(const Integer& D, QuadraticSeries series, Visit visit) {
    const bool hurwitz = series == QuadraticSeries::hurwitz;
    const bool odd = series == QuadraticSeries::odd_cohen;
    const Integer last = integer_square_root(hurwitz ? Integer(D / 3) : D);
    for (Integer r = odd ? 0 : residue(D, 2); r <= last; r += odd ? 1 : 2) {
        Integer n;
        if (hurwitz) n = (D + r*r)/4;
        else n = (D-r*r)/(odd ? 1 : 4);
        visit(r, n, n == 0 ? Factors{} : factor(n));
    }
}
inline int chi_minus_four(const Integer& n) {
    const auto r = residue(n, 4);
    return r == 1 ? 1 : r == 3 ? -1 : 0;
}
// Enumerate reduced forms (a,b,c) of discriminant -D. For fixed |b|,
// a*c=(D+b^2)/4, so only its divisors with |b| <= a <= c can contribute.
inline Integer fundamental_hurwitz(const Integer& D) {
    Integer total = 0;
    std::vector<Integer> divisors;
    quadratic_factors(D, QuadraticSeries::hurwitz, [&](const Integer& b, const Integer& product, const Factors& factors) {
        const auto last_a = integer_square_root(product);
        divisors.assign(1, 1);
        for (const auto& [p, exponent] : factors) {
            const auto count = divisors.size();
            Integer power = 1;
            for (unsigned long j = 0; j < exponent; ++j) {
                power *= p;
                if (power > last_a) break;
                const Integer bound = last_a / power;
                for (std::size_t i = 0; i < count; ++i)
                    if (divisors[i] <= bound) divisors.push_back(divisors[i] * power);
            }
        }
        Integer subtotal = 0;
        for (auto a : divisors) {
            if (a < b) continue;
            const bool equal = a * a == product;
            // Interior forms occur at both signs of b. The elliptic forms
            // at D=3,4 have stabilizers of order three and two respectively.
            if (equal && a == b) subtotal += 4;
            else if (equal && !b) subtotal += 6;
            else if (!b || a == b || equal) subtotal += 12;
            else subtotal += 24;
        }
        total += subtotal;
    });
    return total;
}

using PrimitiveValues = std::map<std::pair<unsigned, Integer>, Integer>;
inline PrimitiveValues& primitive_values() {
    thread_local PrimitiveValues cache;
    return cache;
}

// Cohen, "Computing L-Functions of Quadratic Characters at Negative
// Integers", Prop. 6.1 and section 6.4: U(4) preserves M_{7/2}(Gamma_0(4)),
// which has dimension two. Write B(n)=sum chi_-4(d)*d^2 and
// A(n)=sum chi_-4(n/d)*d^2, with B(0)=-1/4, A(0)=0.
// For n>0 the coefficient of q^n in F=theta*(4B-2A) is
// 252H_3(n). U(4)F=theta*(4B-128A): the two basis
// series theta*B and theta*A are independent at q^0,q^1, and both
// sides have constant -1 and coefficient -126 at q^1.
// With squarefree radicand s, each signed fundamental discriminant has
// magnitude s or 4s. U(4) puts the odd-weight sums at s. The even-weight
// sums also use s-r^2, with a division by four when +s is fundamental.
// Hence all four weights can share one factorization per shift.
using WeightSet = std::array<bool, 5>;

inline Integer prime_power_sum(const Integer& base, unsigned long exponent) {
    Integer sum = 1 + base;
    for (unsigned long j = 1; j < exponent; ++j) sum = sum * base + 1;
    return sum;
}

inline PrimitiveValues fundamental_values(const Integer& s, WeightSet need) {
    PrimitiveValues values;
    const Integer positive = s % 4 == 1 ? s : 4 * s;
    const Integer negative = s % 4 == 3 ? s : 4 * s;
    // Gauss: r3(s)=12H(4s) for s=1,2 mod 4; r3(s)=24H(s) for s=3 mod 8.
    // For s=7 mod 8 the three-square count vanishes.
    if (need[1] && negative % 8 == 7) {
        values.emplace(std::pair{1U, negative}, fundamental_hurwitz(negative));
        need[1] = false;
    }
    if (!need[1] && !need[2] && !need[3] && !need[4]) return values;

    const bool even_only = !need[1] && !need[3];
    const auto series = even_only ? QuadraticSeries::even_cohen : QuadraticSeries::odd_cohen;
    std::array<Integer, 5> sums{};
    quadratic_factors(even_only ? positive : s, series, [&](const Integer& r, const Integer& n, const Factors& factors) {
        // even_only already supplies (positive-r^2)/4. In the shared
        // traversal n=s-r^2, so remove two factors of 2 if positive=s.
        const bool divide_four = !even_only && positive == s;
        const bool even_term = n && (!divide_four || n % 4 == 0);
        const bool want2 = need[2] && even_term, want4 = need[4] && even_term;
        Integer two_squares = n ? 4 : 1, sigma1 = 1, B = 1, sigma3 = 1;
        for (const auto& [p, exponent] : factors) {
            if (p != 2) {
                const int chi = chi_minus_four(p);
                if (need[1]) {
                    if (chi == 1) two_squares *= exponent + 1;
                    else if (exponent % 2) two_squares = 0;
                }
                if (need[3]) {
                    Integer base = Integer(p) * p;
                    if (chi < 0) base = -base;
                    B *= prime_power_sum(base, exponent);
                }
            }
            if (want2 || want4) {
                const auto e = exponent - (divide_four && p == 2 ? 2 : 0);
                if (e && want2) sigma1 *= prime_power_sum(Integer(p), e);
                if (e && want4) sigma3 *= prime_power_sum(Integer(p) * p * p, e);
            }
        }
        auto add = [&](unsigned k, const Integer& term) {
            sums[k] += term;
            if (r) sums[k] += term;
        };
        if (need[1]) add(1, two_squares);
        if (want2) add(2, sigma1);
        if (need[3]) {
            if (n == 0) B = -1;
            else {
                const auto a = mpz_scan1(n.get_mpz_t(), 0);
                Integer scale = negative == s ? 2 : 128;
                scale <<= 2 * a;
                if (chi_minus_four(n >> a) < 0) scale = -scale;
                B *= 4 - scale;
            }
            add(3, B);
        }
        if (want4) add(4, sigma3);
    });
    if (need[1] && negative == s) {
        if (mpz_odd_p(sums[1].get_mpz_t())) fail("odd r3 in the Hurwitz reconstruction");
        sums[1] /= 2;
    }
    sums[2] *= -24;
    sums[4] *= 240;
    // Include the theta constant and the weight-two square correction.
    if (s == 1) { sums[2] -= 10; sums[4] += 2; }
    for (unsigned k = 1; k <= 4; ++k)
        if (need[k]) values.emplace(std::pair{k, k % 2 ? negative : positive}, std::move(sums[k]));
    return values;
}

inline Integer squarefree_part(const Factors& factors) {
    Integer part = 1;
    for (const auto& [p, exponent] : factors)
        if (exponent % 2) part *= p;
    return part;
}

// Write (-1)^k n = D f^2. The multiplier at p^e || f is
// sigma_{2k-1}(p^e) - (D/p) p^(k-1) sigma_{2k-1}(p^(e-1)).
inline Integer half_integer_numerator(unsigned k, const Integer& n) {
    if (n == 0 || (n % 4 != 0 && n % 4 != (k % 2 ? 3 : 1))) return Integer(0);
    const auto& factors = cached_factors(n);
    const auto s = squarefree_part(factors);
    Integer D = s;
    const bool scale_by_four = D % 4 != (k % 2 ? 3UL : 1UL);
    if (scale_by_four) D *= 4;
    const Integer signed_D = k % 2 ? -D : D;
    auto& cache = primitive_values();
    const auto key = std::pair{k, D};
    if (cache.size() >= 2048) cache.clear();
    if (!cache.contains(key)) {
        Integer primitive;
        if (!prefix_cache().get(k, D, primitive)) {
            WeightSet need{};
            need[k] = true;
            primitive = fundamental_values(s, need).at(key);
            prefix_cache().put(k, D, primitive);
        }
        cache.emplace(key, std::move(primitive));
    }
    Integer value = cache.at(key);
    for (const auto& [p, exponent] : factors) {
        const auto e = exponent / 2 - (p == 2 && scale_by_four);
        if (!e) continue;
        Integer power, twist;
        mpz_pow_ui(power.get_mpz_t(), p.get_mpz_t(), 2 * k - 1);
        mpz_pow_ui(twist.get_mpz_t(), p.get_mpz_t(), k - 1);
        Integer factor = 1;
        Integer increment = power - kronecker(signed_D, p) * twist;
        for (unsigned long j = 0; j < e; ++j) {
            factor += increment;
            if (j + 1 < e) increment *= power;
        }
        value *= factor;
    }
    return value;
}

} // namespace direct_arithmetic


==> anc/src/buckycount/prefix_engine_flint.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Included inside the arithmetic engine namespace.
#pragma once

// FLINT's polynomial objects and per-worker scratch caches have separate
// lifetimes. A worker can reuse its caches across several products.
class FlintCall {
#if FLINT_USES_TLS
public:
    FlintCall() {
        struct Cleanup { ~Cleanup() { flint_cleanup(); } };
        thread_local Cleanup cleanup;
        static_cast<void>(cleanup);
    }
#else
    // Libraries built without thread-local caches can share mutable scratch.
    inline static std::mutex mutex_;
    std::lock_guard<std::mutex> lock_{mutex_};
#endif
};

class ExactFactorization {
    FlintCall call_;
    fmpz_factor_t factors_;
public:
    explicit ExactFactorization(const Integer& n) {
        fmpz_t input;
        fmpz_init(input);
        fmpz_set_mpz(input,n.get_mpz_t());
        fmpz_factor_init(factors_);
        fmpz_factor(factors_,input);
        fmpz_clear(input);
    }
    ExactFactorization(const ExactFactorization&) = delete;
    ~ExactFactorization() { fmpz_factor_clear(factors_); }
    std::vector<std::pair<Integer,unsigned long>> primes() const {
        std::vector<std::pair<Integer,unsigned long>> result;
        for (slong i=0; i<factors_->num; ++i) {
            if (!fmpz_is_prime(factors_->p+i)) fail("FLINT returned a composite factor");
            Integer prime;
            fmpz_get_mpz(prime.get_mpz_t(), factors_->p+i);
            result.emplace_back(std::move(prime),factors_->exp[i]);
        }
        return result;
    }
};


==> anc/src/buckycount/prefix_engine_formula.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// The explicit mixed-weight Grand Formula shared by the theta/Hecke prefix
// engines: named arithmetic functions, the three literal expansion rows, the
// five rotary rows, the oriented count, and the complete sector assembly with
// its achiral, integrality and Burnside checks.
//
// The literal rows and normalization implement Paper I, Appendix A. The public
// coefficient verifier compares them with the printed TeX and structured export;
// the chamber-return verifier independently checks the split Hurwitz block.
#pragma once

#include "prefix_engine_core.hpp"

namespace {

enum class Kind {
    divisor_sum,      // sigma_w(m/j) or E_w[psi,phi](m/j)
    cohen,            // H_k(p m/q), optionally twisted by chi_c on the argument
    hurwitz,          // H(p m/q), optionally restricted to a dyadic class of m
    convolution,      // tau(m/j) or (chi_a*chi_b)(m/j)
    square_indicator, // I_d(m)
    restricted_divisors,  // d_{k,r}(m)
    pell,             // N_3^+(m/j) or N_6^+(m/j)
    same_parity,      // d_same(m/j)
    t9,               // T_9(m)
    t27,              // T_27(m)
};

struct NamedFunction {
    std::string name;
    std::size_t slot = 0;
    Kind kind = Kind::divisor_sum;
    unsigned weight = 0;
    long left = 1;
    long right = 1;
    unsigned long numerator = 1;    // the argument is numerator * m / denominator
    unsigned long denominator = 1;
    int parity = -1;                // v_2(m) mod 2 restriction, or -1
    int unit = -1;                  // odd part of m mod 8 restriction, or -1
    long twist = 1;                 // Kronecker twist on a Cohen argument
    unsigned long parameter = 0;    // d for I_d, k for d_{k,r}, field for N^+
    unsigned long residue = 0;      // r for d_{k,r}
};

struct Term {
    const char* name;
    const char* coefficient;
};

struct ParsedTerm {
    NamedFunction function;
    Rational coefficient;
};

struct ParsedRow {
    std::vector<ParsedTerm> terms;
};

// Parse "m", "m/q", "pm" or "pm/q".
inline void parse_argument(const std::string& text, NamedFunction& function, const std::string& whole) {
    std::size_t position = 0;
    unsigned long p = 1;
    if (position < text.size() && std::isdigit(static_cast<unsigned char>(text[position]))) {
        p = 0;
        while (position < text.size() && std::isdigit(static_cast<unsigned char>(text[position]))) {
            p = 10 * p + static_cast<unsigned long>(text[position] - '0');
            ++position;
        }
    }
    if (position >= text.size() || text[position] != 'm') fail("cannot parse the argument of " + whole);
    ++position;
    unsigned long q = 1;
    if (position < text.size()) {
        if (text[position] != '/') fail("cannot parse the argument of " + whole);
        ++position;
        q = 0;
        while (position < text.size() && std::isdigit(static_cast<unsigned char>(text[position]))) {
            q = 10 * q + static_cast<unsigned long>(text[position] - '0');
            ++position;
        }
        if (position != text.size() || q == 0) fail("cannot parse the argument of " + whole);
    }
    if (p == 0) fail("cannot parse the argument of " + whole);
    function.numerator = p;
    function.denominator = q;
}

inline long parse_signed(const std::string& text, const std::string& whole) {
    if (text.empty()) fail("an empty integer in " + whole);
    std::size_t position = 0;
    bool negative = false;
    if (text[position] == '-') {
        negative = true;
        ++position;
    }
    if (position >= text.size()) fail("cannot parse an integer in " + whole);
    long value = 0;
    for (; position < text.size(); ++position) {
        if (!std::isdigit(static_cast<unsigned char>(text[position]))) {
            fail("cannot parse an integer in " + whole);
        }
        if (value > (std::numeric_limits<long>::max() - 9) / 10) fail("an integer overflowed in " + whole);
        value = 10 * value + (text[position] - '0');
    }
    return negative ? -value : value;
}

// The argument text between the parentheses that follow `head`.
inline std::string parenthesized(const std::string& name, std::size_t start, std::size_t& end) {
    if (start >= name.size() || name[start] != '(') fail("cannot parse the named function " + name);
    end = name.find(')', start);
    if (end == std::string::npos) fail("cannot parse the named function " + name);
    return name.substr(start + 1, end - start - 1);
}

inline NamedFunction parse_named_function(const std::string& name) {
    NamedFunction function;
    function.name = name;
    std::size_t end = 0;
    if (name.rfind("sigma_", 0) == 0) {
        const std::size_t open = name.find('(');
        function.kind = Kind::divisor_sum;
        function.weight = static_cast<unsigned>(parse_signed(name.substr(6, open - 6), name));
        parse_argument(parenthesized(name, open, end), function, name);
    } else if (name.rfind("E_", 0) == 0) {
        const std::size_t bracket = name.find('[');
        const std::size_t comma = name.find(',', bracket);
        const std::size_t close = name.find(']', comma);
        function.kind = Kind::divisor_sum;
        function.weight = static_cast<unsigned>(parse_signed(name.substr(2, bracket - 2), name));
        function.left = parse_signed(name.substr(bracket + 1, comma - bracket - 1), name);
        function.right = parse_signed(name.substr(comma + 1, close - comma - 1), name);
        parse_argument(parenthesized(name, close + 1, end), function, name);
    } else if (name.rfind("H_", 0) == 0) {
        const std::size_t open = name.find('(');
        function.kind = Kind::cohen;
        function.weight = static_cast<unsigned>(parse_signed(name.substr(2, open - 2), name));
        parse_argument(parenthesized(name, open, end), function, name);
    } else if (name.rfind("chi_", 0) == 0) {
        // chi_c(N) H_2(N): the twist acts on the full Cohen argument N.
        const std::size_t open = name.find('(');
        function.kind = Kind::cohen;
        function.twist = parse_signed(name.substr(4, open - 4), name);
        const std::string twist_argument = parenthesized(name, open, end);
        const std::string rest = name.substr(end + 1);
        if (rest.rfind(" H_", 0) != 0) fail("cannot parse the twisted Cohen term " + name);
        const std::size_t open_again = rest.find('(');
        function.weight = static_cast<unsigned>(parse_signed(rest.substr(3, open_again - 3), name));
        std::size_t end_again = 0;
        const std::string cohen_argument = parenthesized(rest, open_again, end_again);
        if (cohen_argument != twist_argument) fail("a twisted Cohen term has two arguments: " + name);
        parse_argument(cohen_argument, function, name);
        end = name.size() - 1;
    } else if (name.rfind("H(", 0) == 0) {
        function.kind = Kind::hurwitz;
        parse_argument(parenthesized(name, 1, end), function, name);
        const std::string rest = name.substr(end + 1);
        if (!rest.empty()) {
            // " [2:v%2=P,u=U|3:all]": a dyadic square class of the index m.
            if (rest.rfind(" [2:v%2=", 0) != 0 || rest.back() != ']') {
                fail("cannot parse the class restriction of " + name);
            }
            const std::size_t comma = rest.find(",u=");
            const std::size_t bar = rest.find("|3:all]");
            if (comma == std::string::npos || bar == std::string::npos) {
                fail("cannot parse the class restriction of " + name);
            }
            function.parity = static_cast<int>(parse_signed(rest.substr(8, comma - 8), name));
            function.unit = static_cast<int>(parse_signed(rest.substr(comma + 3, bar - comma - 3), name));
            if (function.parity < 0 || function.parity > 1 || function.unit % 2 == 0 ||
                function.unit < 1 || function.unit > 7) {
                fail("an impossible dyadic class in " + name);
            }
        }
    } else if (name.rfind("tau(", 0) == 0) {
        function.kind = Kind::convolution;
        parse_argument(parenthesized(name, 3, end), function, name);
    } else if (name.rfind("(chi_", 0) == 0) {
        const std::size_t star = name.find("*chi_");
        const std::size_t close = name.find(')', star);
        function.kind = Kind::convolution;
        function.left = parse_signed(name.substr(5, star - 5), name);
        function.right = parse_signed(name.substr(star + 5, close - star - 5), name);
        parse_argument(parenthesized(name, close + 1, end), function, name);
    } else if (name.rfind("I_", 0) == 0) {
        const std::size_t open = name.find('(');
        function.kind = Kind::square_indicator;
        function.parameter = static_cast<unsigned long>(parse_signed(name.substr(2, open - 2), name));
        parse_argument(parenthesized(name, open, end), function, name);
    } else if (name.rfind("d_{", 0) == 0) {
        const std::size_t comma = name.find(',');
        const std::size_t close = name.find('}');
        function.kind = Kind::restricted_divisors;
        function.parameter = static_cast<unsigned long>(parse_signed(name.substr(3, comma - 3), name));
        function.residue = static_cast<unsigned long>(parse_signed(name.substr(comma + 1, close - comma - 1), name));
        parse_argument(parenthesized(name, close + 1, end), function, name);
    } else if (name.rfind("N_", 0) == 0) {
        const std::size_t caret = name.find("^+");
        function.kind = Kind::pell;
        function.parameter = static_cast<unsigned long>(parse_signed(name.substr(2, caret - 2), name));
        parse_argument(parenthesized(name, caret + 2, end), function, name);
    } else if (name.rfind("d_same(", 0) == 0) {
        function.kind = Kind::same_parity;
        parse_argument(parenthesized(name, 6, end), function, name);
    } else if (name == "T_9(m)") {
        function.kind = Kind::t9;
    } else if (name == "T_27(m)") {
        function.kind = Kind::t27;
    } else {
        fail("an unknown named arithmetic function " + name);
    }
    return function;
}

// The argument p m / q of a named function, or nothing when q does not divide p m.
inline std::optional<Integer> scaled_argument(const NamedFunction& function, const Integer& m) {
    const Integer product = function.numerator * m;
    if (product % function.denominator != 0) return std::nullopt;
    return product / function.denominator;
}

inline bool hurwitz_class_applies(const NamedFunction& function, const Integer& m) {
    if (function.parity < 0) return true;
    Integer odd_part;
    const auto valuation = two_adic_valuation(m, odd_part);
    return static_cast<int>(valuation % 2) == function.parity &&
           static_cast<int>(residue(odd_part, 8)) == function.unit;
}

inline Rational evaluate(const NamedFunction& function, const Integer& m) {
    switch (function.kind) {
        case Kind::divisor_sum: {
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            return Rational(two_character_sum(function.weight, function.left, function.right, *n));
        }
        case Kind::cohen: {
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            Rational value = cohen_number(function.weight, *n);
            if (function.twist != 1 && sgn(value) != 0) value *= Rational(kronecker(function.twist, *n));
            return value;
        }
        case Kind::hurwitz: {
            if (!hurwitz_class_applies(function, m)) return Rational();
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            return hurwitz_class_number(*n);
        }
        case Kind::convolution: {
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            return Rational(character_convolution(function.left, function.right, *n));
        }
        case Kind::square_indicator:
            return Rational(square_indicator(function.parameter, m));
        case Kind::restricted_divisors:
            return Rational(restricted_divisor_count(function.parameter, function.residue, m));
        case Kind::pell: {
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            return pell_count(function.parameter, *n);
        }
        case Kind::same_parity: {
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            return Rational(same_parity_pairs(*n));
        }
        case Kind::t9:
            return t9_mass(m);
        case Kind::t27:
            return t27_mass(m);
    }
    fail("an unknown named function kind");
}

// ---------------------------------------------------------------------------
// The three recorded expansions of the explicit mixed-weight Grand Formula.
// Each line is one named function and its rational coefficient, grouped by
// the weight of the signature-(1,q) Siegel series it belongs to.

// M_split^open(m): the split involutive row, 171 terms.
constexpr Term split_row[] = {
    // weight 5: 3 terms
    {"sigma_4(m)", "697/622080"},
    {"sigma_4(m/2)", "-697/311040"},
    {"sigma_4(m/4)", "697/19440"},
    // weight 9/2: 6 terms
    {"H_4(4m)", "-41/5184"},
    {"H_4(m)", "-41/324"},
    {"H_4(12m)", "-1/10368"},
    {"H_4(3m)", "-1/648"},
    {"H_4(4m/3)", "-1/128"},
    {"H_4(m/3)", "-1/8"},
    // weight 4: 12 terms
    {"E_3[-4,1](m)", "1/24"},
    {"E_3[1,-4](m)", "7/2592"},
    {"E_3[-8,1](m)", "1/81"},
    {"E_3[1,-8](m)", "1/5184"},
    {"E_3[-3,1](m)", "5/288"},
    {"E_3[-3,1](m/2)", "-7/576"},
    {"E_3[-3,1](m/4)", "17/36"},
    {"E_3[1,-3](m)", "17/15552"},
    {"E_3[1,-3](m/2)", "-7/15552"},
    {"E_3[1,-3](m/4)", "5/486"},
    {"E_3[-4,1](m/3)", "1/24"},
    {"E_3[1,-4](m/3)", "1/192"},
    // weight 7/2: 14 terms
    {"H_3(4m)", "-13/144"},
    {"H_3(m)", "-131/72"},
    {"H_3(8m)", "7/288"},
    {"H_3(m/2)", "-14/9"},
    {"H_3(12m)", "1/216"},
    {"H_3(3m)", "13/216"},
    {"H_3(4m/3)", "-3/32"},
    {"H_3(m/3)", "-15/8"},
    {"H_3(24m)", "1/1152"},
    {"H_3(3m/2)", "-1/18"},
    {"H_3(8m/3)", "3/128"},
    {"H_3(m/6)", "-3/2"},
    {"H_3(36m)", "1/864"},
    {"H_3(9m)", "1/216"},
    // weight 3: 18 terms
    {"sigma_2(m)", "5393/20736"},
    {"sigma_2(m/4)", "-1933/2592"},
    {"sigma_2(m/12)", "-73/36"},
    {"sigma_2(m/2)", "-1415/10368"},
    {"sigma_2(m/3)", "-37/288"},
    {"sigma_2(m/6)", "23/72"},
    {"E_2[1,8](m)", "-5/576"},
    {"E_2[1,8](m/3)", "-1/64"},
    {"E_2[8,1](m)", "1/4"},
    {"E_2[8,1](m/3)", "1/4"},
    {"E_2[-3,-4](m)", "1/48"},
    {"E_2[1,12](m)", "-1/864"},
    {"E_2[12,1](m)", "1/24"},
    {"sigma_2(m/8)", "-5/6"},
    {"E_2[-3,-8](m)", "-1/96"},
    {"E_2[-8,-3](m)", "1/54"},
    {"E_2[1,24](m)", "-1/1728"},
    {"E_2[24,1](m)", "1/12"},
    // weight 5/2: 22 terms
    {"H_2(4m)", "913/576"},
    {"H_2(m)", "-367/72"},
    {"H_2(8m)", "-1/12"},
    {"H_2(m/2)", "-17/3"},
    {"H_2(12m)", "359/3456"},
    {"H_2(3m)", "-161/432"},
    {"H_2(4m/3)", "189/128"},
    {"H_2(m/3)", "-75/16"},
    {"H_2(m/4)", "-10/3"},
    {"chi_8(m) H_2(m)", "-5/6"},
    {"H_2(24m)", "7/288"},
    {"H_2(8m/3)", "-3/32"},
    {"H_2(3m/2)", "4/9"},
    {"H_2(m/6)", "-6"},
    {"H_2(36m)", "-1/216"},
    {"H_2(9m)", "1/27"},
    {"H_2(3m/4)", "-1/3"},
    {"H_2(m/12)", "-3"},
    {"chi_8(3m) H_2(3m)", "-1/12"},
    {"chi_8(m/3) H_2(m/3)", "-3/4"},
    {"H_2(72m)", "1/72"},
    {"H_2(9m/2)", "1/9"},
    // weight 2: 23 terms
    {"E_1[-4,1](m)", "19/24"},
    {"E_1[1,-4](m)", "-215/864"},
    {"E_1[-8,1](m)", "35/54"},
    {"E_1[1,-8](m)", "-263/1728"},
    {"E_1[-3,1](m)", "13/288"},
    {"E_1[-3,1](m/4)", "-295/288"},
    {"E_1[1,-3](m)", "2039/15552"},
    {"E_1[1,-3](m/4)", "431/7776"},
    {"E_1[-3,1](m/2)", "439/576"},
    {"E_1[1,-3](m/2)", "-4591/15552"},
    {"E_1[1,-4](m/2)", "-1/6"},
    {"E_1[-4,1](m/2)", "1/4"},
    {"E_1[-24,1](m)", "1/6"},
    {"E_1[-3,8](m)", "1/48"},
    {"E_1[1,-24](m)", "-1/72"},
    {"E_1[-4,1](m/3)", "19/24"},
    {"E_1[1,-4](m/3)", "-199/576"},
    {"E_1[-3,1](m/8)", "3/2"},
    {"E_1[1,-3](m/8)", "-1/3"},
    {"E_1[-8,1](m/3)", "1/18"},
    {"E_1[1,-8](m/3)", "-13/144"},
    {"E_1[-4,1](m/6)", "1/4"},
    {"E_1[1,-4](m/6)", "-1/4"},
    // weight 3/2: 55 terms
    {"H(4m)", "-31/216"},
    {"H(m)", "-217/216"},
    {"H(2m)", "-3/16"},
    {"H(8m)", "-43/96"},
    {"H(m/2)", "-7/3"},
    {"H(12m)", "-335/2592"},
    {"H(3m)", "137/1296"},
    {"H(4m/3)", "-31/216"},
    {"H(m/3)", "-217/216"},
    {"H(m/4) [2:v%2=0,u=1|3:all]", "-3/4"},
    {"H(16m) [2:v%2=0,u=3|3:all]", "9/16"},
    {"H(4m) [2:v%2=0,u=3|3:all]", "-21/16"},
    {"H(m/4) [2:v%2=0,u=5|3:all]", "-3/4"},
    {"H(16m) [2:v%2=0,u=7|3:all]", "-3/32"},
    {"H(m/4) [2:v%2=1,u=1|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=3|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=5|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=7|3:all]", "-3/4"},
    {"H(24m)", "-101/1152"},
    {"H(m/6)", "-11/6"},
    {"H(8m/3)", "-133/384"},
    {"H(3m/2)", "-7/18"},
    {"H(6m)", "-3/64"},
    {"H(2m/3)", "-9/64"},
    {"H(36m)", "-335/2592"},
    {"H(9m)", "137/1296"},
    {"H(48m) [2:v%2=0,u=1|3:all]", "-1/16"},
    {"H(12m) [2:v%2=0,u=1|3:all]", "7/48"},
    {"H(16m/3) [2:v%2=0,u=1|3:all]", "9/16"},
    {"H(4m/3) [2:v%2=0,u=1|3:all]", "-21/16"},
    {"H(m/12) [2:v%2=0,u=3|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=0,u=3|3:all]", "1/12"},
    {"H(48m) [2:v%2=0,u=5|3:all]", "1/96"},
    {"H(16m/3) [2:v%2=0,u=5|3:all]", "-3/32"},
    {"H(m/12) [2:v%2=0,u=7|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=0,u=7|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=1|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=1|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=3|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=3|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=5|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=5|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=7|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=7|3:all]", "1/12"},
    {"H(72m)", "1/72"},
    {"H(9m/2)", "1/9"},
    {"H(9m/4) [2:v%2=0,u=1|3:all]", "1/12"},
    {"H(144m) [2:v%2=0,u=3|3:all]", "-1/16"},
    {"H(36m) [2:v%2=0,u=3|3:all]", "7/48"},
    {"H(9m/4) [2:v%2=0,u=5|3:all]", "1/12"},
    {"H(144m) [2:v%2=0,u=7|3:all]", "1/96"},
    {"H(9m/4) [2:v%2=1,u=1|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=3|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=5|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=7|3:all]", "1/12"},
    // weight 1: 14 terms
    {"tau(m/2)", "-259931/622080"},
    {"tau(m/6)", "-1217/7776"},
    {"tau(m/4)", "286633/311040"},
    {"(chi_1*chi_12)(m/2)", "1/24"},
    {"(chi_1*chi_12)(m)", "155/2592"},
    {"(chi_1*chi_24)(m)", "251/5184"},
    {"(chi_-8*chi_-3)(m)", "157/2592"},
    {"tau(m/12)", "635/1944"},
    {"(chi_1*chi_8)(m)", "85/576"},
    {"tau(m)", "144073/622080"},
    {"(chi_4*chi_4)(m/2)", "17/48"},
    {"(chi_1*chi_8)(m/3)", "85/576"},
    {"tau(m/3)", "865/7776"},
    {"(chi_4*chi_4)(m/6)", "1/12"},
    // weight 1/2: 4 terms
    {"I_1(m)", "-74233/622080"},
    {"I_2(m)", "-23/288"},
    {"I_3(m)", "-74233/622080"},
    {"I_6(m)", "-23/288"},
};

// M_antipodal^open(m): the antipodal involutive row, 13 terms.
constexpr Term antipodal_row[] = {
    // weight 5: 1 terms
    {"sigma_4(m/2)", "41/311040"},
    // weight 4: 2 terms
    {"E_3[-3,1](m/2)", "-1/576"},
    {"E_3[1,-3](m/2)", "-1/15552"},
    // weight 3: 3 terms
    {"sigma_2(m/4)", "-1/96"},
    {"sigma_2(m/2)", "85/10368"},
    {"sigma_2(m/6)", "-1/72"},
    // weight 2: 4 terms
    {"E_1[-3,1](m/4)", "-1/32"},
    {"E_1[1,-3](m/4)", "1/96"},
    {"E_1[-3,1](m/2)", "-11/576"},
    {"E_1[1,-3](m/2)", "53/15552"},
    // weight 1: 3 terms
    {"tau(m/2)", "2849/311040"},
    {"tau(m/6)", "7/1944"},
    {"tau(m/4)", "1/256"},
};

// a_m: the whole achiral correction as one expansion, 181 terms.  The lower
// sectors enter through T_27(m), N_3^+(m/3), d_{6,1}, d_{6,4}, tau(m/10),
// d_same(m/5) and the square indicators I_5, I_9, I_15.
constexpr Term achiral_row[] = {
    // weight 5: 3 terms
    {"sigma_4(m)", "697/622080"},
    {"sigma_4(m/2)", "-41/19440"},
    {"sigma_4(m/4)", "697/19440"},
    // weight 9/2: 6 terms
    {"H_4(4m)", "-41/5184"},
    {"H_4(m)", "-41/324"},
    {"H_4(12m)", "-1/10368"},
    {"H_4(3m)", "-1/648"},
    {"H_4(4m/3)", "-1/128"},
    {"H_4(m/3)", "-1/8"},
    // weight 4: 12 terms
    {"E_3[-4,1](m)", "1/24"},
    {"E_3[1,-4](m)", "7/2592"},
    {"E_3[-8,1](m)", "1/81"},
    {"E_3[1,-8](m)", "1/5184"},
    {"E_3[-3,1](m)", "5/288"},
    {"E_3[-3,1](m/2)", "-1/72"},
    {"E_3[-3,1](m/4)", "17/36"},
    {"E_3[1,-3](m)", "17/15552"},
    {"E_3[1,-3](m/2)", "-1/1944"},
    {"E_3[1,-3](m/4)", "5/486"},
    {"E_3[-4,1](m/3)", "1/24"},
    {"E_3[1,-4](m/3)", "1/192"},
    // weight 7/2: 14 terms
    {"H_3(4m)", "-13/144"},
    {"H_3(m)", "-131/72"},
    {"H_3(8m)", "7/288"},
    {"H_3(m/2)", "-14/9"},
    {"H_3(12m)", "1/216"},
    {"H_3(3m)", "13/216"},
    {"H_3(4m/3)", "-3/32"},
    {"H_3(m/3)", "-15/8"},
    {"H_3(24m)", "1/1152"},
    {"H_3(3m/2)", "-1/18"},
    {"H_3(8m/3)", "3/128"},
    {"H_3(m/6)", "-3/2"},
    {"H_3(36m)", "1/864"},
    {"H_3(9m)", "1/216"},
    // weight 3: 18 terms
    {"sigma_2(m)", "5393/20736"},
    {"sigma_2(m/4)", "-535/648"},
    {"sigma_2(m/12)", "-73/36"},
    {"sigma_2(m/2)", "-557/5184"},
    {"sigma_2(m/3)", "-37/288"},
    {"sigma_2(m/6)", "11/36"},
    {"E_2[1,8](m)", "-5/576"},
    {"E_2[1,8](m/3)", "-1/64"},
    {"E_2[8,1](m)", "1/4"},
    {"E_2[8,1](m/3)", "1/4"},
    {"E_2[-3,-4](m)", "1/48"},
    {"E_2[1,12](m)", "-1/864"},
    {"E_2[12,1](m)", "1/24"},
    {"sigma_2(m/8)", "-5/6"},
    {"E_2[-3,-8](m)", "-1/96"},
    {"E_2[-8,-3](m)", "1/54"},
    {"E_2[1,24](m)", "-1/1728"},
    {"E_2[24,1](m)", "1/12"},
    // weight 5/2: 22 terms
    {"H_2(4m)", "913/576"},
    {"H_2(m)", "-367/72"},
    {"H_2(8m)", "-1/12"},
    {"H_2(m/2)", "-17/3"},
    {"H_2(12m)", "359/3456"},
    {"H_2(3m)", "-161/432"},
    {"H_2(4m/3)", "189/128"},
    {"H_2(m/3)", "-75/16"},
    {"H_2(m/4)", "-10/3"},
    {"chi_8(m) H_2(m)", "-5/6"},
    {"H_2(24m)", "7/288"},
    {"H_2(8m/3)", "-3/32"},
    {"H_2(3m/2)", "4/9"},
    {"H_2(m/6)", "-6"},
    {"H_2(36m)", "-1/216"},
    {"H_2(9m)", "1/27"},
    {"H_2(3m/4)", "-1/3"},
    {"H_2(m/12)", "-3"},
    {"chi_8(3m) H_2(3m)", "-1/12"},
    {"chi_8(m/3) H_2(m/3)", "-3/4"},
    {"H_2(72m)", "1/72"},
    {"H_2(9m/2)", "1/9"},
    // weight 2: 23 terms
    {"E_1[-4,1](m)", "19/24"},
    {"E_1[1,-4](m)", "-215/864"},
    {"E_1[-8,1](m)", "35/54"},
    {"E_1[1,-8](m)", "-263/1728"},
    {"E_1[-3,1](m)", "7/96"},
    {"E_1[-3,1](m/4)", "-7/6"},
    {"E_1[1,-3](m)", "2471/15552"},
    {"E_1[1,-3](m/4)", "5/486"},
    {"E_1[-3,1](m/2)", "35/48"},
    {"E_1[1,-3](m/2)", "-2809/7776"},
    {"E_1[1,-4](m/2)", "-1/6"},
    {"E_1[-4,1](m/2)", "1/4"},
    {"E_1[-24,1](m)", "1/6"},
    {"E_1[-3,8](m)", "1/48"},
    {"E_1[1,-24](m)", "-1/72"},
    {"E_1[-4,1](m/3)", "19/24"},
    {"E_1[1,-4](m/3)", "-199/576"},
    {"E_1[-3,1](m/8)", "3/2"},
    {"E_1[1,-3](m/8)", "-1/3"},
    {"E_1[-8,1](m/3)", "1/18"},
    {"E_1[1,-8](m/3)", "-13/144"},
    {"E_1[-4,1](m/6)", "1/4"},
    {"E_1[1,-4](m/6)", "-1/4"},
    // weight 3/2: 56 terms
    {"H(4m)", "77/216"},
    {"H(m)", "-433/216"},
    {"H(2m)", "-3/16"},
    {"H(8m)", "-43/96"},
    {"H(m/2)", "-7/3"},
    {"H(12m)", "-335/2592"},
    {"H(3m)", "137/1296"},
    {"H(4m/3)", "-31/216"},
    {"H(m/3)", "-217/216"},
    {"H(m/4) [2:v%2=0,u=1|3:all]", "-3/4"},
    {"H(16m) [2:v%2=0,u=3|3:all]", "9/16"},
    {"H(4m) [2:v%2=0,u=3|3:all]", "-21/16"},
    {"H(m/4) [2:v%2=0,u=5|3:all]", "-3/4"},
    {"H(16m) [2:v%2=0,u=7|3:all]", "-3/32"},
    {"H(m/4) [2:v%2=1,u=1|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=3|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=5|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=7|3:all]", "-3/4"},
    {"H(24m)", "-101/1152"},
    {"H(m/6)", "-11/6"},
    {"H(8m/3)", "-133/384"},
    {"H(3m/2)", "-7/18"},
    {"H(6m)", "-3/64"},
    {"H(2m/3)", "-9/64"},
    {"H(36m)", "-767/2592"},
    {"H(9m)", "569/1296"},
    {"H(48m) [2:v%2=0,u=1|3:all]", "-1/16"},
    {"H(12m) [2:v%2=0,u=1|3:all]", "7/48"},
    {"H(16m/3) [2:v%2=0,u=1|3:all]", "9/16"},
    {"H(4m/3) [2:v%2=0,u=1|3:all]", "-21/16"},
    {"H(m/12) [2:v%2=0,u=3|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=0,u=3|3:all]", "1/12"},
    {"H(48m) [2:v%2=0,u=5|3:all]", "1/96"},
    {"H(16m/3) [2:v%2=0,u=5|3:all]", "-3/32"},
    {"H(m/12) [2:v%2=0,u=7|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=0,u=7|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=1|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=1|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=3|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=3|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=5|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=5|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=7|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=7|3:all]", "1/12"},
    {"H(72m)", "1/72"},
    {"H(9m/2)", "1/9"},
    {"H(9m/4) [2:v%2=0,u=1|3:all]", "1/12"},
    {"H(144m) [2:v%2=0,u=3|3:all]", "-1/16"},
    {"H(36m) [2:v%2=0,u=3|3:all]", "7/48"},
    {"H(9m/4) [2:v%2=0,u=5|3:all]", "1/12"},
    {"H(144m) [2:v%2=0,u=7|3:all]", "1/96"},
    {"H(9m/4) [2:v%2=1,u=1|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=3|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=5|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=7|3:all]", "1/12"},
    {"T_27(m)", "-1"},
    // weight 1: 20 terms
    {"tau(m/2)", "-293113/622080"},
    {"tau(m/6)", "-325/7776"},
    {"tau(m/4)", "43811/38880"},
    {"(chi_1*chi_12)(m/2)", "1/24"},
    {"(chi_1*chi_12)(m)", "371/2592"},
    {"(chi_-4*chi_-3)(m)", "1/12"},
    {"(chi_1*chi_24)(m)", "683/5184"},
    {"(chi_-8*chi_-3)(m)", "373/2592"},
    {"tau(m/12)", "905/1944"},
    {"(chi_1*chi_8)(m)", "85/576"},
    {"tau(m)", "144073/622080"},
    {"(chi_4*chi_4)(m/2)", "23/48"},
    {"(chi_1*chi_8)(m/3)", "85/576"},
    {"tau(m/3)", "1/7776"},
    {"(chi_4*chi_4)(m/6)", "1/12"},
    {"d_{6,4}(m)", "-1/18"},
    {"N_3^+(m/3)", "1/6"},
    {"d_{6,1}(m)", "-1/18"},
    {"tau(m/10)", "2/5"},
    {"d_same(m/5)", "2/5"},
    // weight 1/2: 7 terms
    {"I_1(m)", "-143353/622080"},
    {"I_2(m)", "-23/288"},
    {"I_3(m)", "-108793/622080"},
    {"I_6(m)", "-23/288"},
    {"I_9(m)", "1/18"},
    {"I_5(m)", "-2/5"},
    {"I_15(m)", "-2/5"},
};

template <std::size_t Count>
ParsedRow parse_row(const Term (&row)[Count], std::map<std::string, std::size_t>& function_slots) {
    ParsedRow result;
    result.terms.reserve(Count);
    for (const Term& term : row) {
        result.terms.push_back({parse_named_function(term.name), parse_rational(term.coefficient)});
        const auto [position, inserted] = function_slots.try_emplace(term.name, function_slots.size());
        static_cast<void>(inserted);
        auto& parsed = result.terms.back();
        parsed.function.slot = position->second;
        if (sgn(parsed.coefficient) == 0) fail(std::string("a zero coefficient on ") + term.name);
    }
    return result;
}

struct Expansions {
    ParsedRow split;
    ParsedRow antipodal;
    ParsedRow achiral;
    std::size_t slot_count;
};

inline const Expansions& expansions() {
    static const Expansions parsed = [] {
        std::map<std::string, std::size_t> slots;
        return Expansions{parse_row(split_row, slots), parse_row(antipodal_row, slots),
                          parse_row(achiral_row, slots), slots.size()};
    }();
    return parsed;
}

// Group the half-integral terms used by this index before evaluating the rows.
inline void prepare_shared_weights(const Integer& m) {
    using namespace direct_arithmetic;
    static const auto functions = [] {
        std::vector<NamedFunction> list;
        std::set<std::size_t> seen;
        const auto& rows = expansions();
        for (const auto* row : {&rows.split, &rows.antipodal, &rows.achiral})
            for (const auto& term : row->terms) {
                const auto& f = term.function;
                if ((f.kind == Kind::hurwitz || f.kind == Kind::cohen) && seen.insert(f.slot).second)
                    list.push_back(f);
            }
        return list;
    }();
    std::map<Integer, WeightSet> requested;
    for (const auto& f : functions) {
        if (!hurwitz_class_applies(f, m)) continue;
        const auto n = scaled_argument(f, m);
        const auto k = f.kind == Kind::hurwitz ? 1U : f.weight;
        if (!n || (*n % 4 != 0 && *n % 4 != (k % 2 ? 3 : 1))) continue;
        requested[squarefree_part(cached_factors(*n))][k] = true;
    }
    auto& cache = primitive_values();
    if (cache.size() >= 2048) cache.clear();
    for (auto& [s, weights] : requested) {
        if (std::count(weights.begin(), weights.end(), true) < 2) continue;
        for (unsigned k = 1; k <= 4; ++k) {
            if (!weights[k]) continue;
            const Integer d = s % 4 == (k % 2 ? 3 : 1) ? s : 4 * s;
            const auto key = std::pair{k, d};
            Integer value;
            if (cache.contains(key)) weights[k] = false;
            else if (prefix_cache().get(k, d, value)) {
                cache.emplace(key, std::move(value));
                weights[k] = false;
            }
        }
        if (std::count(weights.begin(), weights.end(), true) < 2) continue;
        for (auto& [key, value] : fundamental_values(s, weights)) {
            prefix_cache().put(key.first, key.second, value);
            cache.emplace(key, std::move(value));
        }
    }
}

// Rational row assembly. Each named function is evaluated at most once per
// index and worker thread, then combined with the literal coefficients.
inline Rational evaluate_rational_row(const ParsedRow& row, const Integer& m) {
    thread_local std::vector<Rational> values(expansions().slot_count);
    thread_local std::vector<Integer> stamps(expansions().slot_count, 0);
    Rational total;
    for (const ParsedTerm& term : row.terms) {
        const std::size_t slot = term.function.slot;
        if (stamps[slot] != m) {
            values[slot] = evaluate(term.function, m);
            stamps[slot] = m;
        }
        const Rational& value = values[slot];
        if (sgn(value) == 0) continue;
        total += term.coefficient * value;
    }
    return total;
}

// ---------------------------------------------------------------------------
// The five rotary rows, as printed in the Exact all-index Grand Formula with
// the closed Q_2, Q_3, Q_4 ambient masses of the fixed half-lattices
// U(3)+A_2(-1), U(2)+D_4(-1) and <1,-3,-3,-3>.

inline Rational scaled(const Integer& value, unsigned long divisor) {
    return make_rational(value, Integer(divisor));
}

inline Integer s_at(const Integer& m, unsigned long j) {
    return m % j == 0 ? twisted_s(m / j) : Integer(0);
}
inline Integer t_at(const Integer& m, unsigned long j) {
    return m % j == 0 ? twisted_t(m / j) : Integer(0);
}
inline Integer sigma2_at(const Integer& m, unsigned long j) {
    return m % j == 0 ? divisor_power_sum(m / j, 2) : Integer(0);
}
inline Integer tau_at(const Integer& m, unsigned long j) {
    return m % j == 0 ? Integer(divisor_count(m / j)) : Integer(0);
}

// M_2^amb(m) = (T(m/2) - S(m/2)) / 18.
inline Rational q2_ambient(const Integer& m) {
    return scaled(t_at(m, 2) - s_at(m, 2), 18);
}

// M_2^open(m) = M_2^amb(m) - tau(m/6)/9 - d_{6,4}(m)/18.
inline Rational q2_open(const Integer& m) {
    return q2_ambient(m) - scaled(tau_at(m, 6), 9)
        - scaled(Integer(restricted_divisor_count(6, 4, m)), 18);
}

// M_3^amb(m) = (3 sigma_2(m/2) - 10 sigma_2(m/4)) / 144.
inline Rational q3_ambient(const Integer& m) {
    return scaled(3 * sigma2_at(m, 2) - 10 * sigma2_at(m, 4), 144);
}

// M_3^open(m) = M_3^amb(m) - R_3^(4)(m) + I_3^(2)(m) with
// R_3^(4)(m) = (3T(m/2) - S(m/2))/24 - S(m/4)/18 and
// I_3^(2)(m) = (11/144) d_{4,0}(m) + (1/16) d_{4,2}(m) + (1/36) d_{12,0}(m).
inline Rational q3_open(const Integer& m) {
    const Rational rank_four = scaled(3 * t_at(m, 2) - s_at(m, 2), 24) - scaled(s_at(m, 4), 18);
    const Rational rank_two = scaled(Integer(11 * restricted_divisor_count(4, 0, m)), 144) +
                              scaled(Integer(restricted_divisor_count(4, 2, m)), 16) +
                              scaled(Integer(restricted_divisor_count(12, 0, m)), 36);
    return q3_ambient(m) - rank_four + rank_two;
}

// M_4^amb(m) = (S(m) + T(m) - 2S(m/2) + 2T(m/2) - 4S(m/4) - 4T(m/4)) / 36.
inline Rational q4_ambient(const Integer& m) {
    return scaled(
        s_at(m, 1) + t_at(m, 1) - 2 * s_at(m, 2) + 2 * t_at(m, 2)
        - 4 * s_at(m, 4) - 4 * t_at(m, 4), 36
    );
}

// M_4^open(m) = M_4^amb(m) + (N_3^+(m) + N_6^+(m) + [3 | m] N_3^+(m/3))/6
//               - d_{6,1}(m)/18 - d_{6,3}(m)/9 - T_9(m) - T_27(m)
//               - I_1(m)/9 - I_3(m)/18 + I_9(m)/18.
inline Rational q4_open(const Integer& m) {
    Rational pell = pell_count(3, m) + pell_count(6, m);
    if (m % 3 == 0) pell += pell_count(3, m / 3);
    Rational total = q4_ambient(m) + pell / Rational(6);
    total -= scaled(Integer(restricted_divisor_count(6, 1, m)), 18);
    total -= scaled(Integer(restricted_divisor_count(6, 3, m)), 9);
    total -= t9_mass(m);
    total -= t27_mass(m);
    total -= scaled(Integer(square_indicator(1, m)), 9);
    total -= scaled(Integer(square_indicator(3, m)), 18);
    total += scaled(Integer(square_indicator(9, m)), 18);
    return total;
}

// M_10^open(m) = (2/5) (tau(m/10) + d_same(m/5) - I_5(m) - I_15(m)).
inline Rational order10_open(const Integer& m) {
    Integer total = tau_at(m, 10);
    if (m % 5 == 0) total += Integer(same_parity_pairs(m / 5));
    total -= Integer(square_indicator(5, m) + square_indicator(15, m));
    return scaled(2 * total, 5);
}

// M_12^open(m) = tau(m/12) / 3.
inline Rational order12_open(const Integer& m) {
    return scaled(tau_at(m, 12), 3);
}

// ---------------------------------------------------------------------------
// The oriented count BB_m, from Theorem 3.26 of Engel, Smillie and Goedgebeur.
// E_{k,chi,psi}(q^t) contributes sum_{d | m/t} chi((m/t)/d) psi(d) d^(k-1) at
// q^m; chi_3 is the nontrivial character modulo three.  The printed E_2(q^9)
// and E_2(q^12) coefficients 1/64 and 2/27 are transcription defects of the
// displayed formula; the authors' archived Sage basis forces 1/18 and 1/48,
// which the values BB_9 = 0 and BB_12 = 1 confirm.

enum class Character { trivial, chi_three };

struct OrientedTerm {
    long numerator;
    unsigned two;    // the denominator is 2^two 3^three 5^five * extra
    unsigned three;
    unsigned five;
    unsigned long extra;
    unsigned weight;
    unsigned long dilation;
    Character chi;   // on (m/t)/d
    Character psi;   // on d
};

constexpr Character triv = Character::trivial;
constexpr Character chi3 = Character::chi_three;

constexpr OrientedTerm oriented_terms[] = {
    {809, 15, 13, 2, 1, 10, 1, triv, triv},
    {-1, 16, 11, 2, 1, 9, 1, triv, chi3},
    {-1, 16, 3, 2, 1, 9, 1, chi3, triv},
    {515, 13, 11, 0, 1, 8, 1, triv, triv},
    {-1, 6, 9, 1, 1, 8, 2, triv, triv},
    {-1, 11, 4, 1, 1, 8, 3, triv, triv},
    {47, 14, 12, 0, 1, 7, 1, triv, chi3},
    {1, 8, 9, 1, 7, 7, 2, triv, chi3},
    {-7, 14, 3, 1, 1, 7, 1, chi3, triv},
    {-1, 8, 3, 1, 7, 7, 2, chi3, triv},
    {2138939, 14, 11, 2, 1, 6, 1, triv, triv},
    {3571, 9, 8, 1, 1, 6, 2, triv, triv},
    {-29, 11, 6, 1, 1, 6, 3, triv, triv},
    {1, 6, 3, 1, 1, 6, 6, triv, triv},
    {274421, 15, 11, 2, 1, 5, 1, triv, chi3},
    {-8231, 11, 9, 1, 1, 5, 2, triv, chi3},
    {-2393, 15, 2, 2, 1, 5, 1, chi3, triv},
    {-203, 11, 2, 1, 1, 5, 2, chi3, triv},
    {12074417, 13, 12, 0, 1, 4, 1, triv, triv},
    {287281, 10, 9, 1, 1, 4, 2, triv, triv},
    {-2672137, 11, 9, 1, 1, 4, 3, triv, triv},
    {-1, 2, 3, 0, 1, 4, 4, triv, triv},
    {-4289, 8, 6, 0, 1, 4, 6, triv, triv},
    {3343037, 14, 11, 0, 1, 3, 1, triv, chi3},
    {227779, 12, 8, 1, 1, 3, 2, triv, chi3},
    {1, 3, 3, 0, 1, 3, 3, triv, chi3},
    {1, 5, 2, 0, 1, 3, 4, triv, chi3},
    {-33103, 14, 3, 1, 1, 3, 1, chi3, triv},
    {-713, 12, 1, 1, 1, 3, 2, chi3, triv},
    {1, 3, 1, 0, 1, 3, 3, chi3, triv},
    {-1, 5, 1, 0, 1, 3, 4, chi3, triv},
    {4314057521, 15, 11, 2, 1, 2, 1, triv, triv},
    {-59136661, 14, 9, 1, 1, 2, 2, triv, triv},
    {-32541151, 11, 10, 1, 1, 2, 3, triv, triv},
    {1, 5, 1, 0, 1, 2, 4, triv, triv},
    {2, 0, 1, 1, 1, 2, 5, triv, triv},
    {5023687, 10, 8, 1, 1, 2, 6, triv, triv},
    {1, 1, 2, 0, 1, 2, 9, triv, triv},    // resolved: 1/18, printed as 1/64
    {1, 4, 1, 0, 1, 2, 12, triv, triv},   // resolved: 1/48, printed as 2/27
    {-24019585289, 15, 13, 2, 1, 1, 1, triv, chi3},
    {-3212143, 11, 9, 1, 1, 1, 2, triv, chi3},
    {-1, 2, 4, 0, 1, 1, 3, triv, chi3},
    {-7, 7, 3, 0, 1, 1, 4, triv, chi3},
    {-2, 0, 1, 1, 1, 1, 5, triv, chi3},
    {-1, 1, 2, 0, 1, 1, 6, triv, chi3},
};

inline long character_discriminant(Character character) { return character == triv ? 1 : -3; }

inline Integer oriented_count(const Integer& m) {
    struct Weights {
        Integer denominator = 1;
        std::array<Integer, std::size(oriented_terms)> numerators;
    };
    static const Weights weights = [] {
        Weights result;
        std::array<Integer, std::size(oriented_terms)> denominators;
        for (std::size_t i = 0; i < denominators.size(); ++i) {
            const OrientedTerm& term = oriented_terms[i];
            Integer& denominator = denominators[i];
            Integer power;
            mpz_ui_pow_ui(denominator.get_mpz_t(), 2, term.two);
            mpz_ui_pow_ui(power.get_mpz_t(), 3, term.three);
            denominator *= power;
            mpz_ui_pow_ui(power.get_mpz_t(), 5, term.five);
            denominator *= power;
            denominator *= term.extra;
            mpz_lcm(result.denominator.get_mpz_t(), result.denominator.get_mpz_t(), denominator.get_mpz_t());
        }
        for (std::size_t i = 0; i < denominators.size(); ++i) {
            Integer& numerator = result.numerators[i];
            mpz_divexact(numerator.get_mpz_t(), result.denominator.get_mpz_t(), denominators[i].get_mpz_t());
            numerator *= oriented_terms[i].numerator;
        }
        return result;
    }();
    Integer total;
    for (std::size_t i = 0; i < weights.numerators.size(); ++i) {
        const OrientedTerm& term = oriented_terms[i];
        if (m % term.dilation != 0) continue;
        const Integer value = two_character_sum(term.weight - 1,
            character_discriminant(term.chi), character_discriminant(term.psi), m / term.dilation);
        mpz_addmul(total.get_mpz_t(), weights.numerators[i].get_mpz_t(), value.get_mpz_t());
    }
    if (sgn(total) < 0 || !mpz_divisible_p(total.get_mpz_t(), weights.denominator.get_mpz_t())) {
        fail("the oriented formula did not produce a nonnegative integer at m=" + m.get_str());
    }
    mpz_divexact(total.get_mpz_t(), total.get_mpz_t(), weights.denominator.get_mpz_t());
    return total;
}

// ---------------------------------------------------------------------------
// One coefficient of the theorem.

struct IprCounts {
    Integer ordinary;
    Integer oriented;
    Integer achiral;
};


struct Row {
    Integer index = 0;
    Integer oriented;
    Integer achiral;
    Integer ordinary;
    Rational split;
    Rational antipodal;
    Rational q2;
    Rational q3;
    Rational q4;
    Rational order10;
    Rational order12;
    std::optional<IprCounts> ipr;
};

} // namespace


==> anc/src/buckycount/star_center_decoder.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Direct unit-triangle centers in a simple developed shortest-star polygon.
#pragma once
#include "genfullerene.hpp"

namespace gf {
struct StarCenterStats {
    U graphs = 0, centers = 0, boundary_centers = 0, darts = 0, crossings = 0;
    U maximum_crossings = 0;
};
struct StarCenterHash {
    std::size_t operator()(Point p) const {
        return static_cast<std::size_t>((static_cast<U>(p.x) * 0x9e3779b97f4a7c15ULL) ^
                                       (static_cast<U>(p.y) * 0xbf58476d1ce4e5b9ULL));
    }
};
struct StarCenterSeam {
    Point a, b, offset;
    int phase;
    Point image(Point p) const { return rotate(p, phase) + offset; }
};
I star_center_floor(I a, I b) {
    need(b > 0, "nonpositive center divisor");
    I q = a / b, r = a % b;
    return q - (r < 0);
}
I star_center_ceil(I a, I b) { return -star_center_floor(-a, b); }
Patch star_center_triangle(Point p) {
    I r = p.x - 3 * star_center_floor(p.x, 3);
    need((r == 1 || r == 2) && (p.y - r) % 3 == 0, "invalid triangle center");
    I x = (p.x - r) / 3, y = (p.y - r) / 3;
    if (r == 1) return {{{x,y},{x+1,y},{x,y+1}}};
    return {{{x+1,y+1},{x,y+1},{x+1,y}}};
}

} // namespace gf


==> anc/src/buckycount/star_dense_decoder.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include "census_heap_scopes.hpp"
#include "star_center_decoder.hpp"
#include "star_linear_decoder.hpp"
#include <memory>
#include <span>
#include <cstring>

namespace gf {
namespace star_dense {
constexpr int shape_limit = 16;
constexpr std::array<Point, 3> directions{{{1, -2}, {1, 1}, {-2, 1}}};

// The geometry of a single directed lattice edge and the six center darts
// is translation invariant. Record scanline toggles and exact directed
// crossing order once for each displacement in a fixed square.
struct Mark {
    std::int8_t x, y, side;
    bool boundary;
};
struct Crossing {
    std::int8_t x, y, side, dart;
    std::uint16_t time;
    std::array<std::int8_t, 2> image_x, image_y, image_dart;
};
struct Stencil {
    std::vector<Mark> marks;
    std::vector<Crossing> crossings;
};
inline Stencil edge_stencil(Point d) {
    Stencil out;
    Point b{3 * d.x, 3 * d.y};
    for (I y = std::min<I>(0, d.y) - 1; y <= std::max<I>(0, d.y); ++y) {
        for (int side = 0; side < 2; ++side) {
            int r = side + 1;
            const I cy = 3 * y + r;
            if (cy > std::min<I>(0, b.y) && cy < std::max<I>(0, b.y)) {
                I num = b.x * cy - r * b.y, den = 3 * b.y;
                if (den < 0) {
                    num = -num;
                    den = -den;
                }
                const auto x = star_center_floor(num, den);
                out.marks.push_back({static_cast<std::int8_t>(x + 1), static_cast<std::int8_t>(y),
                                     static_cast<std::int8_t>(side), x * den == num});
            }
            for (I x = std::min<I>(0, d.x) - 1; x <= std::max<I>(0, d.x); ++x) {
                Point a{3 * x + r, cy};
                for (int k = 0; k < 3; ++k) {
                    auto v = side ? -directions[k] : directions[k];
                    const I den = cross(v, b), num = cross(b, a), where = cross(v, -a);
                    if (den <= 0 || num < 0 || num >= den || where > 0 || where < -den) continue;
                    // den <= 9*shape_limit=144. Distinct crossing fractions
                    // differ by at least 1/144^2, so this integer preserves
                    // their exact order, including ties and a crossing at zero.
                    out.crossings.push_back({static_cast<std::int8_t>(x), static_cast<std::int8_t>(y),
                                             static_cast<std::int8_t>(side), static_cast<std::int8_t>(k), static_cast<std::uint16_t>(65535 * num / den),
                                             {static_cast<std::int8_t>(x + y + side), static_cast<std::int8_t>(-y - 1)},
                                             {static_cast<std::int8_t>(-x - 1), static_cast<std::int8_t>(x + y + side)},
                                             {static_cast<std::int8_t>((k + 1) % 3), static_cast<std::int8_t>((k + 2) % 3)}});
                }
            }
        }
    }
    return out;
}
inline const Stencil& stencil(Point d) {
    constexpr int width = 2 * shape_limit + 1;
    thread_local std::array<std::optional<Stencil>, width * width> shapes;
    auto& found = shapes[(d.y + shape_limit) * width + d.x + shape_limit];
    if (!found) found.emplace(edge_stencil(d));
    return *found;
}
struct Position {
    int x, y, side;
};
struct Seam {
    int x, y;
    bool positive;
    Position image(Position p) const {
        // Scale-three rotation by +1 or -1 turn changes r to 3-r.
        if (positive) return {x - p.y - 1, y + p.x + p.y + p.side, 1 - p.side};
        return {x + p.x + p.y + p.side, y - p.x - 1, 1 - p.side};
    }
};
// A closed 22-edge walk with each coordinate increment at most L has
// coordinate span at most 11L. Every candidate source of a stencil hit
// comes from one of (L+2)^2 cells, two sides, and three darts.
static_assert(2 * (11 * shape_limit + 4) * (11 * shape_limit + 4) < 65535);
static_assert(22 * (shape_limit + 2) * (shape_limit + 2) * 6 < 65535);
struct Slot {
    // Zero denotes an absent hit, center or seam. Hit indices, vertex labels
    // and seam numbers are stored one greater than their outside representation.
    std::array<std::uint16_t, 3> first{};
    std::uint16_t label = 0;
    signed char boundary = 0, turn = 0;
    bool toggle = false;
};
struct Hit {
    std::uint16_t next, image, time;
    std::uint8_t dart;
};

struct Workspace {
    Polygon boundary;
    std::vector<Slot> cells;
    std::vector<Hit> hits;
    std::vector<std::uint16_t> reps;
    std::vector<Face> graph;
};

// Every constructed undirected edge installs its two reciprocal darts
// in matching slots. Their face successors form a permutation. Mark its
// cycles in place, then reuse the storage to check connectedness.
inline void check_sphere(const std::vector<Face>& graph, std::span<int> successor) {
    const int n = static_cast<int>(graph.size());
    int pentagons = 0, faces = 0;
    for (int v = 0; v < n; ++v) {
        const auto& row = graph[v];
        need(row[0] != row[1] && row[1] != row[2] && row[0] != row[2], "parallel center edge");
        for (int k = 0; k < 3; ++k) {
            const int start = 3 * v + k;
            if (successor[start] < 0) continue;
            int e = start, length = 0;
            do {
                int next = successor[e];
                need(next >= 0 && ++length <= 6, "invalid center face permutation");
                successor[e] = ~next;
                e = next;
            } while (e != start);
            need(length >= 5, "center face shorter than five");
            ++faces;
            pentagons += length == 5;
        }
    }
    need(pentagons == 12 && n - 3 * n / 2 + faces == 2, "center graph has incorrect Euler characteristic");
    auto seen = successor.subspan(n, n);
    successor[0] = 0;
    seen[0] = 0;
    int tail = 1;
    for (int head = 0; head < tail; ++head)
        for (int w : graph[successor[head]]) {
            if (seen[w] >= 0) continue;
            seen[w] = 0;
            successor[tail++] = w;
        }
    need(tail == n, "center graph is disconnected");
}
} // namespace star_dense

template<bool verify_sphere = true>
inline bool decode_dense_star(const Star& star, star_dense::Workspace &work) {
    using namespace star_dense;
    need(star.boundary.size() == 22 && star.area > 0, "invalid dense star chart");
    I xl = star.boundary[0].x, xh = xl, yl = star.boundary[0].y, yh = yl;
    std::size_t hit_count = 0;
    std::array<Seam, 22> seams;
    std::array<const Stencil*, 22> shapes;
    for (int i = 0; i < 22; ++i) {
        auto a = star.boundary[i], b = star.boundary[(i + 1) % 22];
        auto delta = b - a;
        if (std::abs(delta.x) > shape_limit || std::abs(delta.y) > shape_limit) return false;
        auto target = star.boundary[((i ^ 1) + 1) % 22];
        bool positive = !(i & 1);
        int phase = positive ? 1 : 5;
        need(rotate(delta, phase) == star.boundary[i ^ 1] - target, "invalid rotated star seam");
        auto offset = target - rotate(a, phase);
        // The first star tip is the origin. Translation gauges accepted by
        // the reference center decoder go to the ordinary linear path if
        // this 32-bit local geometry cannot represent them.
        if (std::abs(a.x) > 1000000 || std::abs(a.y) > 1000000 || std::abs(offset.x) > 4000000 || std::abs(offset.y) > 4000000) return false;
        seams[i] = {static_cast<int>(offset.x), static_cast<int>(offset.y), positive};
        shapes[i] = &stencil(delta);
        hit_count += shapes[i]->crossings.size();
        xl = std::min(xl, a.x);
        xh = std::max(xh, a.x);
        yl = std::min(yl, a.y);
        yh = std::max(yh, a.y);
    }
    const int xmin = static_cast<int>(xl) - 2, ymin = static_cast<int>(yl) - 2;
    const int width = static_cast<int>(xh - xl) + 4, height = static_cast<int>(yh - yl) + 4;
    const int size = 2 * width * height; // 22 bounded sides
    // The one-cell seam band decides when the dense layout pays off;
    // the outer padding additionally permits a checked neighbor step.
    if (2 * (width - 2) * (height - 2) > 8 * Wide(star.area) + 64) return false;
    auto &cells = work.cells;
    // Only the active rectangle is read. All-zero bytes represent the
    // empty cell; bulk clearing avoids per-field stores on every graph.
    if (cells.size() < static_cast<std::size_t>(size))
        CENSUS_HEAP_EVAL(dense_cells, cells.resize(size));
    std::fill_n(cells.begin(), size, Slot{});
    auto column = [&](int x, int y, int side) { return ((y - ymin) * width + (x - xmin)) * 2 + side; };
    auto &hits = work.hits;
    if (hits.size() < hit_count)
        CENSUS_HEAP_EVAL(dense_hits, hits.resize(hit_count));
    std::size_t written_hits = 0;
    for (int i = 0; i < 22; ++i) {
        auto a = star.boundary[i];
        const int offset = column(static_cast<int>(a.x), static_cast<int>(a.y), 0);
        for (const auto m : shapes[i]->marks) {
            int at = offset + 2 * (m.y * width + m.x) + m.side;
            cells[at].toggle = !cells[at].toggle;
            if (m.boundary) {
                auto& prev = cells[at - 2];
                need(prev.boundary == 0, "center lies on two star sides");
                prev.boundary = static_cast<std::uint8_t>(i + 1);
            }
        }
        const auto target = star.boundary[((i ^ 1) + 1) % 22];
        const int target_offset = column(static_cast<int>(target.x), static_cast<int>(target.y), 0);
        const int positive = !(i & 1);
        for (const auto& c : shapes[i]->crossings) {
            int at = offset + 2 * (c.y * width + c.x) + c.side;
            auto& first = cells[at].first[c.dart];
            // The image dart touches the twin segment, so its source lies at
            // most one cell outside the polygon box. The two-cell padding
            // covers this source and its neighbor without clipping.
            const int image = target_offset + 2 * (c.image_y[positive] * width + c.image_x[positive]) + (1 - c.side);
            need(image >= 2 * width + 1 && image < size - 2 * width - 1, "seam crossing outside dense box");
            hits[written_hits] = {first, static_cast<std::uint16_t>(image), c.time,
                                  static_cast<std::uint8_t>(c.image_dart[positive])};
            first = static_cast<std::uint16_t>(++written_hits);
        }
    }
    auto &reps = work.reps;
    if (reps.size() < static_cast<std::size_t>(star.area))
        CENSUS_HEAP_EVAL(dense_reps, reps.resize(static_cast<std::size_t>(star.area)));
    int n = 0;
    for (int y = static_cast<int>(yl); y < yh; ++y)
        for (int side = 0; side < 2; ++side) {
            bool inside = false;
            for (int x = xmin; x < xmin + width; ++x) {
                auto& slot = cells[column(x, y, side)];
                inside ^= slot.toggle;
                if (!inside && !slot.boundary) continue;
                if (slot.boundary) {
                    const auto& seam = seams[slot.boundary - 1];
                    auto p = seam.image({x, y, side});
                    need(p.x >= xl - 1 && p.x <= xh && p.y >= yl - 1 && p.y <= yh,
                         "paired center outside dense box");
                    auto& other = cells[column(p.x, p.y, p.side)];
                    need(other.boundary == (((slot.boundary - 1) ^ 1) + 1), "unpaired boundary center");
                    if (other.label) {
                        slot.label = other.label;
                        slot.turn = seam.positive ? 2 : 1;
                        continue;
                    }
                }
                need(n < star.area, "too many centers for dense star area");
                reps[n] = static_cast<std::uint16_t>(column(x, y, side));
                slot.label = static_cast<std::uint16_t>(++n);
            }
            need(!inside, "odd center scanline");
        }
    need(n == star.area, "dense star center quotient changed area");
    const std::array<int, 3> stride{1 - 2 * width, 1, -1};
    auto &graph = work.graph;
    CENSUS_HEAP_EVAL(adjacency, graph.assign(n, Face{-1, -1, -1}));
    std::unique_ptr<int[]> successor;
    if constexpr (verify_sphere) successor = std::make_unique_for_overwrite<int[]>(3 * n);
    for (int id = 0; id < n; ++id) {
        for (int k = 0; k < 3; ++k) {
            if (graph[id][k] >= 0) continue;
            int current = reps[id];
            int slot = k, t = 0;
            for (int crossings = 0;; ++crossings) {
                int best = -1;
                for (int h = cells[current].first[slot] - 1; h >= 0; h = hits[h].next - 1)
                    if (hits[h].time >= t && (best < 0 || hits[h].time < hits[best].time)) best = h;
                if (best < 0) break;
                if (crossings == 8) return false;
                t = hits[best].time;
                current = hits[best].image;
                slot = hits[best].dart;
            }
            const auto& end = cells[current + (current & 1 ? -stride[slot] : stride[slot])];
            int other = end.label - 1, back = slot + end.turn;
            if (back >= 3) back -= 3;
            need(other >= 0 && other != id && graph[other][back] < 0, "inconsistent traced star dart");
            graph[id][k] = other;
            graph[other][back] = id;
            if constexpr (verify_sphere) {
                successor[3 * id + k] = 3 * other + (back + 1) % 3;
                successor[3 * other + back] = 3 * id + (k + 1) % 3;
            }
        }
        if constexpr (!verify_sphere) {
            const auto &row = graph[id];
            need(row[0] != row[1] && row[1] != row[2] && row[0] != row[2], "parallel center edge");
        }
    }
    if constexpr (verify_sphere) check_sphere(graph, std::span(successor.get(), 3 * n));
    return true;
}
template<bool verify_sphere = true>
inline std::optional<std::vector<Face>> try_dense_star_graph(const Star& star) {
    star_dense::Workspace work;
    if (!decode_dense_star<verify_sphere>(star, work)) return {};
    return std::move(work.graph);
}
inline std::vector<Face> graph_from_reduced_star(const std::array<Point, 11>& tips, I limit = 1000000) {
    auto boundary = star_boundary(tips, limit);
    if (auto fast = try_dense_star_graph(boundary)) return std::move(*fast);
    return linear_star_graph(triangulate_star(std::move(boundary)).atlas);
}
} // namespace gf


==> anc/src/buckycount/star_fragment_decoder.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Direct oriented unit-triangle quotient of a valid integral convex atlas.
#pragma once
#include "genfullerene.hpp"

namespace gf {
// Mathematical interface. The patches are occurrences, not geometric sets.
// Every patch corner is a lattice point; hence a unit-triangle interior contains
// no chart vertex. Its positive-area patch fragments are connected precisely
// through seams crossing that open interior. These transitions identify whole
// unit faces, with a cyclic corner offset. An edge-aligned seam instead joins
// opposite unit faces along the common edge; isolated point contacts do neither.
// Thus on a valid oriented integral convex cone atlas this quotient has exactly
// the unit faces and darts of assemble(atlas), without first constructing its
// geometric vertices and then rediscovering the dual edge incidence.
// Complexity after template construction is linear in fragment/link occurrences
// up to inverse-Ackermann factors, NOT a claimed all-input O(output-size) bound.

struct StarFragmentDecoderStats {
    U graphs = 0, vertices = 0, fragment_occurrences = 0;
    U patch_template_hits = 0, patch_templates = 0;
    U seam_template_hits = 0, seam_templates = 0;
    U interior_unions = 0, aligned_links = 0, local_links = 0;
    U self_incident_seams = 0;
};

using StarFragmentKey = std::array<I, 3>;
struct StarFragmentKeyHash {
    std::size_t operator()(const StarFragmentKey &key) const {
        U h = 1469598103934665603ULL;
        for (I x : key)
            h = (h ^ static_cast<U>(x)) * 1099511628211ULL;
        return static_cast<std::size_t>(h);
    }
};
Patch star_fragment_triangle(const StarFragmentKey &key) {
    I x = key[0], y = key[1];
    if (key[2] == 0)
        return {{{x, y}, {x + 1, y}, {x, y + 1}}};
    return {{{x + 1, y + 1}, {x, y + 1}, {x + 1, y}}};
}
StarFragmentKey star_fragment_key(const Patch &triangle) {
    I x = std::min({triangle[0].x, triangle[1].x, triangle[2].x});
    I y = std::min({triangle[0].y, triangle[1].y, triangle[2].y});
    bool lower = std::find(triangle.begin(), triangle.end(), Point{x, y}) != triangle.end();
    StarFragmentKey key{x, y, lower ? 0 : 1};
    auto canonical = star_fragment_triangle(key);
    need(triangle[0] != triangle[1] && triangle[1] != triangle[2] && triangle[0] != triangle[2],
         "collapsed fragment triangle");
    for (Point p : triangle)
        need(std::find(canonical.begin(), canonical.end(), p) != canonical.end(),
             "fragment is not an elementary lattice triangle");
    return key;
}
int star_fragment_edge(const Patch &triangle, Point a, Point b) {
    for (int j = 0; j < 3; ++j)
        if (triangle[j] == a && triangle[(j + 1) % 3] == b)
            return j;
    throw std::runtime_error("fragment seam reverses the unit orientation");
}
int star_fragment_mod3(int x) {
    x %= 3;
    return x < 0 ? x + 3 : x;
}

struct StarFragmentUnionFind {
    std::vector<int> parent, size, offset;
    explicit StarFragmentUnionFind(int count) : parent(count), size(count, 1), offset(count) {
        std::iota(parent.begin(), parent.end(), 0);
    }
    int find(int i) {
        if (parent[i] != i) {
            int old = parent[i];
            parent[i] = find(old);
            offset[i] = star_fragment_mod3(offset[i] + offset[old]);
        }
        return parent[i];
    }
    // Local slot k of i equals local slot k+shift of j.
    void merge(int i, int j, int shift) {
        int a = find(i), b = find(j);
        int delta = star_fragment_mod3(offset[i] - shift - offset[j]);
        if (a == b) {
            need(delta == 0, "nontrivial holonomy inside a unit face");
            return;
        }
        if (size[a] < size[b]) {
            std::swap(a, b);
            delta = star_fragment_mod3(-delta);
        }
        parent[b] = a;
        offset[b] = delta;
        size[a] += size[b];
    }
};

bool star_fragment_open_crossing(Point a, Point b, const Patch &triangle) {
    // interval() includes the triangle boundary. Remove the only positive-length
    // noninterior possibility: the entire segment lies on a triangle-side line.
    for (int j = 0; j < 3; ++j) {
        Point edge = triangle[(j + 1) % 3] - triangle[j];
        if (cross(edge, a - triangle[j]) == 0 && cross(edge, b - a) == 0)
            return false;
    }
    return interval(a, b, triangle).has_value();
}
bool star_fragment_edge_overlap(Point a, Point b, Point c, Point d) {
    if (cross(b - a, c - a) != 0 || cross(b - a, d - a) != 0)
        return false;
    I a0 = a.x, b0 = b.x, c0 = c.x, d0 = d.x;
    if (a.x == b.x) {
        a0 = a.y;
        b0 = b.y;
        c0 = c.y;
        d0 = d.y;
    }
    return std::max(std::min(a0, b0), std::min(c0, d0)) <
           std::min(std::max(a0, b0), std::max(c0, d0));
}

struct StarFragmentLink { int a, sa, b, sb; };
struct StarFragmentUnion { int a, b, shift; };
struct StarFragmentPatchTemplate {
    Polygon polygon;
    std::vector<Patch> triangles;
    std::unordered_map<StarFragmentKey, int, StarFragmentKeyHash> indices;
    std::vector<StarFragmentLink> links;
};
struct StarFragmentSeamTemplate {
    std::vector<StarFragmentUnion> unions;
    std::vector<StarFragmentLink> links;
};
struct StarFragmentPatchPosition { int type, start, arity; };

struct StarFragmentDecoderCache {
    std::map<Polygon, int> patch_ids;
    std::vector<StarFragmentPatchTemplate> patches;
    std::map<std::array<int, 4>, StarFragmentSeamTemplate> seams;

    StarFragmentPatchPosition patch(const Polygon &polygon, StarFragmentDecoderStats &stats) {
        // Orientation-preserving lattice isometries only. The returned start
        // transports original seam slots into the canonical cyclic ordering.
        int start = 0, best_phase = 0, n = static_cast<int>(polygon.size());
        for (int j = 0; j < n; ++j)
            for (int phase = 0; phase < 6; ++phase) {
                for (int k = 1; k < n; ++k) {
                    Point candidate = rotate(polygon[(j + k) % n] - polygon[j], phase);
                    Point old = rotate(polygon[(start + k) % n] - polygon[start], best_phase);
                    if (candidate != old) {
                        if (candidate < old) {
                            start = j;
                            best_phase = phase;
                        }
                        break;
                    }
                }
            }
        Polygon best;
        best.reserve(n);
        for (int k = 0; k < n; ++k)
            best.push_back(rotate(polygon[(start + k) % n] - polygon[start], best_phase));
        if (auto found = patch_ids.find(best); found != patch_ids.end()) {
            ++stats.patch_template_hits;
            return {found->second, start, n};
        }
        StarFragmentPatchTemplate entry;
        entry.polygon = best;
        entry.triangles = fragments(best);
        need(entry.triangles.size() <= static_cast<std::size_t>(std::numeric_limits<int>::max()),
             "too many patch fragments");
        for (int i = 0; i < static_cast<int>(entry.triangles.size()); ++i)
            need(entry.indices.emplace(star_fragment_key(entry.triangles[i]), i).second,
                 "duplicate patch fragment");
        for (int i = 0; i < static_cast<int>(entry.triangles.size()); ++i) {
            const auto &triangle = entry.triangles[i];
            for (int s = 0; s < 3; ++s) {
                Point a = triangle[s], b = triangle[(s + 1) % 3], c = triangle[(s + 2) % 3];
                auto key = star_fragment_key(Patch{a, b, a + b - c});
                auto neighbor = entry.indices.find(key);
                if (neighbor != entry.indices.end() && i < neighbor->second)
                    entry.links.push_back({i, s, neighbor->second,
                                           star_fragment_edge(star_fragment_triangle(key), b, a)});
            }
        }
        need(patches.size() < static_cast<std::size_t>(std::numeric_limits<int>::max()),
             "too many patch templates");
        int id = static_cast<int>(patches.size());
        patch_ids.emplace(std::move(best), id);
        patches.push_back(std::move(entry));
        ++stats.patch_templates;
        return {id, start, n};
    }

    const StarFragmentSeamTemplate &seam(int fi, int i, int gi, int j,
                                         StarFragmentDecoderStats &stats) {
        std::array<int, 4> key{fi, i, gi, j};
        if (auto found = seams.find(key); found != seams.end()) {
            ++stats.seam_template_hits;
            return found->second;
        }
        const auto &f = patches[fi];
        const auto &g = patches[gi];
        Point a = f.polygon[i], b = f.polygon[(i + 1) % f.polygon.size()];
        Point c = g.polygon[j], d = g.polygon[(j + 1) % g.polygon.size()];
        int phase = unit_between(b - a, c - d);
        Point offset = d - rotate(a, phase);
        auto transport = [&](Point p) { return rotate(p, phase) + offset; };
        StarFragmentSeamTemplate entry;
        for (int t = 0; t < static_cast<int>(f.triangles.size()); ++t) {
            const auto &triangle = f.triangles[t];
            if (star_fragment_open_crossing(a, b, triangle)) {
                Patch image{transport(triangle[0]), transport(triangle[1]), transport(triangle[2])};
                auto target_key = star_fragment_key(image);
                auto target = g.indices.find(target_key);
                need(target != g.indices.end(), "missing seam-interior triangle fragment");
                auto canonical = star_fragment_triangle(target_key);
                int shift = 0;
                while (shift < 3 && image[0] != canonical[shift])
                    ++shift;
                need(shift < 3, "invalid cyclic fragment offset");
                for (int s = 0; s < 3; ++s)
                    need(image[s] == canonical[(s + shift) % 3], "fragment orientation changed");
                entry.unions.push_back({t, target->second, shift});
            } else {
                for (int s = 0; s < 3; ++s) {
                    Point p = triangle[s], q = triangle[(s + 1) % 3], r = triangle[(s + 2) % 3];
                    if (!star_fragment_edge_overlap(a, b, p, q))
                        continue;
                    auto target_key = star_fragment_key(
                        Patch{transport(p), transport(q), transport(p + q - r)});
                    auto target = g.indices.find(target_key);
                    need(target != g.indices.end(), "missing edge-aligned seam neighbor");
                    entry.links.push_back({t, s, target->second,
                        star_fragment_edge(star_fragment_triangle(target_key), transport(q), transport(p))});
                }
            }
        }
        ++stats.seam_templates;
        return seams.emplace(key, std::move(entry)).first->second;
    }
};

void validate_star_fragment_graph(const std::vector<Face> &graph, const std::vector<Face> &mate) {
    int n = static_cast<int>(graph.size());
    need(n > 0, "empty fragment graph");
    for (const auto &row : graph)
        need(*std::min_element(row.begin(), row.end()) >= 0 && row[0] != row[1] &&
             row[1] != row[2] && row[0] != row[2], "fragment graph is not simple cubic");
    std::vector<bool> darts(3 * static_cast<std::size_t>(n));
    int pentagons = 0, faces = 0;
    for (int a = 0; a < n; ++a)
        for (int s = 0; s < 3; ++s)
            if (!darts[3 * a + s]) {
                int b = a, t = s, length = 0;
                do {
                    need(!darts[3 * b + t], "fragment graph has an invalid face permutation");
                    darts[3 * b + t] = true;
                    int next_vertex = graph[b][t];
                    t = (mate[b][t] + 1) % 3;
                    b = next_vertex;
                    need(++length <= 6, "fragment graph has a face longer than six");
                } while (b != a || t != s);
                need(length == 5 || length == 6, "fragment graph has a face shorter than five");
                pentagons += length == 5;
                ++faces;
            }
    need(pentagons == 12 && I(n) - 3 * I(n) / 2 + faces == 2,
         "fragment graph is not a fullerene sphere");
    std::vector<bool> seen(n);
    std::vector<int> queue{0};
    seen[0] = true;
    for (std::size_t i = 0; i < queue.size(); ++i)
        for (int b : graph[queue[i]])
            if (!seen[b]) {
                seen[b] = true;
                queue.push_back(b);
            }
    need(static_cast<int>(queue.size()) == n, "fragment graph is disconnected");
}

} // namespace gf


==> anc/src/buckycount/star_linear_decoder.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once
#include "star_fragment_decoder.hpp"

namespace gf {
namespace star_linear {

// Allocate only the consecutive x slots meeting each unit-height strip
// of the convex chart. Unit padding keeps cells touching a strip boundary.
struct Row {
    I first_x;
    std::vector<std::array<int, 2>> ids;
};

struct Chart {
    I first_y{};
    std::vector<Row> rows;
    int begin{}, end{};

    int lookup(const StarFragmentKey &key) const {
        auto [x, y, orientation] = key;
        if (y < first_y || U(y - first_y) >= rows.size())
            return -1;
        const auto &row = rows[y - first_y];
        if (x < row.first_x || U(x - row.first_x) >= row.ids.size())
            return -1;
        return row.ids[x - row.first_x][orientation];
    }
};

Chart make_chart(const Polygon &p, std::vector<Patch> &triangles) {
    auto y_order = [](Point a, Point b) { return a.y < b.y; };
    auto [bottom, top] = std::minmax_element(p.begin(), p.end(), y_order);
    Chart chart;
    chart.first_y = bottom->y;
    chart.begin = static_cast<int>(triangles.size());
    for (I y = bottom->y; y < top->y; ++y) {
        I lo = std::numeric_limits<I>::max(), hi = std::numeric_limits<I>::min();
        // Only floor and ceiling are needed. Dividing unreduced numerators
        // and denominators avoids one Euclidean algorithm per intersection.
        auto bound = [&](I num, I den) {
            if (den < 0) {
                den = -den;
                num = -num;
            }
            I q = num / den, r = num % den;
            lo = std::min(lo, q - (r < 0));
            hi = std::max(hi, q + (r > 0));
        };
        for (std::size_t i = 0; i < p.size(); ++i) {
            Point a = p[i], b = p[(i + 1) % p.size()];
            if (a.y == y || a.y == y + 1)
                bound(a.x, 1);
            if (a.y != b.y)
                for (I level : {y, y + 1})
                    if (std::min(a.y, b.y) <= level && level <= std::max(a.y, b.y))
                        bound(a.x * (b.y - a.y) + (level - a.y) * (b.x - a.x), b.y - a.y);
        }
        need(lo <= hi, "empty strip inside convex chart");
        chart.rows.push_back({lo - 1, {}});
        auto &row = chart.rows.back();
        row.ids.resize(static_cast<std::size_t>(hi - row.first_x), {-1, -1});
        for (I x = row.first_x; x < hi; ++x)
            for (int side = 0; side < 2; ++side) {
                Patch triangle = star_fragment_triangle({x, y, side});
                if (overlaps(p, triangle)) {
                    need(triangles.size() < std::numeric_limits<int>::max(), "too many fragments");
                    row.ids[x - row.first_x][side] = static_cast<int>(triangles.size());
                    triangles.push_back(triangle);
                }
            }
    }
    chart.end = static_cast<int>(triangles.size());
    return chart;
}

// Strict overlap of a segment with an open triangle. Separating axes are
// the three triangle normals and the segment normal. A collinear seam
// has no interior overlap and is handled by the edge-link test instead.
bool interior_crossing(Point a, Point b, const Patch &t) {
    bool left = false, right = false;
    for (int i = 0; i < 3; ++i) {
        I side = cross(b - a, t[i] - a);
        left |= side > 0;
        right |= side < 0;
        Point edge = t[(i + 1) % 3] - t[i];
        if (std::max(cross(edge, a - t[i]), cross(edge, b - t[i])) <= 0)
            return false;
    }
    return left && right;
}

} // namespace star_linear

// Called only on the twenty triangular patches of one accepted star.
inline std::vector<Face> linear_star_graph(const Atlas &atlas) {
    need(atlas.rotation.empty() && atlas.patches.size() == 20 && atlas.seams.size() == 30,
         "expected a triangulated 22-sided star");
    std::vector<Patch> triangles;
    std::vector<star_linear::Chart> charts;
    int expected = 0;
    for (const auto &patch : atlas.patches) {
        need(patch.size() == 3, "nontriangular star patch");
        I area = polygon_area(patch);
        need(area > 0 && area <= std::numeric_limits<int>::max() / 3 - expected,
             "star mesh exceeds native index range");
        expected += static_cast<int>(area);
        charts.push_back(star_linear::make_chart(patch, triangles));
    }
    std::vector<StarFragmentLink> links;
    for (const auto &chart : charts)
        for (int i = chart.begin; i < chart.end; ++i) {
            const auto &t = triangles[i];
            for (int s = 0; s < 3; ++s) {
                Point a = t[s], b = t[(s + 1) % 3];
                auto key = star_fragment_key(Patch{a, b, a + b - t[(s + 2) % 3]});
                int j = chart.lookup(key);
                if (i < j)
                    links.push_back({i, s, j, star_fragment_edge(triangles[j], b, a)});
            }
        }
    // An arc (i,j,h) says slot k of i equals slot k+h of j.
    struct Arc { int to, shift; };
    std::vector<std::vector<Arc>> same(triangles.size());
    std::array<std::array<bool, 3>, 20> paired{};
    for (auto [f, i, g, j] : atlas.seams) {
        auto claim = [&](int face, int side) {
            need(face >= 0 && face < 20 && side >= 0 && side < 3 && !paired[face][side],
                 "invalid or repeated star seam");
            paired[face][side] = true;
        };
        claim(f, i);
        claim(g, j);
        Point a = atlas.patches[f][i], b = atlas.patches[f][(i + 1) % 3];
        Point c = atlas.patches[g][j], d = atlas.patches[g][(j + 1) % 3];
        int phase = unit_between(b - a, c - d);
        auto move = [&](Point p) { return d + rotate(p - a, phase); };
        for (int k = charts[f].begin; k < charts[f].end; ++k) {
            const auto &t = triangles[k];
            if (star_linear::interior_crossing(a, b, t)) {
                Patch image{move(t[0]), move(t[1]), move(t[2])};
                int h = charts[g].lookup(star_fragment_key(image));
                need(h >= 0, "missing transported star fragment");
                int shift = star_fragment_edge(triangles[h], image[0], image[1]);
                same[k].push_back({h, shift});
                same[h].push_back({k, -shift});
            } else {
                for (int s = 0; s < 3; ++s) {
                    Point p = t[s], q = t[(s + 1) % 3], r = t[(s + 2) % 3];
                    if (star_fragment_edge_overlap(a, b, p, q)) {
                        int h = charts[g].lookup(star_fragment_key(Patch{move(p), move(q), move(p + q - r)}));
                        need(h >= 0, "missing aligned star fragment");
                        links.push_back({k, s, h, star_fragment_edge(triangles[h], move(q), move(p))});
                    }
                }
            }
        }
    }
    // Resolve all identifications in one traversal. Local slot s at k
    // becomes slot s+offset[k] of its connected component.
    std::vector<int> label(triangles.size(), -1), offset(triangles.size()), stack;
    int n = 0;
    for (int root = 0; root < static_cast<int>(triangles.size()); ++root) {
        if (label[root] >= 0)
            continue;
        label[root] = n++;
        stack.push_back(root);
        while (!stack.empty()) {
            int k = stack.back();
            stack.pop_back();
            for (auto [h, shift] : same[k]) {
                int target = star_fragment_mod3(offset[k] - shift);
                if (label[h] < 0) {
                    label[h] = label[k];
                    offset[h] = target;
                    stack.push_back(h);
                } else {
                    need(label[h] == label[k] && offset[h] == target, "inconsistent fragment offsets");
                }
            }
        }
    }
    need(n == expected, "star fragment quotient has wrong area");
    std::vector<Face> graph(n, {-1, -1, -1}), mate = graph;
    for (auto [i, si, j, sj] : links) {
        int a = label[i], b = label[j];
        int s = star_fragment_mod3(si + offset[i]), t = star_fragment_mod3(sj + offset[j]);
        need(a != b && (graph[a][s] < 0 || (graph[a][s] == b && mate[a][s] == t)) &&
             (graph[b][t] < 0 || (graph[b][t] == a && mate[b][t] == s)),
             "inconsistent star fragment adjacency");
        graph[a][s] = b;
        graph[b][t] = a;
        mate[a][s] = t;
        mate[b][t] = s;
    }
    validate_star_fragment_graph(graph, mate);
    return graph;
}

} // namespace gf


==> anc/src/check_public_counts.py <==
#!/usr/bin/env -S uv run --frozen
# Copyright 2026 Kerem KAT
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Compare buckycount with published census controls and printed example values.

The standard-library checker compares all sectors through index 1000,
published ordinary/oriented counts through 200, and IPR ordinary counts through
200 and oriented counts through 120. Larger printed examples require --slow.
"""

from __future__ import annotations

import argparse
import json
import re
import subprocess
from fractions import Fraction
from pathlib import Path
from typing import Any

SECTORS = ("split", "antipodal", "Q2", "Q3", "Q4", "order10", "order12")
COUNT_COLUMNS = ("m", "vertices", "iso", "BB_m", "a_m", *SECTORS)
IPR_COLUMNS = ("ipr", "ipr_oriented", "ipr_achiral")
EXAMPLE_INDICES = (*range(1, 1001), 10000, 20000, 100000, 1000000)
SLOW_EXAMPLE_INDICES = EXAMPLE_INDICES[1000:]


def decode_json(text: str) -> Any:
    """Reject duplicate object keys and non-JSON numeric constants."""

    def pairs(values: list[tuple[str, Any]]) -> dict[str, Any]:
        result: dict[str, Any] = {}
        for key, value in values:
            if key in result:
                raise ValueError(f"duplicate JSON key: {key}")
            result[key] = value
        return result

    def constant(value: str) -> None:
        raise ValueError(f"non-finite JSON value: {value}")

    return json.loads(text, object_pairs_hook=pairs, parse_constant=constant)


def integer(value: Any, name: str, *, decimal_string: bool = False) -> int:
    """Read exact nonnegative integers, with canonical count strings optional."""
    if decimal_string and isinstance(value, str) and re.fullmatch(r"0|[1-9][0-9]*", value):
        return int(value)
    if type(value) is not int or value < 0:
        raise ValueError(f"invalid nonnegative integer {name}")
    return value


def rational(value: Any) -> Fraction:
    """Read an exact integer or canonical rational string without approximation."""
    if type(value) is int:
        return Fraction(value)
    if not isinstance(value, str) or re.fullmatch(r"-?\d+(?:/[1-9]\d*)?", value) is None:
        raise ValueError(f"invalid exact rational: {value!r}")
    result = Fraction(value)
    if str(result) != value:
        raise ValueError(f"noncanonical exact rational: {value!r}")
    return result


def validate_rows(
    rows: Any, indices: tuple[int, ...], *, ipr: bool = False, calculator: bool = False
) -> None:
    """Check completeness, normalization and every sector-sum identity."""
    if not isinstance(rows, list) or len(rows) != len(indices):
        raise ValueError("missing or extra count rows")
    columns = set(COUNT_COLUMNS) | (set(IPR_COLUMNS) if ipr else set())
    for row, index in zip(rows, indices, strict=True):
        if not isinstance(row, dict) or set(row) != columns:
            raise ValueError("unexpected count columns")
        row = dict(row)
        for column in columns - set(SECTORS):
            row[column] = integer(
                row[column],
                column,
                decimal_string=calculator or column not in {"m", "vertices"},
            )
        if row["m"] != index or row["vertices"] != 2 * index:
            raise ValueError("incorrect index order or vertex normalization")
        if row["a_m"] > row["BB_m"] or 2 * row["iso"] != row["BB_m"] + row["a_m"]:
            raise ValueError(f"ordinary Burnside identity fails at {index}")
        sectors = [rational(row[column]) for column in SECTORS]
        if any(value < 0 for value in sectors) or sum(sectors) != row["a_m"]:
            raise ValueError(f"sector mass identity fails at {index}")
        if ipr:
            if not 0 <= row["ipr_achiral"] <= row["ipr_oriented"] <= row["BB_m"]:
                raise ValueError(f"IPR count bounds fail at {index}")
            if (
                2 * row["ipr"] != row["ipr_oriented"] + row["ipr_achiral"]
                or row["ipr"] > row["iso"]
                or row["ipr_achiral"] > row["a_m"]
                or (index < 30 and any(row[column] for column in IPR_COLUMNS))
            ):
                raise ValueError(f"IPR normalization fails at {index}")


def validate_examples(document: Any) -> list[dict[str, Any]]:
    if not isinstance(document, dict) or document.get("schema") != "public-count-examples/1":
        raise ValueError("invalid example table schema")
    rows = document.get("rows")
    validate_rows(rows, EXAMPLE_INDICES)
    return rows


def validate_references(document: Any) -> dict[str, Any]:
    """Require the complete explicitly stated independent comparison ranges."""
    if not isinstance(document, dict) or document.get("schema") != "public-count-controls/1":
        raise ValueError("invalid published control schema")
    ordinary = document.get("ordinary")
    ipr = document.get("ipr")
    if not isinstance(ordinary, list) or not isinstance(ipr, list):
        raise TypeError("missing published controls")
    if len(ordinary) != 200 or len(ipr) != 200:
        raise ValueError("incomplete published control range")
    for index, (plain, isolated) in enumerate(zip(ordinary, ipr, strict=True), start=1):
        if not isinstance(plain, dict) or set(plain) != {"m", "iso", "BB_m", "a_m"}:
            raise ValueError("invalid ordinary control columns")
        expected = {"m", "ipr", "ipr_oriented"} if index <= 120 else {"m", "ipr"}
        if not isinstance(isolated, dict) or set(isolated) != expected:
            raise ValueError("invalid IPR control columns or oriented range")
        for row in (plain, isolated):
            for name, value in row.items():
                integer(value, name)
            if row["m"] != index:
                raise ValueError("misordered or repeated published control")
        if plain["a_m"] > plain["BB_m"] or 2 * plain["iso"] != plain["BB_m"] + plain["a_m"]:
            raise ValueError("invalid ordinary published normalization")
        if isolated["ipr"] > plain["iso"] or (index < 30 and isolated["ipr"]):
            raise ValueError("invalid IPR published normalization")
        if index <= 120:
            oriented = isolated["ipr_oriented"]
            achiral = 2 * isolated["ipr"] - oriented
            if not 0 <= achiral <= oriented <= plain["BB_m"]:
                raise ValueError("invalid oriented IPR published normalization")
    return document


def compare_rows(actual: list[dict[str, Any]], expected: list[dict[str, Any]]) -> None:
    """Compare every recorded value, including all seven rational sectors."""
    if len(actual) != len(expected):
        raise ValueError("comparison row count differs")
    for observed, reference in zip(actual, expected, strict=True):
        for column, value in reference.items():
            if column not in observed or rational(observed[column]) != rational(value):
                raise ValueError(f"count mismatch at m={reference['m']}, column={column}")


def run(binary: Path, *arguments: str, timeout: int = 120) -> str:
    """Run the calculator to stdout; a failure reports the engine's own diagnostic."""
    command = [str(binary), *arguments, "--output", "-"]
    try:
        result = subprocess.run(
            command, check=True, capture_output=True, text=True, timeout=timeout
        )
    except subprocess.CalledProcessError as error:
        detail = (error.stderr or "").strip() or "no diagnostic on stderr"
        raise RuntimeError(
            f"{' '.join(command)} exited with status {error.returncode}: {detail}"
        ) from error
    except subprocess.TimeoutExpired as error:
        raise RuntimeError(f"{' '.join(command)} exceeded {error.timeout} seconds") from error
    return result.stdout


def check_slow_examples(
    binary: Path, examples: list[dict[str, Any]], through: int, *, timeout: int = 3600
) -> None:
    """Replay requested high rows as individual vertex counts."""
    if through not in SLOW_EXAMPLE_INDICES or timeout <= 0:
        raise ValueError("invalid slow example bound or timeout")
    selected = [row for row in examples[1000:] if row["m"] <= through]
    if tuple(row["m"] for row in selected) != tuple(
        index for index in SLOW_EXAMPLE_INDICES if index <= through
    ):
        raise ValueError("incomplete or misordered high example rows")
    for reference in selected:
        index = reference["m"]
        print(f"Replaying example m={index} (full prefix preparation, one worker).", flush=True)
        observed = decode_json(
            run(
                binary,
                str(2 * index),
                "--details",
                "--format",
                "json",
                "--workers",
                "1",
                timeout=timeout,
            )
        )
        validate_rows(observed, (index,), calculator=True)
        compare_rows(observed, [reference])
    print(f"Passed: high printed examples through {through}.")


def check(
    binary: Path, data_dir: Path, *, slow_through: int | None = None, slow_timeout: int = 3600
) -> None:
    """Normally bound work at 1000; larger printed examples need explicit opt-in."""
    references = validate_references(
        decode_json((data_dir / "reference_counts.json").read_text())
    )
    examples = validate_examples(decode_json((data_dir / "counting_examples.json").read_text()))
    plain = decode_json(run(binary, "2..2000", "--format", "json", "--workers", "1"))
    validate_rows(plain, tuple(range(1, 1001)), calculator=True)
    compare_rows(plain, examples[:1000])
    compare_rows(plain[:200], references["ordinary"])
    isolated = decode_json(run(binary, "2..400", "--ipr", "--format", "json", "--workers", "1"))
    validate_rows(isolated, tuple(range(1, 201)), ipr=True, calculator=True)
    compare_rows(isolated, plain[:200])
    compare_rows(isolated, references["ipr"])
    parallel = decode_json(run(binary, "2..80", "--ipr", "--format", "json", "--workers", "2"))
    validate_rows(parallel, tuple(range(1, 41)), ipr=True, calculator=True)
    compare_rows(parallel, isolated[:40])
    print(
        "Passed: all counts and sectors through 1000; "
        "published ordinary/oriented controls through 200; IPR ordinary through 200 "
        "and oriented through 120; serial/parallel agreement through 40."
    )
    if slow_through is not None:
        check_slow_examples(binary, examples, slow_through, timeout=slow_timeout)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--binary", required=True, type=Path)
    parser.add_argument(
        "--data-dir",
        type=Path,
        default=Path(__file__).resolve().parents[1] / "data/public_numerical",
    )
    parser.add_argument(
        "--slow",
        action="store_true",
        help="also replay all four high examples; prepares each complete prefix; "
        "benchmark 10000 first, as 1000000 requires multiple GiB",
    )
    parser.add_argument(
        "--max-index",
        type=int,
        choices=SLOW_EXAMPLE_INDICES,
        help="cap the high examples selected by --slow (default: 1000000)",
    )
    parser.add_argument(
        "--slow-timeout",
        type=int,
        default=3600,
        help="positive timeout in seconds for each opted-in high example (default: 3600)",
    )
    args = parser.parse_args()
    if args.slow_timeout <= 0:
        parser.error("--slow-timeout must be positive")
    if args.max_index is not None and not args.slow:
        parser.error("--max-index requires --slow")
    check(
        args.binary.resolve(),
        args.data_dir,
        slow_through=(args.max_index or SLOW_EXAMPLE_INDICES[-1]) if args.slow else None,
        slow_timeout=args.slow_timeout,
    )


if __name__ == "__main__":
    main()


==> anc/src/exact_arithmetic.py <==
# Copyright 2026 Kerem KAT
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Exact arithmetic kernels shared by the portable fullerene verifiers.

Implements characters, divisor sums, Cohen and Hurwitz numbers, and elementary
projectors using only the standard library. No coefficient catalogue is read.
"""

from __future__ import annotations

import math
import re
from fractions import Fraction
from functools import cache


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def rational(text: str) -> Fraction:
    require(re.fullmatch(r"-?\d+(?:/[1-9]\d*)?", text) is not None, "malformed rational")
    value = Fraction(text)
    require(str(value) == text, f"noncanonical rational: {text}")
    return value


def integer(text: str, *, minimum: int | None = None) -> int:
    require(re.fullmatch(r"-?(?:0|[1-9]\d*)", text) is not None, "malformed integer")
    value = int(text)
    require(str(value) == text, "noncanonical integer")
    require(minimum is None or value >= minimum, f"integer below {minimum}")
    return value


@cache
def factor(n: int) -> tuple[tuple[int, int], ...]:
    require(n > 0, "factorization requires a positive integer")
    result = []
    p = 2
    while p * p <= n:
        if n % p == 0:
            exponent = 0
            while n % p == 0:
                exponent += 1
                n //= p
            result.append((p, exponent))
        p = 3 if p == 2 else p + 2
    if n > 1:
        result.append((n, 1))
    return tuple(result)


@cache
def divisors(n: int) -> tuple[int, ...]:
    result = [1]
    for p, exponent in factor(n):
        result = [d * p**j for d in result for j in range(exponent + 1)]
    return tuple(sorted(result))


def valuation_unit(n: int, p: int) -> tuple[int, int]:
    require(n > 0 and p > 1, "invalid valuation argument")
    exponent = 0
    while n % p == 0:
        exponent += 1
        n //= p
    return exponent, n


def kronecker(a: int, b: int) -> int:
    """Euclidean Kronecker symbol, including even/negative denominators."""
    if b == 0:
        return int(abs(a) == 1)
    sign = 1
    if b < 0:
        b = -b
        if a < 0:
            sign = -sign
    while b % 2 == 0:
        if a % 2 == 0:
            return 0
        if a % 8 in (3, 5):
            sign = -sign
        b //= 2
    a %= b
    while a:
        while a % 2 == 0:
            a //= 2
            if b % 8 in (3, 5):
                sign = -sign
        if a % 4 == b % 4 == 3:
            sign = -sign
        a, b = b % a, a
    return sign if b == 1 else 0


def positive_integer(value: Fraction | int) -> int | None:
    value = Fraction(value)
    return value.numerator if value.denominator == 1 and value > 0 else None


@cache
def divisor_sum(weight: int, left: int, right: int, n: int) -> int:
    require(weight >= 0, "negative divisor exponent")
    if n < 1:
        return 0
    # Multiplicativity gives a small product independently of the prefix engine.
    result = 1
    for p, exponent in factor(n):
        result *= sum(
            kronecker(left, p ** (exponent - j)) * kronecker(right, p**j) * p ** (j * weight)
            for j in range(exponent + 1)
        )
    return result


def fundamental_discriminant(n: int, sign: int) -> tuple[int, int] | None:
    """Return D,f with sign*n=D*f^2 and D fundamental, or no support."""
    require(sign in (-1, 1), "invalid discriminant sign")
    if n < 1 or sign * n % 4 not in (0, 1):
        return None
    squarefree, conductor = sign, 1
    for p, exponent in factor(n):
        squarefree *= p ** (exponent % 2)
        conductor *= p ** (exponent // 2)
    if squarefree % 4 == 1:
        return squarefree, conductor
    if conductor % 2:
        return None
    return 4 * squarefree, conductor // 2


@cache
def primitive_class_number(discriminant: int) -> int:
    """Enumerate reduced primitive positive binary forms, with boundary ownership."""
    require(discriminant < 0 and discriminant % 4 in (0, 1), "invalid discriminant")
    magnitude = -discriminant
    count = 0
    for a in range(1, math.isqrt(magnitude // 3) + 1):
        for b in range(-a + ((discriminant + a) % 2), a + 1, 2):
            numerator = b * b + magnitude
            if numerator % (4 * a):
                continue
            c = numerator // (4 * a)
            if c < a or ((abs(b) == a or a == c) and b < 0):
                continue
            if math.gcd(a, math.gcd(abs(b), c)) == 1:
                count += 1
    return count


@cache
def dirichlet_special_value(k: int, discriminant: int) -> Fraction:
    """L(1-k,chi_D) by reduced forms (k=1) or finite Bernoulli sums."""
    require(k in (1, 2, 3, 4), "unsupported Cohen index")
    if k == 1:
        require(discriminant < 0, "weight-one discriminant must be negative")
        units = 6 if discriminant == -3 else 4 if discriminant == -4 else 2
        return Fraction(2 * primitive_class_number(discriminant), units)
    conductor = abs(discriminant)
    bernoulli = (Fraction(1), Fraction(-1, 2), Fraction(1, 6), Fraction(), Fraction(-1, 30))
    # Pair a and conductor-a using chi_D(-1)=(-1)^k and B_k(1-x)=(-1)^k B_k(x).
    moments = [0] * (k + 1)
    residues = range(1, conductor // 2 + 1) if conductor > 1 else (1,)
    for a in residues:
        character = kronecker(discriminant, a)
        multiplier = 1 if conductor == 1 or 2 * a == conductor else 2
        power = 1
        for exponent in range(k + 1):
            moments[exponent] += multiplier * character * power
            power *= a
    total = sum(
        (
            math.comb(k, j) * bernoulli[j] * Fraction(conductor) ** (j - 1) * moments[k - j]
            for j in range(k + 1)
        ),
        Fraction(),
    )
    return -total / k


@cache
def cohen(k: int, n: int) -> Fraction:
    decomposition = fundamental_discriminant(n, (-1) ** k)
    if decomposition is None:
        return Fraction()
    discriminant, conductor = decomposition
    correction = 1
    for p, exponent in factor(conductor):
        correction *= sum(p ** (j * (2 * k - 1)) for j in range(exponent + 1)) - (
            kronecker(discriminant, p)
            * p ** (k - 1)
            * sum(p ** (j * (2 * k - 1)) for j in range(exponent))
        )
    return dirichlet_special_value(k, discriminant) * correction


def hurwitz(n: int) -> Fraction:
    return Fraction(-1, 12) if n == 0 else cohen(1, n)


def projector(n: int, parity: int, unit: int) -> bool:
    if parity == -1 and unit == -1:
        return True
    require(parity in (0, 1) and unit in (1, 3, 5, 7), "invalid dyadic projector")
    v, u = valuation_unit(n, 2)
    return v % 2 == parity and u % 8 == unit


def t9(n: int) -> Fraction:
    return hurwitz(36 * n) / 6 - hurwitz(9 * n) / 3 - hurwitz(4 * n) / 2 + hurwitz(n)


def t27(n: int) -> Fraction:
    return t9(n // 3) if n % 3 == 0 else t9(3 * n) / 2 if n % 3 == 1 else Fraction()


def restricted_divisors(n: int, modulus: int, multiplier: int) -> int:
    require(modulus > 0, "nonpositive divisor modulus")
    return sum(d % modulus == multiplier * (n // d) % modulus for d in divisors(n))


def same_parity(n: int) -> int:
    return len(divisors(n)) if n % 2 else len(divisors(n // 4)) if n % 4 == 0 else 0


def pell(n: int, discriminant: int, sign: int) -> Fraction:
    """Positive Pell-orbit count N_D^+, not the half-sized rotary mass."""
    require(discriminant in (3, 6) and sign in (-1, 1), "invalid Pell genus")
    require(discriminant != 6 or sign == 1, "undefined negative Pell-six genus")
    first, left, right = (12, -3, -4) if discriminant == 3 else (24, -8, -3)
    return Fraction(divisor_sum(0, 1, first, n) + sign * divisor_sum(0, left, right, n), 2)


==> anc/src/export_counting_coefficients.py <==
#!/usr/bin/env -S uv run --frozen
# Copyright 2026 Kerem KAT
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Export and check the complete public counting formula using the standard library.

The packet contains the 181 achiral and 45 oriented coefficient records,
Appendix A's function conventions, and the finite part of the effective
achiral bound. --check compares the packet with the printed tables and the
calculator header, and checks exact bound arithmetic. --verify-bound also
recomputes every recorded achiral count with the public calculator. The finite
bound arithmetic uses the analytic tail estimates stated in Paper I.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import re
import subprocess
from collections import Counter, defaultdict
from dataclasses import dataclass
from fractions import Fraction
from functools import cache
from pathlib import Path
from typing import Any

ROOT = Path(__file__).resolve().parents[1]
PAPER = (
    ROOT.parent / "paper.tex"
    if ROOT.name == "anc"
    else ROOT / "papers/exact_fullerene_count/paper.tex"
)
HEADER = ROOT / "src/prefix_engine_formula.hpp"
DATA = ROOT / "data/public_numerical/counting_coefficients.json"
BINARY = ROOT / ".cache/bin/buckycount"
BEGIN = "% BEGIN GENERATED COMPLETE COUNTING FORMULA"
END = "% END GENERATED COMPLETE COUNTING FORMULA"
ACHIRAL_WEIGHTS = {
    "5": 3,
    "9/2": 6,
    "4": 12,
    "7/2": 14,
    "3": 18,
    "5/2": 22,
    "2": 23,
    "3/2": 56,
    "1": 20,
    "1/2": 7,
}
BOUND_POWERS = {
    "3": "11/100",
    "5/2": "63/100",
    "2": "3/2",
    "3/2": "13",
    "1": "37",
    "1/2": "40",
    "0": "27",
}
CONVENTIONS = {
    "index": "m is a positive integer; the graph has 2m vertices",
    "ordinary_count": "iso(2m)=(BB_m+a_m)/2",
    "argument": "Every displayed nonpositive or nonintegral argument gives zero",
    "rational_encoding": "Reduced numerator/positive-denominator strings; integers omit /1",
    "chi_D": "Kronecker(D,n); chi_1(n)=1 for n>0; chi_4(n)=1 for odd n and 0 for even n",
    "sigma_w": "sigma_w(n)=sum_{d|n} d^w; tau(n)=sigma_0(n)",
    "E_w": "E_w[psi,phi](n)=sum_{d|n} chi_psi(n/d)*chi_phi(d)*d^w; weight=w+1",
    "convolution": "(chi_a*chi_b)(n)=sum_{d|n} chi_a(d)*chi_b(n/d)",
    "H_k": "For k=2,3,4 and (-1)^k*N=D*f^2 with D fundamental (including 1), "
    "H_k(N)=L(1-k,chi_D)*sum_{d|f} mu(d)*chi_D(d)*d^(k-1)*sigma_(2k-1)(f/d); "
    "otherwise zero",
    "fundamental_discriminant": "D=1, or squarefree D=1 mod4, or D=4d for squarefree "
    "d=2,3 mod4",
    "L_value": "L(1-k,chi_D)=-|D|^(k-1)*sum_{a=1}^{|D|} "
    "chi_D(a)*B_k(a/|D|)/k; z*exp(xz)/(exp(z)-1)=sum_k B_k(x)*z^k/k!",
    "mu": "mu(d)=0 if a prime square divides d; otherwise (-1)^(number of prime factors)",
    "twisted_cohen": "chi_8(rm)*H_2(rm) evaluates the character on the full scaled argument",
    "hurwitz": "H(N)=sum_{d^2|N,-N/d^2 a discriminant} 2*h(-N/d^2)/w(-N/d^2); "
    "h counts proper primitive positive binary-form classes; w(-3)=6,w(-4)=4,w=2 otherwise",
    "class_number_evaluation": "Primitive reduced forms ax^2+bxy+cy^2: b^2-4ac=D, "
    "|b|<=a<=c, b>=0 if |b|=a or a=c, and a<=sqrt(|D|/3)",
    "dyadic_projector": "[2:v%2=epsilon,u=s|3:all] tests ORIGINAL m=2^v*u, u odd: "
    "v mod2=epsilon and u mod8=s; epsilon in {0,1}, s in {1,3,5,7}; no 3-adic restriction",
    "I_c": "I_c(m)=1 if m=c*r^2 for an integer r>=1, otherwise zero",
    "d_a_t": "d_{a,t}(m)=#{d>0:d|m and d=t*(m/d) mod a}; t is a multiplier",
    "d_same": "d_same(n)=tau(n) if n odd, 0 if n=2 mod4, tau(n/4) if 4|n",
    "N_3": "N_3^+(n)=((chi_1*chi_12)(n)+(chi_-3*chi_-4)(n))/2",
    "N_6": "N_6^+(n)=((chi_1*chi_24)(n)+(chi_-8*chi_-3)(n))/2",
    "T_9": "T_9(n)=H(36n)/6-H(9n)/3-H(4n)/2+H(n)",
    "T_27": "T_27(m)=T_9(m/3) if m=0 mod3, T_9(3m)/2 if m=1 mod3, 0 if m=2 mod3",
}
# Semantic anchors supplement the complete normalized definition-block binding.
DEFINITION_ANCHORS = (
    r"E_w[\psi,\varphi](n)&=\sum_{d\mid n}\chi_\psi(n/d)\chi_\varphi(d)d^w",
    r"H_k(N)=L(1-k,\chi_D)\sum_{d\mid f}\mu(d)\chi_D(d)d^{k-1}\sigma_{2k-1}(f/d)",
    r"h^*(\Delta)=2h(\Delta)/w(\Delta)",
    r"P_{\epsilon,s}(m)=\mathbf1_{\{v\equiv\epsilon\pmod2,\ u\equiv s\pmod8\}}",
    r"I_c(m)&=\mathbf1_{\{m=cr^2,\ r\geq1\}}",
    r"d_{a,t}(m)&=\#\{d>0:d\mid m,\ d\equiv t\cdot(m/d)\pmod a\}",
    "the full argument $rm$, including its powers of two",
    "tests the square class of $m$, not that of the scaled argument $rm$",
)


def decode(text: str) -> Any:
    """Reject duplicate object keys and non-finite JSON constants."""

    def pairs(items: list[tuple[str, Any]]) -> dict[str, Any]:
        result: dict[str, Any] = {}
        for key, value in items:
            if key in result:
                raise ValueError(f"duplicate JSON key: {key}")
            result[key] = value
        return result

    def constant(value: str) -> None:
        raise ValueError(f"invalid JSON constant: {value}")

    return json.loads(text, object_pairs_hook=pairs, parse_constant=constant)


def rational(value: Any) -> Fraction:
    """Accept only canonical exact rational strings."""
    if not isinstance(value, str) or not re.fullmatch(r"-?\d+(?:/[1-9]\d*)?", value):
        raise ValueError(f"invalid rational: {value!r}")
    result = Fraction(value)
    if str(result) != value:
        raise ValueError(f"noncanonical rational: {value!r}")
    return result


def compact(text: str) -> str:
    """Ignore presentation whitespace, retaining every mathematical token."""
    return re.sub(r"\s+", "", text)


def digest(value: Any) -> str:
    """Hash a deterministic semantic value, not an entire manuscript."""
    encoded = json.dumps(value, sort_keys=True, separators=(",", ":"), ensure_ascii=True)
    return hashlib.sha256(encoded.encode()).hexdigest()


def section(text: str, start: str, stop: str) -> str:
    """Extract one unambiguous, correctly ordered source block."""
    if text.count(start) != 1 or text.count(stop) != 1:
        raise ValueError(f"missing or duplicate source markers: {start!r}, {stop!r}")
    begin, end = text.index(start) + len(start), text.index(stop)
    if end <= begin:
        raise ValueError("reversed source markers")
    return text[begin:end]


def scale(argument: str) -> Fraction:
    """Validate the canonical positive reduced multiple of m."""
    match = re.fullmatch(r"([1-9]\d*)?m(?:/([1-9]\d*))?", argument)
    if match is None:
        raise ValueError(f"invalid arithmetic argument: {argument}")
    numerator, denominator = int(match[1] or "1"), int(match[2] or "1")
    if match[1] == "1" or match[2] == "1" or math.gcd(numerator, denominator) != 1:
        raise ValueError(f"noncanonical arithmetic argument: {argument}")
    return Fraction(numerator, denominator)


@dataclass(frozen=True)
class Function:
    """A parsed name with the weight and argument needed for validation."""

    name: str
    kind: str
    weight: Fraction
    argument: Fraction


def function(name: str) -> Function:
    """Parse the complete finite public function grammar, including projectors."""
    if not isinstance(name, str):
        raise TypeError("function name must be a string")
    if match := re.fullmatch(r"(sigma|H)_([0-9]+)\(([^()]*)\)", name):
        kind, index = match[1], int(match[2])
        if str(index) != match[2] or (kind == "sigma" and index not in range(10)):
            raise ValueError(f"invalid function index: {name}")
        if kind == "H" and index not in {2, 3, 4}:
            raise ValueError(f"invalid Cohen index: {name}")
        return Function(
            name,
            kind,
            Fraction(index) + (1 if kind == "sigma" else Fraction(1, 2)),
            scale(match[3]),
        )
    if match := re.fullmatch(r"E_([0-9])\[(-?\d+),(-?\d+)\]\(([^()]*)\)", name):
        if any(int(match[i]) not in {1, -3, 4, -4, 8, -8, 12, 24, -24} for i in (2, 3)):
            raise ValueError(f"invalid character discriminant: {name}")
        if any(str(int(match[i])) != match[i] for i in (2, 3)):
            raise ValueError(f"noncanonical character: {name}")
        return Function(name, "E", Fraction(int(match[1]) + 1), scale(match[4]))
    if match := re.fullmatch(r"chi_8\(([^()]*)\) H_2\(([^()]*)\)", name):
        if match[1] != match[2]:
            raise ValueError("twisted Cohen character must use the full same argument")
        return Function(name, "twisted_cohen", Fraction(5, 2), scale(match[1]))
    if match := re.fullmatch(r"H\(([^()]*)\)(?: \[2:v%2=([01]),u=([1357])\|3:all\])?", name):
        return Function(name, "hurwitz", Fraction(3, 2), scale(match[1]))
    if match := re.fullmatch(r"\(chi_(-?\d+)\*chi_(-?\d+)\)\(([^()]*)\)", name):
        if any(int(match[i]) not in {1, -3, 4, -4, 8, -8, 12, 24} for i in (1, 2)):
            raise ValueError(f"invalid convolution character: {name}")
        if any(str(int(match[i])) != match[i] for i in (1, 2)):
            raise ValueError(f"noncanonical character: {name}")
        return Function(name, "convolution", Fraction(1), scale(match[3]))
    if match := re.fullmatch(r"(tau|d_same|N_[36]\^\+)\(([^()]*)\)", name):
        return Function(name, match[1], Fraction(1), scale(match[2]))
    if re.fullmatch(r"T_(9|27)\(m\)", name):
        return Function(name, "T", Fraction(3, 2), Fraction(1))
    if re.fullmatch(r"d_\{6,[14]\}\(m\)", name):
        return Function(name, "restricted_divisors", Fraction(1), Fraction(1))
    if re.fullmatch(r"I_(1|2|3|5|6|9|15)\(m\)", name):
        return Function(name, "square", Fraction(1, 2), Fraction(1))
    raise ValueError(f"unknown arithmetic function or projector: {name!r}")


def record(family: str, name: str, coefficient: str, weight: str) -> dict[str, str]:
    """Create one nonzero term after checking its arithmetic family and weight."""
    parsed = function(name)
    if rational(coefficient) == 0 or rational(weight) != parsed.weight:
        raise ValueError(f"zero coefficient or incorrect weight: {name}")
    return {"family": family, "weight": weight, "function": name, "coefficient": coefficient}


def inventory(records: list[dict[str, str]]) -> None:
    """Enforce complete, nonduplicated, correctly weighted inventories."""
    identities = [(row["family"], row["function"]) for row in records]
    if len(set(identities)) != len(identities):
        raise ValueError("duplicate coefficient function")
    if Counter(row["family"] for row in records) != {"achiral": 181, "oriented": 45}:
        raise ValueError("incomplete coefficient inventory")
    weights = Counter(row["weight"] for row in records if row["family"] == "achiral")
    if weights != ACHIRAL_WEIGHTS:
        raise ValueError("incomplete achiral weight blocks")


def header_records(text: str) -> list[dict[str, str]]:
    """Read named achiral terms and independently decode factorized oriented terms."""
    result: list[dict[str, str]] = []
    body = section(
        text,
        "constexpr Term achiral_row[] = {",
        "};\n\nstd::map<std::string, std::size_t> function_slots;",
    )
    weight = ""
    for line in body.splitlines():
        line = line.strip()
        if not line:
            continue
        if match := re.fullmatch(r"// weight ([0-9/]+): (\d+) terms", line):
            weight = match[1]
            if ACHIRAL_WEIGHTS.get(weight) != int(match[2]):
                raise ValueError("incorrect calculator weight-block count")
        elif match := re.fullmatch(r'\{"([^"]+)", "([^"]+)"\},', line):
            result.append(record("achiral", match[1], match[2], weight))
        else:
            raise ValueError(f"unparsed achiral calculator line: {line}")
    body = section(
        text,
        "constexpr OrientedTerm oriented_terms[] = {",
        "};\n\ninline long character_discriminant",
    )
    for raw in body.splitlines():
        line = raw.split("//", 1)[0].strip()
        if not line:
            continue
        match = re.fullmatch(
            r"\{(-?\d+), (\d+), (\d+), (\d+), (\d+), (\d+), (\d+), (triv|chi3), (triv|chi3)\},",
            line,
        )
        if match is None:
            raise ValueError(f"unparsed oriented calculator line: {line}")
        numerator, two, three, five, extra, degree, dilation = (
            int(match[i]) for i in range(1, 8)
        )
        if extra < 1 or dilation < 1 or degree not in range(1, 11):
            raise ValueError("invalid oriented denominator, dilation or weight")
        denominator = 2**two * 3**three * 5**five * extra
        argument = "m" if dilation == 1 else f"m/{dilation}"
        left, right = ("1" if match[i] == "triv" else "-3" for i in (8, 9))
        name = (
            f"sigma_{degree - 1}({argument})"
            if left == right == "1"
            else f"E_{degree - 1}[{left},{right}]({argument})"
        )
        result.append(
            record("oriented", name, str(Fraction(numerator, denominator)), str(degree))
        )
    inventory(result)
    return result


def tex_rational(value: str) -> str:
    """Parse the exact fraction syntax printed in the coefficient cells."""
    if match := re.fullmatch(r"(-?)\\frac\{([1-9]\d*)\}\{([1-9]\d*)\}", value):
        value = f"{match[1]}{match[2]}/{match[3]}"
    return str(rational(value))


def tex_function(value: str) -> str:
    """Read printed function cells without importing the manuscript renderer."""
    if match := re.fullmatch(r"P_\{([01]),([1357])\}\(m\)H\(([^()]*)\)", value):
        name = f"H({match[3]}) [2:v%2={match[1]},u={match[2]}|3:all]"
    else:
        name = value.replace(r"\tau", "tau").replace(r"d_{\rm same}", "d_same")
        name = re.sub(r"\\(sigma|chi)_\{(-?\d+)\}", r"\1_\2", name)
        name = re.sub(r"(E|H|I|N|T)_\{(\d+)\}", r"\1_\2", name)
        name = name.replace(")H_2(", ") H_2(")
    function(name)
    return name


def paper_records(text: str) -> tuple[list[dict[str, str]], str]:
    """Read both printed tables and bind the complete definitions separately."""
    body = section(text, BEGIN, END)
    definitions = section(
        body,
        r"\subsection{Arithmetic functions and index conventions}",
        r"\subsection{How to use the coefficient tables}",
    )
    for anchor in DEFINITION_ANCHORS:
        if compact(anchor) not in compact(definitions):
            raise ValueError(f"altered or missing function convention: {anchor}")
    tables = section(
        body,
        r"\subsubsection*{Achiral weight $5$: 3 terms}",
        r"\subsection{Examples and independent comparisons}",
    )
    result: list[dict[str, str]] = []
    family, weight, active = "achiral", "5", False
    for line in tables.splitlines():
        if match := re.fullmatch(
            r"\\subsubsection\*\{Achiral weight \$(.+)\$: (\d+) terms\}", line
        ):
            weight = tex_rational(match[1])
            if ACHIRAL_WEIGHTS.get(weight) != int(match[2]):
                raise ValueError("incorrect printed weight-block count")
        elif line == r"\subsection{The complete oriented contribution}":
            family = "oriented"
        elif line.startswith(r"\begin{longtable}"):
            if active:
                raise ValueError("nested coefficient table")
            active = True
        elif line == r"\bottomrule\end{longtable}":
            if not active:
                raise ValueError("unmatched coefficient table")
            active = False
        elif active and not line.startswith(r"\toprule"):
            if not line.endswith(r"\\[2pt]"):
                raise ValueError(f"unparsed coefficient table row: {line}")
            cells = line[: -len(r"\\[2pt]")].split(" & ")
            if len(cells) != 4:
                raise ValueError("incorrect number of coefficient cells")
            for coefficient, name in zip(cells[::2], cells[1::2], strict=True):
                if coefficient == name == "":
                    continue
                if not all(
                    cell.startswith("$") and cell.endswith("$") for cell in (coefficient, name)
                ):
                    raise ValueError("invalid coefficient cell delimiters")
                parsed_name = tex_function(name[1:-1])
                current_weight = (
                    weight if family == "achiral" else str(function(parsed_name).weight)
                )
                result.append(
                    record(family, parsed_name, tex_rational(coefficient[1:-1]), current_weight)
                )
    if active:
        raise ValueError("unclosed coefficient table")
    inventory(result)
    return result, compact(definitions)


def sigma4(value: Fraction) -> int:
    """Evaluate sigma_4 exactly, with the nonintegral-argument convention."""
    if value.denominator != 1 or value <= 0:
        return 0
    number = value.numerator
    result = 0
    for divisor in range(1, math.isqrt(number) + 1):
        if number % divisor == 0:
            result += divisor**4
            if divisor * divisor != number:
                result += (number // divisor) ** 4
    return result


def leading(m: int, records: list[dict[str, str]]) -> Fraction:
    """Derive W5 from the exported weight-five row, rather than copying values."""
    terms = [row for row in records if row["family"] == "achiral" and row["weight"] == "5"]
    if len(terms) != 3 or any(function(row["function"]).kind != "sigma" for row in terms):
        raise ValueError("invalid weight-five row")
    return sum(
        (
            rational(row["coefficient"]) * sigma4(m * function(row["function"]).argument)
            for row in terms
        ),
        Fraction(),
    )


def rounded_upper(value: Fraction) -> Fraction:
    """Round upward at twelve decimal places, always using exact arithmetic."""
    denominator = 10**12
    return Fraction(-((-value.numerator * denominator) // value.denominator), denominator)


def sqrt_upper(value: Fraction) -> Fraction:
    """Enclose a nonnegative square root from above by an exact rational."""
    if value < 0:
        raise ValueError("negative square-root argument")
    denominator = 10**12
    result = Fraction(
        math.isqrt(value.numerator * denominator**2 // value.denominator) + 1, denominator
    )
    if result * result <= value:
        raise ValueError("square-root upper bound failed")
    return result


@cache
def zeta_upper(exponent: int) -> Fraction:
    """Bound zeta by its first 256 terms and the decreasing integral tail."""
    if exponent < 2:
        raise ValueError("zeta integral bound requires exponent at least two")
    head = sum((Fraction(1, index**exponent) for index in range(1, 257)), Fraction())
    return rounded_upper(head + Fraction(1, (exponent - 1) * 256 ** (exponent - 1)))


def pi_lower() -> Fraction:
    """Check 3.14159 < pi by Machin's identity and alternating arctangent bounds."""

    def atan_bound(denominator: int, terms: int) -> Fraction:
        return sum(
            (
                Fraction((-1) ** index, (2 * index + 1) * denominator ** (2 * index + 1))
                for index in range(terms)
            ),
            Fraction(),
        )

    lower = 16 * atan_bound(5, 6) - 4 * atan_bound(239, 5)
    chosen = Fraction(314159, 100000)
    if chosen >= lower:
        raise ValueError("Machin rational lower bound failed")
    return chosen


def coefficient_majorants(records: list[dict[str, str]]) -> dict[str, Any]:
    """Derive every grouped bound from the 172 lower-weight coefficient records.

    The analytic function inequalities are the manuscript inputs. The finite
    sums, square-root/zeta enclosures, and upward comparisons are replayed here.
    """
    grouped: dict[str, Fraction] = defaultdict(Fraction)
    comparisons = []
    pi = pi_lower()
    constants = {
        k: rounded_upper(
            2
            * math.factorial(k - 1)
            * zeta_upper(k) ** 2
            * zeta_upper(2 * k - 1)
            / (2 * pi) ** k
        )
        for k in (2, 3)
    }
    for row in records:
        if row["family"] != "achiral" or rational(row["weight"]) >= Fraction(9, 2):
            continue
        parsed = function(row["function"])
        absolute = abs(rational(row["coefficient"]))
        ratio = parsed.argument
        pieces: dict[str, Fraction]
        if parsed.kind in {"sigma", "E"}:
            exponent = int(parsed.weight - 1)
            pieces = (
                {str(exponent): absolute * zeta_upper(exponent) * ratio**exponent}
                if exponent >= 2
                else {"3/2": absolute * ratio}
            )
        elif parsed.kind in {"H", "twisted_cohen"}:
            k = int(parsed.weight - Fraction(1, 2))
            pieces = {
                str(Fraction(2 * k - 1, 2)): absolute
                * constants[k]
                * sqrt_upper(ratio ** (2 * k - 1))
            }
        elif parsed.kind == "hurwitz":
            pieces = {
                "1": absolute * ratio / 3,
                "1/2": 2 * absolute * sqrt_upper(ratio / 3),
                "0": absolute,
            }
        elif parsed.kind in {
            "convolution",
            "tau",
            "d_same",
            "N_3^+",
            "N_6^+",
            "restricted_divisors",
        }:
            pieces = {"1/2": 2 * absolute * sqrt_upper(ratio)}
        elif parsed.kind == "square":
            pieces = {"0": absolute}
        elif row["function"] == "T_27(m)":
            pieces = {"1": 11 * absolute}
        else:
            raise ValueError(f"missing analytic coefficient majorant: {row['function']}")
        upper_pieces = {exponent: rounded_upper(value) for exponent, value in pieces.items()}
        for exponent, value in upper_pieces.items():
            grouped[exponent] += value
        comparisons.append(
            {
                "function": row["function"],
                "upper_coefficients_by_exponent": {
                    exponent: str(value) for exponent, value in upper_pieces.items()
                },
            }
        )
    if len(comparisons) != 172 or set(grouped) != set(BOUND_POWERS):
        raise ValueError("incomplete lower-weight coefficient majorants")
    if any(grouped[exponent] > rational(bound) for exponent, bound in BOUND_POWERS.items()):
        raise ValueError("a printed polynomial coefficient is below its derived majorant")
    return {
        "rounding_denominator": 10**12,
        "zeta_sum_terms": 256,
        "zeta_upper": {str(k): str(zeta_upper(k)) for k in (2, 3, 5)},
        "pi_lower": str(pi),
        "cohen_constants_upper": {str(k): str(value) for k, value in constants.items()},
        "term_majorants": comparisons,
        "grouped_upper_coefficients_by_exponent": {
            exponent: str(grouped[exponent]) for exponent in BOUND_POWERS
        },
    }


def printed_bound(paper: str) -> dict[str, str]:
    """Parse the seven printed polynomial monomials, including its domain."""
    label = r"\label{eq:retained-power-majorant}"
    if paper.count(label) != 1:
        raise ValueError("missing or duplicate printed bound label")
    body = paper.split(label)[1].split(r"\end{equation}", 1)[0]
    body = compact(body)
    start, stop = r"\begin{aligned}|R(m)|\leqP(m):={}&", r"\qquad(m\geq16).\end{aligned}"
    if not body.startswith(start) or not body.endswith(stop):
        raise ValueError("altered printed bound or analytic domain")
    body = body[len(start) : -len(stop)].replace(r"\\&", "")
    coefficients = {}
    for term in body.split("+"):
        match = re.fullmatch(
            r"(\\frac\{\d+\}\{\d+\}|\\frac\d\d|\d+)(m\^\{[0-9/]+\}|m\^\d|m|\\sqrtm)?", term
        )
        if match is None:
            raise ValueError(f"unparsed printed polynomial monomial: {term}")
        raw_coefficient = match[1]
        if re.fullmatch(r"\\frac\d\d", raw_coefficient):
            raw_coefficient = f"{raw_coefficient[-2]}/{raw_coefficient[-1]}"
        coefficient = tex_rational(raw_coefficient)
        monomial = match[2] or ""
        if monomial.startswith("m^"):
            exponent = monomial[2:].strip("{}")
        else:
            exponent = {"m": "1", r"\sqrtm": "1/2", "": "0"}[monomial]
        rational(exponent)
        if exponent in coefficients:
            raise ValueError("duplicate printed polynomial exponent")
        coefficients[exponent] = coefficient
    if coefficients != BOUND_POWERS:
        raise ValueError("altered printed retained-power polynomial")
    proof = paper.split(label)[1].split(r"\end{proof}", 1)[0]
    endpoint = (
        r"\frac{P(225)}{225^{7/2}}=\frac{1240093}{113906250}<\frac{11}{1000}"
        r"<\frac{1279}{113400}=\frac{41}{5670}+\frac{17}{4200}"
        r"<\frac{41}{5670}+\frac{\sqrt3}{420}"
    )
    if compact(endpoint) not in compact(proof):
        raise ValueError("altered printed tail threshold or rational inequality")
    return coefficients


def bound_specification() -> dict[str, Any]:
    """Check the rational monotonic-tail certificate, retaining every power."""
    threshold = 225
    root = math.isqrt(threshold)
    normalized = sum(
        (
            rational(coefficient) * Fraction(root) ** (2 * rational(exponent) - 7).numerator
            for exponent, coefficient in BOUND_POWERS.items()
        ),
        Fraction(),
    )
    lower = Fraction(41, 5670) + Fraction(17, 10) / 420
    if root * root != threshold or Fraction(17, 10) ** 2 >= 3:
        raise ValueError("invalid rational square-root certificate")
    if not normalized < Fraction(11, 1000) < lower:
        raise ValueError("retained-power tail inequality failed")
    if any(rational(exponent) >= Fraction(7, 2) for exponent in BOUND_POWERS):
        raise ValueError("normalized polynomial is not decreasing")
    return {
        "coefficients_by_exponent": BOUND_POWERS,
        "analytic_domain_start": 16,
        "tail_threshold": threshold,
        "negative_leading_constant": {"rational": "41/5670", "sqrt3_coefficient": "1/420"},
        "sqrt3_lower": "17/10",
        "normalized_bound_at_threshold": str(normalized),
        "negative_leading_constant_lower": str(lower),
        "finite_start": 10,
        "finite_stop": 224,
        "scope": "Polynomial coefficient estimates and the log replacement are proved in the paper; the verifier checks their exact tail arithmetic and the finite count replay only",
    }


def finite_rows(counts: list[int], records: list[dict[str, str]]) -> list[dict[str, Any]]:
    """Recompute every finite W5 and positive gap with exact fractions."""
    if len(counts) != 215 or any(type(value) is not int or value < 0 for value in counts):
        raise ValueError("invalid finite achiral count inventory")
    rows = []
    for m, count in zip(range(10, 225), counts, strict=True):
        w5 = leading(m, records)
        if w5 <= count:
            raise ValueError(f"nonpositive W5-a_m at {m}")
        rows.append({"m": m, "a_m": count, "W5": str(w5), "positive_gap": str(w5 - count)})
    return rows


def calculator_counts(binary: Path) -> list[int]:
    """Replay the whole finite interval with the existing public calculator."""
    command = [
        str(binary.resolve()),
        "2..448",
        "--format",
        "json",
        "--workers",
        "1",
        "--output",
        "-",
    ]
    process = subprocess.run(command, check=True, capture_output=True, text=True, timeout=120)
    rows = decode(process.stdout)
    if not isinstance(rows, list) or len(rows) != 224:
        raise ValueError("calculator returned an incomplete prefix")
    counts = []
    for m, row in enumerate(rows, start=1):
        if not isinstance(row, dict) or row.get("m") != str(m):
            raise ValueError("calculator indices are missing, duplicated or out of order")
        for key in ("a_m", "BB_m", "iso"):
            value = row.get(key)
            if not isinstance(value, str) or re.fullmatch(r"0|[1-9][0-9]*", value) is None:
                raise ValueError(f"invalid calculator decimal integer string: {key}")
            row[key] = int(value)
        if (
            row.get("vertices") != str(2 * m)
            or 2 * row["iso"] != row["a_m"] + row["BB_m"]
            or row["a_m"] > row["BB_m"]
        ):
            raise ValueError("calculator index normalization or Burnside identity failed")
        if m >= 10:
            counts.append(row["a_m"])
    return counts


def document(paper: str, header: str, counts: list[int]) -> dict[str, Any]:
    """Build the packet only after independent source representations agree."""
    printed, definitions = paper_records(paper)
    calculator = header_records(header)
    if printed != calculator:
        raise ValueError("printed Appendix A and calculator coefficients disagree")
    bound = printed_bound(paper)
    rows = finite_rows(counts, printed)
    return {
        "schema": "public-counting-coefficients/1",
        "conventions": CONVENTIONS,
        "source_bindings": {
            "appendix_definitions_sha256": digest(definitions),
            "appendix_coefficients_sha256": digest(printed),
            "calculator_coefficients_sha256": digest(calculator),
            "printed_bound_sha256": digest(bound),
        },
        "records": printed,
        "bound": bound_specification(),
        "coefficient_majorants": coefficient_majorants(printed),
        "finite_rows": rows,
        "minimum_positive_gap": min(rows, key=lambda row: rational(row["positive_gap"])),
    }


def check(packet: Any, paper: str | None, header: str) -> dict[str, Any]:
    """Validate arithmetic and header equality, and TeX equality when supplied."""
    if not isinstance(packet, dict) or packet.get("schema") != "public-counting-coefficients/1":
        raise ValueError("invalid coefficient packet schema")
    records = packet.get("records")
    if not isinstance(records, list):
        raise TypeError("missing coefficient records")
    for row in records:
        if not isinstance(row, dict) or set(row) != {
            "family",
            "weight",
            "function",
            "coefficient",
        }:
            raise ValueError("malformed coefficient record")
        record(row["family"], row["function"], row["coefficient"], row["weight"])
    inventory(records)
    rows = packet.get("finite_rows")
    if not isinstance(rows, list) or len(rows) != 215:
        raise ValueError("incomplete finite bound interval")
    counts = []
    for m, row in zip(range(10, 225), rows, strict=True):
        if not isinstance(row, dict) or set(row) != {"m", "a_m", "W5", "positive_gap"}:
            raise ValueError("malformed finite bound row")
        if type(row["m"]) is not int or row["m"] != m:
            raise ValueError("finite bound indices are missing, duplicated or out of order")
        rational(row["W5"])
        rational(row["positive_gap"])
        counts.append(row["a_m"])
    if paper is not None:
        expected = document(paper, header, counts)
    else:
        bindings = packet.get("source_bindings")
        if (
            not isinstance(bindings, dict)
            or set(bindings)
            != {
                "appendix_definitions_sha256",
                "appendix_coefficients_sha256",
                "calculator_coefficients_sha256",
                "printed_bound_sha256",
            }
            or any(
                not isinstance(value, str) or re.fullmatch(r"[0-9a-f]{64}", value) is None
                for value in bindings.values()
            )
        ):
            raise ValueError("invalid coefficient provenance")
        calculator = header_records(header)
        rows = finite_rows(counts, calculator)
        expected = {
            "schema": "public-counting-coefficients/1",
            "conventions": CONVENTIONS,
            "source_bindings": {
                **bindings,
                "appendix_coefficients_sha256": digest(calculator),
                "calculator_coefficients_sha256": digest(calculator),
            },
            "records": calculator,
            "bound": bound_specification(),
            "coefficient_majorants": coefficient_majorants(calculator),
            "finite_rows": rows,
            "minimum_positive_gap": min(rows, key=lambda row: rational(row["positive_gap"])),
        }
    if digest(packet) != digest(expected):
        raise ValueError(
            "stale or altered coefficient packet, conventions, source binding or bound"
        )
    return expected


def verify_bound(packet: dict[str, Any], binary: Path) -> None:
    """Compare all recorded achiral counts to a fresh calculator evaluation."""
    counts = calculator_counts(binary)
    actual = finite_rows(counts, packet["records"])
    if actual != packet["finite_rows"]:
        raise ValueError("finite bound records disagree with the public calculator")


def main() -> None:
    """Export, check, or independently replay the finite bound certificate."""
    parser = argparse.ArgumentParser(description=__doc__)
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument(
        "--write", action="store_true", help="write the packet after a calculator replay"
    )
    mode.add_argument(
        "--check",
        action="store_true",
        help="check sources and exact recorded arithmetic (default)",
    )
    parser.add_argument(
        "--verify-bound",
        action="store_true",
        help="also recompute all 215 finite achiral counts",
    )
    parser.add_argument("--paper", type=Path, default=PAPER)
    parser.add_argument(
        "--data-only", action="store_true", help="check JSON and code without TeX"
    )
    parser.add_argument("--header", type=Path, default=HEADER)
    parser.add_argument("--data", type=Path, default=DATA)
    parser.add_argument("--binary", type=Path, default=BINARY)
    args = parser.parse_args()
    if args.data_only and args.write:
        parser.error("--write requires the manuscript source")
    paper = None if args.data_only else args.paper.read_text()
    header = args.header.read_text()
    if args.write:
        if paper is None:
            raise ValueError("writing coefficients requires manuscript source")
        packet = document(paper, header, calculator_counts(args.binary))
        args.data.parent.mkdir(parents=True, exist_ok=True)
        args.data.write_text(json.dumps(packet, indent=2, ensure_ascii=True) + "\n")
    else:
        packet = check(decode(args.data.read_text()), paper, header)
    if args.verify_bound:
        verify_bound(packet, args.binary)
    scope = (
        "recomputed 215 finite counts"
        if args.verify_bound or args.write
        else "checked 215 recorded bound identities"
    )
    print(f"Verified 181 achiral + 45 oriented coefficients; {scope}; tail threshold 225.")


if __name__ == "__main__":
    main()


==> anc/src/prefix_engine_core.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// Shared arithmetic core of the theta/Hecke prefix engines: iso_theta,
// iso_hecke, buckycount, iso_integer_pipeline and iso_integer_compact (with its
// research variants iso_integer_projected and iso_integer_segmented).
//
// These engines are copy-forks of one implementation family; they share this
// code instead of duplicating it. They remain independent of the iso.cpp
// family (iso, iso_closed, iso_named, iso_shell), which shares nothing here.
//
// Each engine translation unit includes this header once, inside its own
// unnamed namespace, and defines the engine interface declared below: the
// production Cohen kernel and the table preparation and self-test entry points.
// A table backend (the dense one in iso_theta.cpp or prefix_engine_compressed.hpp)
// defines the arithmetic backend interface.
#pragma once

#include <algorithm>
#include <array>
#include <atomic>
#include <bit>
#include <cctype>
#include <chrono>
#include <condition_variable>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <ctime>
#include <filesystem>
#include <functional>
#include <fstream>
#include <iostream>
#include <limits>
#include <map>
#include <mutex>
#include <optional>
#include <stdexcept>
#include <string>
#include <string_view>
#include <thread>
#include <tuple>
#include <utility>
#include <vector>

#include <gmpxx.h>
#include <unistd.h>

namespace {
static_assert(sizeof(unsigned long) >= 8, "64-bit machine words are required");
using Integer = mpz_class;
using Rational = mpq_class;

inline std::string utc_timestamp() {
    constexpr std::string_view fallback = "1970-01-01T00:00:00.000Z";
    const auto now = std::chrono::system_clock::now();
    const auto milliseconds =
        std::chrono::duration_cast<std::chrono::milliseconds>(now.time_since_epoch()) % 1000;
    const std::time_t time = std::chrono::system_clock::to_time_t(now);
    std::tm broken_down{};
    if (::gmtime_r(&time, &broken_down) == nullptr) return std::string(fallback);
    char buffer[32];
    const int size = std::snprintf(
        buffer, sizeof(buffer), "%04d-%02d-%02dT%02d:%02d:%02d.%03lldZ",
        broken_down.tm_year + 1900, broken_down.tm_mon + 1, broken_down.tm_mday,
        broken_down.tm_hour, broken_down.tm_min, broken_down.tm_sec,
        static_cast<long long>(milliseconds.count())
    );
    if (size < 0 || static_cast<std::size_t>(size) >= sizeof(buffer)) return std::string(fallback);
    return buffer;
}

inline void notice(std::string_view message);

[[noreturn]] inline void fail(const std::string& message) {
    throw std::runtime_error(message);
}

bool verbose_progress = false;

inline void notice(std::string_view message) {
    static std::mutex mutex;
    const std::lock_guard<std::mutex> lock(mutex);
    std::cerr << utc_timestamp() << ' ' << message << '\n';
}

inline void progress(std::string_view message) {
    if (verbose_progress) notice(message);
}

// One reporter per range, independent of the arithmetic workers. Opaque GMP
// calls still get elapsed-time updates; counters describe completed work only.
class CalculationProgress {
    std::mutex mutex;
    std::condition_variable changed;
    std::atomic<unsigned long> completed{0};
    std::string phase, unit;
    unsigned long total = 0;
    bool active = false;
    bool stopping = false;
    std::chrono::steady_clock::time_point started;
    std::thread reporter;

    void emit(std::string_view event) {
        std::string message = "[progress] phase=" + phase + " event=" + std::string(event);
        if (total != 0) {
            message += " completed=" + std::to_string(completed.load(std::memory_order_relaxed)) +
                       " total=" + std::to_string(total) + " unit=" + unit;
        }
        message += " elapsed_seconds=" + std::to_string(std::chrono::duration<double>(
            std::chrono::steady_clock::now() - started).count());
        notice(message);
    }

    void finish_locked() {
        if (!active) return;
        completed.store(total, std::memory_order_relaxed);
        emit("done");
        active = false;
    }

public:
    CalculationProgress() : reporter([this] {
        std::unique_lock<std::mutex> lock(mutex);
        while (!changed.wait_for(lock, std::chrono::minutes(1), [this] { return stopping; })) {
            if (active) emit("progress");
        }
    }) {}

    ~CalculationProgress() {
        {
            const std::lock_guard<std::mutex> lock(mutex);
            stopping = true;
        }
        changed.notify_one();
        reporter.join();
    }

    void begin(std::string name, unsigned long count = 0, std::string measure = {}) {
        const std::lock_guard<std::mutex> lock(mutex);
        finish_locked();
        phase = std::move(name);
        unit = std::move(measure);
        total = count;
        completed.store(0, std::memory_order_relaxed);
        started = std::chrono::steady_clock::now();
        active = true;
        emit("start");
    }

    void advance(unsigned long count) { completed.store(count, std::memory_order_relaxed); }
    void increment() { completed.fetch_add(1, std::memory_order_relaxed); }
    void finish() {
        const std::lock_guard<std::mutex> lock(mutex);
        finish_locked();
    }
};

inline void begin_phase(CalculationProgress* report, const std::string& phase,
                 unsigned long total = 0, const std::string& unit = {}) {
    if (report) report->begin(phase, total, unit);
}

inline void advance_phase(CalculationProgress* report, unsigned long completed) {
    if (report) report->advance(completed);
}

inline std::string rational_text(const Rational& value) { return value.get_str(); }

inline Rational make_rational(const Integer& numerator, const Integer& denominator) {
    Rational value(numerator, denominator);
    value.canonicalize();
    return value;
}

inline Rational parse_rational(const std::string& text) {
    Rational value;
    if (mpq_set_str(value.get_mpq_t(), text.c_str(), 10) != 0) {
        fail("cannot parse the rational constant " + text);
    }
    value.canonicalize();
    return value;
}

constexpr unsigned long largest_index = std::numeric_limits<long>::max() / 144;
constexpr std::array<unsigned long, 5> cohen_denominators{0, 12, 120, 252, 240};
std::array<std::vector<Integer>, 5> cohen_numerators;

inline unsigned long integer_square_root(unsigned long value) {
    Integer root;
    const Integer argument(value);
    mpz_sqrt(root.get_mpz_t(), argument.get_mpz_t());
    return root.get_ui();
}

inline int kronecker(long d, unsigned long n) {
    if (d == 1) return 1;
    const Integer top(d);
    return mpz_kronecker_ui(top.get_mpz_t(), n);
}

inline unsigned long two_adic_valuation(unsigned long value, unsigned long& odd_part) {
    if (value == 0) fail("a dyadic valuation needs a positive integer");
    const unsigned long valuation = std::countr_zero(value);
    odd_part = value >> valuation;
    return valuation;
}

template <typename Function>
void parallel_jobs(std::size_t count, unsigned workers, Function job) {
    if (count == 0) return;
    if (workers == 0) workers = std::max(1U, std::thread::hardware_concurrency());
    workers = static_cast<unsigned>(std::min<std::size_t>(workers, count));
    if (workers == 1) {
        for (std::size_t i = 0; i < count; ++i) job(i);
        return;
    }
    std::atomic<std::size_t> next{0};
    std::exception_ptr error;
    std::mutex error_mutex;
    std::vector<std::thread> threads;
    try {
        for (unsigned worker = 0; worker < workers; ++worker) {
            threads.emplace_back([&] {
                try {
                    for (;;) {
                        const std::size_t i = next.fetch_add(1, std::memory_order_relaxed);
                        if (i >= count) return;
                        job(i);
                    }
                } catch (...) {
                    const std::lock_guard<std::mutex> lock(error_mutex);
                    if (!error) error = std::current_exception();
                    next.store(count, std::memory_order_relaxed);
                }
            });
        }
    } catch (...) {
        next.store(count, std::memory_order_relaxed);
        for (auto& thread : threads) thread.join();
        throw;
    }
    for (auto& thread : threads) thread.join();
    if (error) std::rethrow_exception(error);
}

// Only nonzero Hurwitz residue classes are stored; all workers share the table.
struct HurwitzTable {
    unsigned long bound = 0;
    std::vector<unsigned long> values;
    static std::size_t slot(unsigned long n) { return 2 * (n / 4) + (n % 4 == 3); }
    void allocate(unsigned long limit) {
        bound = limit;
        if (limit > std::numeric_limits<unsigned long>::max() / 12 ||
            limit / 2 + 2 > values.max_size()) fail("Hurwitz table size overflow");
        values.assign(limit / 2 + 2, 0);
    }
    unsigned long at(unsigned long n) const {
        if (n > bound) fail("unprepared Hurwitz argument " + std::to_string(n));
        if (n % 4 == 1 || n % 4 == 2) return 0;
        return values[slot(n)];
    }
} hurwitz;

inline std::size_t packed_size(unsigned long limit, std::size_t width) {
    if (width == 0 || limit == std::numeric_limits<unsigned long>::max())
        fail("packed size overflow");
    const std::size_t length = limit + 1;
    if (length > std::vector<unsigned char>().max_size() / width ||
        length > std::numeric_limits<mp_bitcnt_t>::max() / width / 8)
        fail("packed size overflow");
    return length * width;
}

inline void write_word(unsigned char* output, unsigned long value, std::size_t width) {
    for (std::size_t byte = 0; byte < width; ++byte) {
        output[byte] = static_cast<unsigned char>(value & 255UL);
        value >>= 8;
    }
    if (value != 0) fail("packed digit overflow");
}

inline unsigned long read_word(const unsigned char* input, std::size_t width) {
    unsigned long value = 0;
    for (std::size_t byte = width; byte > 0; --byte) value = (value << 8) | input[byte - 1];
    return value;
}

inline Integer pack_nonnegative(const std::vector<long>& coefficients, std::size_t width) {
    if (coefficients.empty() || width == 0 || width > sizeof(unsigned long))
        fail("invalid Hurwitz packing width or empty input");
    const std::size_t bytes = packed_size(coefficients.size() - 1, width);
    std::vector<unsigned char> buffer(bytes, 0);
    unsigned long carry = 0;
    for (std::size_t n = 0; n < coefficients.size(); ++n) {
        if (coefficients[n] < 0) fail("negative shifted Hurwitz numerator");
        const auto coefficient = static_cast<unsigned long>(coefficients[n]);
        if (coefficient > std::numeric_limits<unsigned long>::max() - carry)
            fail("Hurwitz packing carry overflow");
        const unsigned long value = coefficient + carry;
        const unsigned bits = static_cast<unsigned>(8 * width);
        const unsigned long digit = width == sizeof(unsigned long) ? value
            : value & ((1UL << bits) - 1);
        carry = width == sizeof(unsigned long) ? 0 : value >> bits;
        write_word(buffer.data() + n * width, digit, width);
    }
    // The final carry is beyond q^N, hence zero in the target quotient ring.
    Integer packed;
    mpz_import(packed.get_mpz_t(), bytes, -1, 1, 0, 0, buffer.data());
    return packed;
}

// At t=q^4, theta(q)=T(t)+2qV(t), with T=sum t^(r^2), r in Z,
// and V=sum t^(r(r+1)), r>=0. Both denominators have constant one.
inline Integer theta_inverse(unsigned long limit, std::size_t width, bool triangular) {
    const std::size_t bytes = packed_size(limit, width);
    const mp_bitcnt_t bits = static_cast<mp_bitcnt_t>(bytes) * 8;
    Integer theta;
    {
        std::vector<unsigned char> buffer(bytes, 0);
        buffer[0] = 1;
        if (triangular) {
            for (unsigned long r = 1; r <= limit / (r + 1); ++r)
                buffer[r * (r + 1) * width] = 1;
        } else {
            for (unsigned long r = 1; r <= limit / r; ++r) buffer[r * r * width] = 2;
        }
        mpz_import(theta.get_mpz_t(), bytes, -1, 1, 0, 0, buffer.data());
    }
    Integer inverse = 1, operand, product;
    for (mp_bitcnt_t precision = 1; precision < bits;) {
        precision = precision > bits - precision ? bits : 2 * precision;
        mpz_fdiv_r_2exp(operand.get_mpz_t(), theta.get_mpz_t(), precision);
        mpz_mul(product.get_mpz_t(), operand.get_mpz_t(), inverse.get_mpz_t());
        mpz_fdiv_r_2exp(product.get_mpz_t(), product.get_mpz_t(), precision);
        mpz_ui_sub(product.get_mpz_t(), 2, product.get_mpz_t());
        mpz_mul(operand.get_mpz_t(), inverse.get_mpz_t(), product.get_mpz_t());
        mpz_fdiv_r_2exp(inverse.get_mpz_t(), operand.get_mpz_t(), precision);
    }
    return inverse;
}

inline void build_hurwitz_table(unsigned long limit, unsigned workers, CalculationProgress* report) {
    if (limit > std::numeric_limits<unsigned long>::max() / 12)
        fail("Hurwitz coefficient bound overflow");
    const unsigned long a_degree = limit / 4;
    const unsigned long b_endpoint = limit >= 3 ? 4 * ((limit - 3) / 4) + 3 : 0;
    // The A row needs c_(4*a_degree+1), which is M+1 when M is divisible by 4.
    // For M=2 mod 4, do not generate the next (out-of-range) B coefficient.
    const unsigned long odd_limit = std::max(4 * a_degree + 1, b_endpoint);
    const Integer sieve_bound = Integer(36) * Integer(odd_limit) *
        Integer(1UL + std::bit_width(odd_limit)) + 2;
    if (!mpz_fits_slong_p(sieve_bound.get_mpz_t()) ||
        a_degree >= std::vector<long>().max_size())
        fail("Hurwitz sieve exceeds exact word storage");
    const unsigned long digit_bound = std::max(12 * limit, 2UL);
    const std::size_t width = (std::bit_width(digit_bound) + 7) / 8;
    const std::size_t bytes = packed_size(a_degree, width);
    notice("[hurwitz] through=" + std::to_string(limit) + " digit_bytes=" +
           std::to_string(width) + " max_residue_packed_bytes=" + std::to_string(bytes));
    begin_phase(report, "hurwitz.numerator-allocate");
    std::array<std::vector<long>, 2> coefficients;
    coefficients[0].assign(a_degree + 1, 0);
    if (limit >= 3) coefficients[1].assign((limit - 3) / 4 + 1, 0);
    // Write 12H(q)=A(t)+q^3B(t). The odd coefficients of C=theta*12H
    // give C1=2VA and C3=TB. Thus A+1=(C1/2+V)/V and B=C3/T.
    // For odd n, c_n=4*sigma_1(n)-6*sum_(d|n) min(d,n/d).
    begin_phase(report, "hurwitz.divisor-sieve", (odd_limit + 1) / 2, "odd-divisors");
    for (unsigned long d = 1; d <= odd_limit; d += 2) {
        for (unsigned long e = 1, n = d; n <= odd_limit; e += 2, n += 2 * d) {
            const long smaller = static_cast<long>(std::min(d, e));
            if (n % 4 == 1)
                coefficients[0][n / 4] += 2 * static_cast<long>(d) - 3 * smaller;
            else
                coefficients[1][n / 4] += 4 * static_cast<long>(d) - 6 * smaller;
        }
        if ((d & 4095UL) == 1) advance_phase(report, (d + 1) / 2);
    }
    for (unsigned long r = 0; r <= a_degree / (r + 1); ++r)
        ++coefficients[0][r * (r + 1)];
    // Both shifted numerators are coefficientwise nonnegative. A carry pass
    // evaluates them modulo R^(degree+1); only the OUTPUT digits need fit R.
    hurwitz.allocate(limit);
    const unsigned long row_count = limit >= 3 ? 2 : 1;
    begin_phase(report, "hurwitz.residue-divisions", row_count, "rows");
    parallel_jobs(row_count, workers, [&](std::size_t row) {
        const unsigned long degree = coefficients[row].size() - 1;
        const std::size_t row_bytes = packed_size(degree, width);
        Integer numerator = pack_nonnegative(coefficients[row], width);
        std::vector<long>().swap(coefficients[row]);
        Integer inverse = theta_inverse(degree, width, row == 0);
        Integer result;
        mpz_mul(result.get_mpz_t(), numerator.get_mpz_t(), inverse.get_mpz_t());
        mpz_fdiv_r_2exp(result.get_mpz_t(), result.get_mpz_t(),
                       static_cast<mp_bitcnt_t>(row_bytes) * 8);
        Integer().swap(numerator);
        Integer().swap(inverse);
        std::vector<unsigned char> buffer(row_bytes, 0);
        mpz_export(buffer.data(), nullptr, -1, 1, 0, 0, result.get_mpz_t());
        Integer().swap(result);
        for (unsigned long j = 0; j <= degree; ++j) {
            const unsigned long n = 4 * j + (row == 0 ? 0 : 3);
            const unsigned long value = read_word(buffer.data() + j * width, width);
            if (value > 12 * n)
                fail("Hurwitz reconstruction bound failed at " + std::to_string(n));
            // Preallocated distinct even/odd word slots, with no vector resizing.
            hurwitz.values[HurwitzTable::slot(n)] = value;
        }
        if (report) report->increment();
    });
    if (report) report->finish();
}

// The reduced-form count 12H(n) of positive definite binary forms of
// discriminant -n, weighted by their automorphism groups. This O(n) scan is an
// independent --self-test diagnostic, never a counting path.
inline unsigned long reduced_form_hurwitz(unsigned long n) {
    unsigned long expected = 0;
    for (unsigned long a = 1; a <= integer_square_root(n / 3); ++a) {
        for (long b = -static_cast<long>(a); b <= static_cast<long>(a); ++b) {
            const unsigned long numerator = n + static_cast<unsigned long>(b * b);
            if (numerator % (4 * a)) continue;
            const unsigned long c = numerator / (4 * a);
            if (c < a || (b < 0 && (b == -static_cast<long>(a) || c == a))) continue;
            expected += a == c && b == static_cast<long>(a) ? 4 : a == c && b == 0 ? 6 : 12;
        }
    }
    return expected;
}

// The carry pass of the Hurwitz packing on two exact small cases.
inline void self_test_linear_carry() {
    if (pack_nonnegative({511, 2}, 1) != 1023 || pack_nonnegative({0, 65535}, 1) != 65280)
        fail("linear carry self-test failed");
}

// ---------------------------------------------------------------------------
// Arithmetic backend interface. The dense backend (iso_theta.cpp) stores every
// coefficient through the prepared bound; the compressed backend
// (prefix_engine_compressed.hpp) stores 2/3-conductor cores and coprime
// divisor bases. Both return the same exact values.

// sum_{d | n} chi_left(n/d) chi_right(d) d^weight, zero at n = 0.
Integer two_character_sum(unsigned weight, long left, long right, unsigned long n);
// d_{k,r}(n), the number of divisors d of n with d = r (n/d) mod k.
unsigned long restricted_divisor_count(unsigned long modulus, unsigned long residue,
                                       unsigned long n);
// H(n), with the convention H(0) = -1/12.
Rational hurwitz_class_number(unsigned long n);
// Cohen's H_k(n) for k = 2, 3, 4, with H_k(0) = 0.
Rational cohen_number(unsigned k, unsigned long n);
// T_9(m), the Hurwitz combination used by the rotary Q_4 row.
Rational t9_mass(unsigned long m);

// Named divisor functions derived from the backend interface.
inline long character_convolution(long left, long right, unsigned long n) {
    const Integer value = two_character_sum(0, left, right, n);
    if (!mpz_fits_slong_p(value.get_mpz_t())) fail("character convolution exceeds a word");
    return value.get_si();
}

inline unsigned long divisor_count(unsigned long n) {
    const Integer value = two_character_sum(0, 1, 1, n);
    if (!mpz_fits_ulong_p(value.get_mpz_t())) fail("divisor count exceeds a word");
    return value.get_ui();
}

inline Integer divisor_power_sum(unsigned long n, unsigned weight) {
    return two_character_sum(weight, 1, 1, n);
}

inline unsigned long same_parity_pairs(unsigned long n) {
    if (n % 2) return divisor_count(n);
    return n % 4 == 0 ? divisor_count(n / 4) : 0;
}

inline unsigned long square_indicator(unsigned long d, unsigned long n) {
    if (n % d) return 0;
    const unsigned long root = integer_square_root(n / d);
    return root * root == n / d;
}

inline Rational pell_count(unsigned long field, unsigned long n) {
    if (field == 3) return make_rational(
        Integer(character_convolution(1, 12, n)) + Integer(character_convolution(-3, -4, n)), Integer(2));
    if (field == 6) return make_rational(
        Integer(character_convolution(1, 24, n)) + Integer(character_convolution(-8, -3, n)), Integer(2));
    fail("unknown Pell character family");
}

inline Integer twisted_s(unsigned long n) { return two_character_sum(1, 1, -3, n); }
inline Integer twisted_t(unsigned long n) { return two_character_sum(1, -3, 1, n); }

inline Rational t27_mass(unsigned long m) {
    if (m % 3 == 0) return t9_mass(m / 3);
    if (m % 3 == 1) {
        if (m > std::numeric_limits<unsigned long>::max() / 3) fail("T27 argument overflow");
        return t9_mass(3 * m) / 2;
    }
    return Rational();
}

inline int chi_minus_four(unsigned long n) {
    return n % 2 == 0 ? 0 : n % 4 == 1 ? 1 : -1;
}

// Exact prefix coefficients from Cohen (1975), Propositions 4.1 and 4.2:
// 120 H_2 = theta E_2(4tau) - 6 q d(theta)/dq,
// 252 H_3 = -theta (1 + 2A - 4B),
// 240 H_4 = theta E_4(4tau),
// A_n=sum_{d|n} chi_-4(n/d)d^2, B_n=sum_{d|n} chi_-4(d)d^2.
// Build the integral divisor kernel, then multiply by theta exactly. Packing
// with a proved digit bound delegates the convolution to GMP multiplication;
// --self-test compares against the O(N^(3/2)) shifted-sum diagnostic.
//
// The direct divisor sieve: the production kernel of iso_theta and iso_hecke,
// and the independent --self-test reference of the Euler kernel below.
inline std::vector<Integer> sieve_cohen_divisor_kernel(unsigned k, unsigned long limit,
                                                       CalculationProgress* report = nullptr) {
    if (k < 2 || k > 4) fail("the Cohen prefix table covers weights two through four");
    const unsigned long stride = k == 3 ? 1 : 4;
    const std::string phase = "cohen" + std::to_string(k);
    begin_phase(report, phase + ".kernel-allocate");
    std::vector<Integer> kernel(limit / stride + 1);
    kernel[0] = 1;
    begin_phase(report, phase + ".kernel-sieve", kernel.size() - 1, "divisors");
    for (unsigned long divisor = 1; divisor < kernel.size(); ++divisor) {
        Integer power;
        mpz_ui_pow_ui(power.get_mpz_t(), divisor, k - 1);
        const int right = chi_minus_four(divisor);
        for (unsigned long n = divisor; n < kernel.size(); n += divisor) {
            const long multiplier = k == 2 ? -24 : k == 4 ? 240
                : 2 * chi_minus_four(n / divisor) - 4 * right;
            if (multiplier != 0) kernel[n] += multiplier * power;
        }
        if ((divisor & 4095UL) == 0) advance_phase(report, divisor);
    }
    if (report) report->finish();
    return kernel;
}

// For f(n)=sum_{d|n} chi(d)d^w and p the least prime of n, put
// t=chi(p)p^w, r=n/p. Euler factors give f(n)=(1+t)f(r), minus
// t*f(r/p) exactly when p divides r. Thus each coefficient needs only
// a fixed number of integer operations after the least-prime sieve.
//
// The H_3 kernel needs A(n)=sum chi_-4(n/d)d^2 and
// B(n)=sum chi_-4(d)d^2. At n=2^a*u with u odd,
// A(n)=4^a*chi_-4(u)*B(u), B(n)=B(u). Consequently
// K(n)=(2*4^a*chi_-4(u)-4)*B(u). In particular, parity is not
// discarded and the constant coefficient remains K(0)=1.
// The production kernel of buckycount and the selected-decoding engines.
inline std::vector<Integer> euler_cohen_divisor_kernel(unsigned k, unsigned long limit,
                                                       CalculationProgress* report = nullptr) {
    if (k < 2 || k > 4) fail("the Cohen prefix table covers weights two through four");
    const unsigned long degree = limit / (k == 3 ? 1 : 4);
    const std::string phase = "cohen" + std::to_string(k);
    begin_phase(report, phase + ".kernel-allocate");
    std::vector<Integer> kernel(degree + 1);
    kernel[0] = 1;
    if (degree == 0) {
        if (report) report->finish();
        return kernel;
    }
    // Only odd primes and odd indices are needed by H_3. The other two
    // kernels are ordinary sigma_1 and sigma_3, indexed before dilation.
    const unsigned long stride = k == 3 ? 2 : 1;
    std::vector<unsigned long> smallest(degree / stride + 1, 0);
    const auto slot = [stride](unsigned long n) { return n / stride; };
    begin_phase(report, phase + ".kernel-smallest-primes", degree, "indices");
    for (unsigned long p = k == 3 ? 3 : 2; p <= degree; p += stride) {
        if (smallest[slot(p)] != 0) continue;
        smallest[slot(p)] = p;
        if (p > degree / p) continue;
        const unsigned long step = stride * p;
        for (unsigned long n = p * p; n <= degree;) {
            if (smallest[slot(n)] == 0) smallest[slot(n)] = p;
            if (degree - n < step) break;
            n += step;
        }
    }
    if (report) report->finish();
    begin_phase(report, phase + ".kernel-euler", degree, "indices");
    kernel[1] = 1;
    Integer local;
    for (unsigned long n = k == 3 ? 3 : 2; n <= degree; n += stride) {
        const unsigned long p = smallest[slot(n)], rest = n / p;
        mpz_ui_pow_ui(local.get_mpz_t(), p, k - 1);
        if (k == 3) local *= chi_minus_four(p);
        kernel[n] = (1 + local) * kernel[rest];
        if (rest % p == 0) kernel[n] -= local * kernel[rest / p];
        if ((n & 4095UL) <= 1) advance_phase(report, n);
    }
    if (report) report->finish();
    begin_phase(report, phase + ".kernel-normalize", degree, "indices");
    if (k == 3) {
        for (unsigned long u = 1; u <= degree; u += 2) {
            const Integer odd_value = kernel[u];
            Integer multiplier = 2 * chi_minus_four(u);
            for (unsigned long n = u;;) {
                kernel[n] = (multiplier - 4) * odd_value;
                if (n > degree / 2) break;
                n *= 2;
                multiplier *= 4;
            }
            if ((u & 4095UL) == 1) advance_phase(report, u);
        }
    } else {
        const long multiplier = k == 2 ? -24 : 240;
        for (unsigned long n = 1; n <= degree; ++n) {
            kernel[n] *= multiplier;
            if ((n & 4095UL) == 0) advance_phase(report, n);
        }
    }
    if (report) report->finish();
    return kernel;
}

// ---------------------------------------------------------------------------
// Engine interface. Every engine translation unit defines these.

// The production integral Cohen kernel: the divisor sieve (iso_theta,
// iso_hecke) or the least-prime Euler recurrence (the integer-row engines).
std::vector<Integer> cohen_divisor_kernel(unsigned k, unsigned long limit,
                                          CalculationProgress* report = nullptr);
// Prepare every table needed by indices 1..maximum (and the IPR rows on request).
void prepare_tables(unsigned long maximum, unsigned workers, CalculationProgress* report,
                    bool include_ipr = false);
// The bounded exact diagnostic behind --self-test.
void self_test(unsigned long bound, unsigned workers);

using ThetaTerms = std::vector<std::pair<unsigned long, unsigned long>>;

inline ThetaTerms theta_terms(unsigned long limit, bool odd_squares = false) {
    ThetaTerms result;
    for (unsigned long root = 0;; ++root) {
        const unsigned long partner = root + (odd_squares ? 1 : 0);
        if (partner != 0 && root > limit / partner) break;
        result.emplace_back(root * partner, root == 0 && !odd_squares ? 1 : 2);
    }
    return result;
}

// Return (kernel * theta)[0..degree]. The kernel must cover that whole prefix.
// If M=max|kernel_j| and T=sum theta_j, every coefficient of
// (kernel_j+M)*theta lies in [0,2MT]. Choose B=2^(whole GMP limbs)>2MT:
// multiplication of the packed nonnegative integers has no inter-digit carry.
// Subtract M times the theta prefix mass after unpacking. No floating FFT,
// sign extension, or unproved coefficient-size estimate enters this routine.
// With `selected` (ordered, distinct, at most degree), only those digits are
// unpacked, in that order; otherwise every digit 0..degree is returned.
// The operands are byte-packed through mpz_import/mpz_export; the compact
// engine has its own direct-limb version (limb_packed_theta_convolution).
inline std::vector<Integer> packed_theta_convolution(
    const std::vector<Integer>& kernel, const ThetaTerms& theta, unsigned long degree,
    CalculationProgress* report = nullptr, const std::string& phase = "cohen",
    const std::vector<unsigned long>* selected = nullptr
) {
    if (degree >= kernel.size()) fail("packed theta prefix exceeds its kernel");
    if (selected) {
        for (std::size_t i = 0; i < selected->size(); ++i)
            if ((*selected)[i] > degree || (i && (*selected)[i - 1] >= (*selected)[i]))
                fail("selected Cohen digits must be ordered, distinct and in range");
    }
    begin_phase(report, phase + ".bound", degree + 1, "coefficients");
    Integer offset = 0;
    for (unsigned long n = 0; n <= degree; ++n) {
        Integer magnitude = abs(kernel[n]);
        if (magnitude > offset) offset = std::move(magnitude);
        if ((n & 4095UL) == 0) advance_phase(report, n + 1);
    }
    unsigned long mass = 0;
    std::optional<unsigned long> previous;
    for (const auto& [shift, multiplicity] : theta) {
        if (shift > degree || multiplicity == 0 || (previous && shift <= *previous)) {
            fail("packed theta support must be positive, ordered, and inside the prefix");
        }
        if (multiplicity > std::numeric_limits<unsigned long>::max() - mass) {
            fail("packed theta multiplicity overflow");
        }
        mass += multiplicity;
        previous = shift;
    }
    begin_phase(report, phase + ".allocate");
    std::vector<Integer> result(selected ? selected->size() : degree + 1);
    if (mass == 0 || offset == 0) return result;
    const Integer bound = 2 * offset * Integer(mass);
    const std::size_t width = (mpz_sizeinbase(bound.get_mpz_t(), 2) - 1) / GMP_NUMB_BITS + 1;
    const std::size_t length = static_cast<std::size_t>(degree) + 1;
    if (length > std::vector<mp_limb_t>().max_size() / width ||
        length > std::numeric_limits<mp_bitcnt_t>::max() / width / GMP_NUMB_BITS) {
        fail("packed theta storage size overflow");
    }
    std::vector<mp_limb_t> words(length * width, 0);
    Integer digit, left, right;
    begin_phase(report, phase + ".pack-kernel", degree + 1, "coefficients");
    for (unsigned long n = 0; n <= degree; ++n) {
        digit = kernel[n] + offset;
        mpz_export(words.data() + n * width, nullptr, -1, sizeof(mp_limb_t), 0,
                   GMP_NAIL_BITS, digit.get_mpz_t());
        if ((n & 4095UL) == 0) advance_phase(report, n + 1);
    }
    begin_phase(report, phase + ".import-kernel");
    mpz_import(left.get_mpz_t(), words.size(), -1, sizeof(mp_limb_t), 0,
               GMP_NAIL_BITS, words.data());
    begin_phase(report, phase + ".pack-theta");
    std::fill(words.begin(), words.end(), 0);
    for (const auto& [shift, multiplicity] : theta) {
        digit = multiplicity;
        mpz_export(words.data() + shift * width, nullptr, -1, sizeof(mp_limb_t), 0,
                   GMP_NAIL_BITS, digit.get_mpz_t());
    }
    mpz_import(right.get_mpz_t(), words.size(), -1, sizeof(mp_limb_t), 0,
               GMP_NAIL_BITS, words.data());
    begin_phase(report, phase + ".multiply");
    Integer product = left * right;
    begin_phase(report, phase + ".truncate-export");
    const mp_bitcnt_t retained_bits = static_cast<mp_bitcnt_t>(length * width) * GMP_NUMB_BITS;
    mpz_fdiv_r_2exp(product.get_mpz_t(), product.get_mpz_t(), retained_bits);
    std::fill(words.begin(), words.end(), 0);
    mpz_export(words.data(), nullptr, -1, sizeof(mp_limb_t), 0,
               GMP_NAIL_BITS, product.get_mpz_t());
    unsigned long prefix_mass = 0;
    std::size_t position = 0;
    begin_phase(report, phase + ".unpack", result.size(), "coefficients");
    for (std::size_t i = 0; i < result.size(); ++i) {
        const unsigned long n = selected ? (*selected)[i] : i;
        while (position < theta.size() && theta[position].first <= n) {
            prefix_mass += theta[position++].second;
        }
        mpz_import(result[i].get_mpz_t(), width, -1, sizeof(mp_limb_t), 0,
                   GMP_NAIL_BITS, words.data() + n * width);
        result[i] -= offset * Integer(prefix_mass);
        if ((i & 4095UL) == 0) advance_phase(report, i + 1);
    }
    if (report) report->finish();
    return result;
}

inline std::vector<Integer> sparse_cohen_convolution(
    unsigned k, unsigned long limit, const std::vector<Integer>& kernel,
    CalculationProgress* report = nullptr
) {
    const unsigned long stride = k == 3 ? 1 : 4;
    const std::string phase = "cohen" + std::to_string(k);
    begin_phase(report, phase + ".allocate");
    std::vector<Integer> result(limit + 1);
    begin_phase(report, phase + ".sparse-convolution", integer_square_root(limit) + 1, "squares");
    for (unsigned long root = 0; root * root <= limit; ++root) {
        const unsigned long square = root * root;
        const long multiplicity = root == 0 ? 1 : 2;
        const unsigned long last = (limit - square) / stride;
        for (unsigned long n = 0; n <= last; ++n) {
            result[square + stride * n] += multiplicity * kernel[n];
        }
        advance_phase(report, root + 1);
    }
    if (report) report->finish();
    return result;
}

// The dense numerators 120H_2, 252H_3 and 240H_4 through `limit`, from the
// engine's production kernel and the byte-packed products (or, with `sparse`,
// the shifted-sum diagnostic).
inline void build_cohen_table(unsigned k, unsigned long limit, bool sparse = false,
                              CalculationProgress* report = nullptr) {
    if (limit >= std::vector<Integer>().max_size()) {
        fail("the requested Cohen table exceeds this engine's storage range");
    }
    const std::string phase = "cohen" + std::to_string(k);
    const std::vector<Integer> kernel = cohen_divisor_kernel(k, limit, report);
    std::vector<Integer>& result = cohen_numerators[k];
    if (sparse) {
        result = sparse_cohen_convolution(k, limit, kernel, report);
    } else if (k == 3) {
        result = packed_theta_convolution(kernel, theta_terms(limit), limit, report, phase);
    } else {
        begin_phase(report, phase + ".allocate");
        result.assign(limit + 1, Integer(0));
        // Even squares give n=4j with shifts a^2. Odd squares give n=4j+1
        // with shifts a(a+1), not triangular numbers a(a+1)/2.
        for (unsigned long residue = 0; residue <= 1 && residue <= limit; ++residue) {
            const unsigned long degree = (limit - residue) / 4;
            const std::string residue_phase = phase + ".residue" + std::to_string(residue);
            std::vector<Integer> part = packed_theta_convolution(
                kernel, theta_terms(degree, residue == 1), degree, report, residue_phase
            );
            begin_phase(report, residue_phase + ".assemble", degree + 1, "coefficients");
            for (unsigned long j = 0; j <= degree; ++j) {
                result[4 * j + residue] = std::move(part[j]);
                if ((j & 4095UL) == 0) advance_phase(report, j + 1);
            }
        }
    }
    if (k == 2) {
        begin_phase(report, phase + ".normalize", integer_square_root(limit), "squares");
        for (unsigned long root = 1; root * root <= limit; ++root) {
            const unsigned long square = root * root;
            result[square] -= Integer(12) * Integer(square);
            advance_phase(report, root);
        }
    }
    if (k == 3) {
        begin_phase(report, phase + ".normalize", result.size(), "coefficients");
        for (unsigned long n = 0; n < result.size(); ++n) {
            result[n] = -result[n];
            if ((n & 4095UL) == 0) advance_phase(report, n + 1);
        }
    }
    if (report) report->finish();
}

// The dense numerators 120H_2, 252H_3 and 240H_4 through `bound` from the
// O(N^(3/2)) shifted sum of the independent divisor-sieve kernel. This is the
// --self-test reference for every packed Cohen construction.
inline std::vector<Integer> sparse_cohen_reference(unsigned k, unsigned long bound) {
    auto expected = sparse_cohen_convolution(k, bound, sieve_cohen_divisor_kernel(k, bound));
    if (k == 2)
        for (unsigned long r = 1; r <= bound / r; ++r) expected[r * r] -= Integer(12) * Integer(r * r);
    if (k == 3) for (auto& value : expected) value = -value;
    return expected;
}

// ---------------------------------------------------------------------------
// Concurrent table preparation. The Hurwitz quotient, the three Cohen weights
// and the divisor tables are independent: each job writes disjoint tables and
// owns its kernels, packed temporaries and progress reporter.

struct PreparationJob {
    std::function<void(unsigned workers, CalculationProgress* report)> run;
};

// One worker runs the jobs serially in their listed order with the shared
// reporter, exactly like a sequential preparation. A larger budget starts the
// jobs in `priority` order (largest product first) and gives each an equal
// share of the budget for its internal workers, so concurrent jobs never use
// more workers than requested. Concurrency trades peak memory for wall time.
inline void prepare_concurrently(const std::vector<PreparationJob>& jobs,
                                 const std::vector<std::size_t>& priority, unsigned workers,
                                 CalculationProgress* report) {
    std::vector<bool> listed(jobs.size(), false);
    for (const std::size_t job : priority) {
        if (job >= jobs.size() || listed[job]) fail("preparation priority must list each job once");
        listed[job] = true;
    }
    if (priority.size() != jobs.size()) fail("preparation priority must list each job once");
    if (workers == 0) workers = std::max(1U, std::thread::hardware_concurrency());
    if (workers == 1) {
        for (const PreparationJob& job : jobs) job.run(1, report);
        return;
    }
    const unsigned share = std::max(1U, workers / static_cast<unsigned>(jobs.size()));
    begin_phase(report, "tables.concurrent", jobs.size(), "jobs");
    parallel_jobs(priority.size(), workers, [&](std::size_t position) {
        const PreparationJob& job = jobs[priority[position]];
        if (report) {
            CalculationProgress job_report;
            job.run(share, &job_report);
            job_report.finish();
            report->increment();
        } else job.run(share, nullptr);
    });
    if (report) report->finish();
}

} // namespace


==> anc/src/prefix_engine_formula.hpp <==
// Copyright 2026 Kerem KAT
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// The explicit mixed-weight Grand Formula shared by the theta/Hecke prefix
// engines: named arithmetic functions, the three literal expansion rows, the
// five rotary rows, the oriented count, and the complete sector assembly with
// its achiral, integrality and Burnside checks.
//
// The literal rows and normalization implement Paper I, Appendix A. The public
// coefficient verifier compares them with the printed TeX and structured export;
// the chamber-return verifier independently checks the split Hurwitz block.
#pragma once

#include "prefix_engine_core.hpp"

namespace {

enum class Kind {
    divisor_sum,      // sigma_w(m/j) or E_w[psi,phi](m/j)
    cohen,            // H_k(p m/q), optionally twisted by chi_c on the argument
    hurwitz,          // H(p m/q), optionally restricted to a dyadic class of m
    convolution,      // tau(m/j) or (chi_a*chi_b)(m/j)
    square_indicator, // I_d(m)
    restricted_divisors,  // d_{k,r}(m)
    pell,             // N_3^+(m/j) or N_6^+(m/j)
    same_parity,      // d_same(m/j)
    t9,               // T_9(m)
    t27,              // T_27(m)
};

struct NamedFunction {
    std::string name;
    std::size_t slot = 0;
    Kind kind = Kind::divisor_sum;
    unsigned weight = 0;
    long left = 1;
    long right = 1;
    unsigned long numerator = 1;    // the argument is numerator * m / denominator
    unsigned long denominator = 1;
    int parity = -1;                // v_2(m) mod 2 restriction, or -1
    int unit = -1;                  // odd part of m mod 8 restriction, or -1
    long twist = 1;                 // Kronecker twist on a Cohen argument
    unsigned long parameter = 0;    // d for I_d, k for d_{k,r}, field for N^+
    unsigned long residue = 0;      // r for d_{k,r}
};

struct Term {
    const char* name;
    const char* coefficient;
};

struct ParsedTerm {
    NamedFunction function;
    Rational coefficient;
    Integer integer_coefficient;
};

struct ParsedRow {
    std::vector<ParsedTerm> terms;
    Integer denominator = 1;
};

// Parse "m", "m/q", "pm" or "pm/q".
inline void parse_argument(const std::string& text, NamedFunction& function, const std::string& whole) {
    std::size_t position = 0;
    unsigned long p = 1;
    if (position < text.size() && std::isdigit(static_cast<unsigned char>(text[position]))) {
        p = 0;
        while (position < text.size() && std::isdigit(static_cast<unsigned char>(text[position]))) {
            p = 10 * p + static_cast<unsigned long>(text[position] - '0');
            ++position;
        }
    }
    if (position >= text.size() || text[position] != 'm') fail("cannot parse the argument of " + whole);
    ++position;
    unsigned long q = 1;
    if (position < text.size()) {
        if (text[position] != '/') fail("cannot parse the argument of " + whole);
        ++position;
        q = 0;
        while (position < text.size() && std::isdigit(static_cast<unsigned char>(text[position]))) {
            q = 10 * q + static_cast<unsigned long>(text[position] - '0');
            ++position;
        }
        if (position != text.size() || q == 0) fail("cannot parse the argument of " + whole);
    }
    if (p == 0) fail("cannot parse the argument of " + whole);
    function.numerator = p;
    function.denominator = q;
}

inline long parse_signed(const std::string& text, const std::string& whole) {
    if (text.empty()) fail("an empty integer in " + whole);
    std::size_t position = 0;
    bool negative = false;
    if (text[position] == '-') {
        negative = true;
        ++position;
    }
    if (position >= text.size()) fail("cannot parse an integer in " + whole);
    long value = 0;
    for (; position < text.size(); ++position) {
        if (!std::isdigit(static_cast<unsigned char>(text[position]))) {
            fail("cannot parse an integer in " + whole);
        }
        if (value > (std::numeric_limits<long>::max() - 9) / 10) fail("an integer overflowed in " + whole);
        value = 10 * value + (text[position] - '0');
    }
    return negative ? -value : value;
}

// The argument text between the parentheses that follow `head`.
inline std::string parenthesized(const std::string& name, std::size_t start, std::size_t& end) {
    if (start >= name.size() || name[start] != '(') fail("cannot parse the named function " + name);
    end = name.find(')', start);
    if (end == std::string::npos) fail("cannot parse the named function " + name);
    return name.substr(start + 1, end - start - 1);
}

inline NamedFunction parse_named_function(const std::string& name) {
    NamedFunction function;
    function.name = name;
    std::size_t end = 0;
    if (name.rfind("sigma_", 0) == 0) {
        const std::size_t open = name.find('(');
        function.kind = Kind::divisor_sum;
        function.weight = static_cast<unsigned>(parse_signed(name.substr(6, open - 6), name));
        parse_argument(parenthesized(name, open, end), function, name);
    } else if (name.rfind("E_", 0) == 0) {
        const std::size_t bracket = name.find('[');
        const std::size_t comma = name.find(',', bracket);
        const std::size_t close = name.find(']', comma);
        function.kind = Kind::divisor_sum;
        function.weight = static_cast<unsigned>(parse_signed(name.substr(2, bracket - 2), name));
        function.left = parse_signed(name.substr(bracket + 1, comma - bracket - 1), name);
        function.right = parse_signed(name.substr(comma + 1, close - comma - 1), name);
        parse_argument(parenthesized(name, close + 1, end), function, name);
    } else if (name.rfind("H_", 0) == 0) {
        const std::size_t open = name.find('(');
        function.kind = Kind::cohen;
        function.weight = static_cast<unsigned>(parse_signed(name.substr(2, open - 2), name));
        parse_argument(parenthesized(name, open, end), function, name);
    } else if (name.rfind("chi_", 0) == 0) {
        // chi_c(N) H_2(N): the twist acts on the full Cohen argument N.
        const std::size_t open = name.find('(');
        function.kind = Kind::cohen;
        function.twist = parse_signed(name.substr(4, open - 4), name);
        const std::string twist_argument = parenthesized(name, open, end);
        const std::string rest = name.substr(end + 1);
        if (rest.rfind(" H_", 0) != 0) fail("cannot parse the twisted Cohen term " + name);
        const std::size_t open_again = rest.find('(');
        function.weight = static_cast<unsigned>(parse_signed(rest.substr(3, open_again - 3), name));
        std::size_t end_again = 0;
        const std::string cohen_argument = parenthesized(rest, open_again, end_again);
        if (cohen_argument != twist_argument) fail("a twisted Cohen term has two arguments: " + name);
        parse_argument(cohen_argument, function, name);
        end = name.size() - 1;
    } else if (name.rfind("H(", 0) == 0) {
        function.kind = Kind::hurwitz;
        parse_argument(parenthesized(name, 1, end), function, name);
        const std::string rest = name.substr(end + 1);
        if (!rest.empty()) {
            // " [2:v%2=P,u=U|3:all]": a dyadic square class of the index m.
            if (rest.rfind(" [2:v%2=", 0) != 0 || rest.back() != ']') {
                fail("cannot parse the class restriction of " + name);
            }
            const std::size_t comma = rest.find(",u=");
            const std::size_t bar = rest.find("|3:all]");
            if (comma == std::string::npos || bar == std::string::npos) {
                fail("cannot parse the class restriction of " + name);
            }
            function.parity = static_cast<int>(parse_signed(rest.substr(8, comma - 8), name));
            function.unit = static_cast<int>(parse_signed(rest.substr(comma + 3, bar - comma - 3), name));
            if (function.parity < 0 || function.parity > 1 || function.unit % 2 == 0 ||
                function.unit < 1 || function.unit > 7) {
                fail("an impossible dyadic class in " + name);
            }
        }
    } else if (name.rfind("tau(", 0) == 0) {
        function.kind = Kind::convolution;
        parse_argument(parenthesized(name, 3, end), function, name);
    } else if (name.rfind("(chi_", 0) == 0) {
        const std::size_t star = name.find("*chi_");
        const std::size_t close = name.find(')', star);
        function.kind = Kind::convolution;
        function.left = parse_signed(name.substr(5, star - 5), name);
        function.right = parse_signed(name.substr(star + 5, close - star - 5), name);
        parse_argument(parenthesized(name, close + 1, end), function, name);
    } else if (name.rfind("I_", 0) == 0) {
        const std::size_t open = name.find('(');
        function.kind = Kind::square_indicator;
        function.parameter = static_cast<unsigned long>(parse_signed(name.substr(2, open - 2), name));
        parse_argument(parenthesized(name, open, end), function, name);
    } else if (name.rfind("d_{", 0) == 0) {
        const std::size_t comma = name.find(',');
        const std::size_t close = name.find('}');
        function.kind = Kind::restricted_divisors;
        function.parameter = static_cast<unsigned long>(parse_signed(name.substr(3, comma - 3), name));
        function.residue = static_cast<unsigned long>(parse_signed(name.substr(comma + 1, close - comma - 1), name));
        parse_argument(parenthesized(name, close + 1, end), function, name);
    } else if (name.rfind("N_", 0) == 0) {
        const std::size_t caret = name.find("^+");
        function.kind = Kind::pell;
        function.parameter = static_cast<unsigned long>(parse_signed(name.substr(2, caret - 2), name));
        parse_argument(parenthesized(name, caret + 2, end), function, name);
    } else if (name.rfind("d_same(", 0) == 0) {
        function.kind = Kind::same_parity;
        parse_argument(parenthesized(name, 6, end), function, name);
    } else if (name == "T_9(m)") {
        function.kind = Kind::t9;
    } else if (name == "T_27(m)") {
        function.kind = Kind::t27;
    } else {
        fail("an unknown named arithmetic function " + name);
    }
    return function;
}

// The argument p m / q of a named function, or nothing when q does not divide p m.
inline std::optional<unsigned long> scaled_argument(const NamedFunction& function, unsigned long m) {
    if (m > std::numeric_limits<unsigned long>::max() / function.numerator) {
        fail("a scaled argument overflowed a machine word");
    }
    const unsigned long product = function.numerator * m;
    if (product % function.denominator != 0) return std::nullopt;
    return product / function.denominator;
}

inline Rational evaluate(const NamedFunction& function, unsigned long m) {
    switch (function.kind) {
        case Kind::divisor_sum: {
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            return Rational(two_character_sum(function.weight, function.left, function.right, *n));
        }
        case Kind::cohen: {
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            Rational value = cohen_number(function.weight, *n);
            if (function.twist != 1 && sgn(value) != 0) value *= Rational(kronecker(function.twist, *n));
            return value;
        }
        case Kind::hurwitz: {
            if (function.parity >= 0) {
                unsigned long odd_part = 0;
                const unsigned long valuation = two_adic_valuation(m, odd_part);
                if (static_cast<int>(valuation % 2) != function.parity) return Rational();
                if (static_cast<int>(odd_part % 8) != function.unit) return Rational();
            }
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            return hurwitz_class_number(*n);
        }
        case Kind::convolution: {
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            return Rational(character_convolution(function.left, function.right, *n));
        }
        case Kind::square_indicator:
            return Rational(square_indicator(function.parameter, m));
        case Kind::restricted_divisors:
            return Rational(restricted_divisor_count(function.parameter, function.residue, m));
        case Kind::pell: {
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            return pell_count(function.parameter, *n);
        }
        case Kind::same_parity: {
            const auto n = scaled_argument(function, m);
            if (!n) return Rational();
            return Rational(same_parity_pairs(*n));
        }
        case Kind::t9:
            return t9_mass(m);
        case Kind::t27:
            return t27_mass(m);
    }
    fail("an unknown named function kind");
}

// These are fixed presentation denominators, not the reduced denominators of
// individual coefficients. All three rows use the same numerator for a slot.
inline unsigned long function_value_denominator(const NamedFunction& function) {
    switch (function.kind) {
        case Kind::cohen:
            if (function.weight < 2 || function.weight > 4) fail("invalid Cohen weight");
            return cohen_denominators[function.weight];
        case Kind::hurwitz: return 12;
        case Kind::pell: return 2;
        case Kind::t9: return 72;
        case Kind::t27: return 144;
        case Kind::divisor_sum:
        case Kind::convolution:
        case Kind::square_indicator:
        case Kind::restricted_divisors:
        case Kind::same_parity: return 1;
    }
    fail("an unknown named function denominator");
}

// ---------------------------------------------------------------------------
// The three recorded expansions of the explicit mixed-weight Grand Formula.
// Each line is one named function and its rational coefficient, grouped by
// the weight of the signature-(1,q) Siegel series it belongs to.

// M_split^open(m): the split involutive row, 171 terms.
constexpr Term split_row[] = {
    // weight 5: 3 terms
    {"sigma_4(m)", "697/622080"},
    {"sigma_4(m/2)", "-697/311040"},
    {"sigma_4(m/4)", "697/19440"},
    // weight 9/2: 6 terms
    {"H_4(4m)", "-41/5184"},
    {"H_4(m)", "-41/324"},
    {"H_4(12m)", "-1/10368"},
    {"H_4(3m)", "-1/648"},
    {"H_4(4m/3)", "-1/128"},
    {"H_4(m/3)", "-1/8"},
    // weight 4: 12 terms
    {"E_3[-4,1](m)", "1/24"},
    {"E_3[1,-4](m)", "7/2592"},
    {"E_3[-8,1](m)", "1/81"},
    {"E_3[1,-8](m)", "1/5184"},
    {"E_3[-3,1](m)", "5/288"},
    {"E_3[-3,1](m/2)", "-7/576"},
    {"E_3[-3,1](m/4)", "17/36"},
    {"E_3[1,-3](m)", "17/15552"},
    {"E_3[1,-3](m/2)", "-7/15552"},
    {"E_3[1,-3](m/4)", "5/486"},
    {"E_3[-4,1](m/3)", "1/24"},
    {"E_3[1,-4](m/3)", "1/192"},
    // weight 7/2: 14 terms
    {"H_3(4m)", "-13/144"},
    {"H_3(m)", "-131/72"},
    {"H_3(8m)", "7/288"},
    {"H_3(m/2)", "-14/9"},
    {"H_3(12m)", "1/216"},
    {"H_3(3m)", "13/216"},
    {"H_3(4m/3)", "-3/32"},
    {"H_3(m/3)", "-15/8"},
    {"H_3(24m)", "1/1152"},
    {"H_3(3m/2)", "-1/18"},
    {"H_3(8m/3)", "3/128"},
    {"H_3(m/6)", "-3/2"},
    {"H_3(36m)", "1/864"},
    {"H_3(9m)", "1/216"},
    // weight 3: 18 terms
    {"sigma_2(m)", "5393/20736"},
    {"sigma_2(m/4)", "-1933/2592"},
    {"sigma_2(m/12)", "-73/36"},
    {"sigma_2(m/2)", "-1415/10368"},
    {"sigma_2(m/3)", "-37/288"},
    {"sigma_2(m/6)", "23/72"},
    {"E_2[1,8](m)", "-5/576"},
    {"E_2[1,8](m/3)", "-1/64"},
    {"E_2[8,1](m)", "1/4"},
    {"E_2[8,1](m/3)", "1/4"},
    {"E_2[-3,-4](m)", "1/48"},
    {"E_2[1,12](m)", "-1/864"},
    {"E_2[12,1](m)", "1/24"},
    {"sigma_2(m/8)", "-5/6"},
    {"E_2[-3,-8](m)", "-1/96"},
    {"E_2[-8,-3](m)", "1/54"},
    {"E_2[1,24](m)", "-1/1728"},
    {"E_2[24,1](m)", "1/12"},
    // weight 5/2: 22 terms
    {"H_2(4m)", "913/576"},
    {"H_2(m)", "-367/72"},
    {"H_2(8m)", "-1/12"},
    {"H_2(m/2)", "-17/3"},
    {"H_2(12m)", "359/3456"},
    {"H_2(3m)", "-161/432"},
    {"H_2(4m/3)", "189/128"},
    {"H_2(m/3)", "-75/16"},
    {"H_2(m/4)", "-10/3"},
    {"chi_8(m) H_2(m)", "-5/6"},
    {"H_2(24m)", "7/288"},
    {"H_2(8m/3)", "-3/32"},
    {"H_2(3m/2)", "4/9"},
    {"H_2(m/6)", "-6"},
    {"H_2(36m)", "-1/216"},
    {"H_2(9m)", "1/27"},
    {"H_2(3m/4)", "-1/3"},
    {"H_2(m/12)", "-3"},
    {"chi_8(3m) H_2(3m)", "-1/12"},
    {"chi_8(m/3) H_2(m/3)", "-3/4"},
    {"H_2(72m)", "1/72"},
    {"H_2(9m/2)", "1/9"},
    // weight 2: 23 terms
    {"E_1[-4,1](m)", "19/24"},
    {"E_1[1,-4](m)", "-215/864"},
    {"E_1[-8,1](m)", "35/54"},
    {"E_1[1,-8](m)", "-263/1728"},
    {"E_1[-3,1](m)", "13/288"},
    {"E_1[-3,1](m/4)", "-295/288"},
    {"E_1[1,-3](m)", "2039/15552"},
    {"E_1[1,-3](m/4)", "431/7776"},
    {"E_1[-3,1](m/2)", "439/576"},
    {"E_1[1,-3](m/2)", "-4591/15552"},
    {"E_1[1,-4](m/2)", "-1/6"},
    {"E_1[-4,1](m/2)", "1/4"},
    {"E_1[-24,1](m)", "1/6"},
    {"E_1[-3,8](m)", "1/48"},
    {"E_1[1,-24](m)", "-1/72"},
    {"E_1[-4,1](m/3)", "19/24"},
    {"E_1[1,-4](m/3)", "-199/576"},
    {"E_1[-3,1](m/8)", "3/2"},
    {"E_1[1,-3](m/8)", "-1/3"},
    {"E_1[-8,1](m/3)", "1/18"},
    {"E_1[1,-8](m/3)", "-13/144"},
    {"E_1[-4,1](m/6)", "1/4"},
    {"E_1[1,-4](m/6)", "-1/4"},
    // weight 3/2: 55 terms
    {"H(4m)", "-31/216"},
    {"H(m)", "-217/216"},
    {"H(2m)", "-3/16"},
    {"H(8m)", "-43/96"},
    {"H(m/2)", "-7/3"},
    {"H(12m)", "-335/2592"},
    {"H(3m)", "137/1296"},
    {"H(4m/3)", "-31/216"},
    {"H(m/3)", "-217/216"},
    {"H(m/4) [2:v%2=0,u=1|3:all]", "-3/4"},
    {"H(16m) [2:v%2=0,u=3|3:all]", "9/16"},
    {"H(4m) [2:v%2=0,u=3|3:all]", "-21/16"},
    {"H(m/4) [2:v%2=0,u=5|3:all]", "-3/4"},
    {"H(16m) [2:v%2=0,u=7|3:all]", "-3/32"},
    {"H(m/4) [2:v%2=1,u=1|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=3|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=5|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=7|3:all]", "-3/4"},
    {"H(24m)", "-101/1152"},
    {"H(m/6)", "-11/6"},
    {"H(8m/3)", "-133/384"},
    {"H(3m/2)", "-7/18"},
    {"H(6m)", "-3/64"},
    {"H(2m/3)", "-9/64"},
    {"H(36m)", "-335/2592"},
    {"H(9m)", "137/1296"},
    {"H(48m) [2:v%2=0,u=1|3:all]", "-1/16"},
    {"H(12m) [2:v%2=0,u=1|3:all]", "7/48"},
    {"H(16m/3) [2:v%2=0,u=1|3:all]", "9/16"},
    {"H(4m/3) [2:v%2=0,u=1|3:all]", "-21/16"},
    {"H(m/12) [2:v%2=0,u=3|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=0,u=3|3:all]", "1/12"},
    {"H(48m) [2:v%2=0,u=5|3:all]", "1/96"},
    {"H(16m/3) [2:v%2=0,u=5|3:all]", "-3/32"},
    {"H(m/12) [2:v%2=0,u=7|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=0,u=7|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=1|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=1|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=3|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=3|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=5|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=5|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=7|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=7|3:all]", "1/12"},
    {"H(72m)", "1/72"},
    {"H(9m/2)", "1/9"},
    {"H(9m/4) [2:v%2=0,u=1|3:all]", "1/12"},
    {"H(144m) [2:v%2=0,u=3|3:all]", "-1/16"},
    {"H(36m) [2:v%2=0,u=3|3:all]", "7/48"},
    {"H(9m/4) [2:v%2=0,u=5|3:all]", "1/12"},
    {"H(144m) [2:v%2=0,u=7|3:all]", "1/96"},
    {"H(9m/4) [2:v%2=1,u=1|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=3|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=5|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=7|3:all]", "1/12"},
    // weight 1: 14 terms
    {"tau(m/2)", "-259931/622080"},
    {"tau(m/6)", "-1217/7776"},
    {"tau(m/4)", "286633/311040"},
    {"(chi_1*chi_12)(m/2)", "1/24"},
    {"(chi_1*chi_12)(m)", "155/2592"},
    {"(chi_1*chi_24)(m)", "251/5184"},
    {"(chi_-8*chi_-3)(m)", "157/2592"},
    {"tau(m/12)", "635/1944"},
    {"(chi_1*chi_8)(m)", "85/576"},
    {"tau(m)", "144073/622080"},
    {"(chi_4*chi_4)(m/2)", "17/48"},
    {"(chi_1*chi_8)(m/3)", "85/576"},
    {"tau(m/3)", "865/7776"},
    {"(chi_4*chi_4)(m/6)", "1/12"},
    // weight 1/2: 4 terms
    {"I_1(m)", "-74233/622080"},
    {"I_2(m)", "-23/288"},
    {"I_3(m)", "-74233/622080"},
    {"I_6(m)", "-23/288"},
};

// M_antipodal^open(m): the antipodal involutive row, 13 terms.
constexpr Term antipodal_row[] = {
    // weight 5: 1 terms
    {"sigma_4(m/2)", "41/311040"},
    // weight 4: 2 terms
    {"E_3[-3,1](m/2)", "-1/576"},
    {"E_3[1,-3](m/2)", "-1/15552"},
    // weight 3: 3 terms
    {"sigma_2(m/4)", "-1/96"},
    {"sigma_2(m/2)", "85/10368"},
    {"sigma_2(m/6)", "-1/72"},
    // weight 2: 4 terms
    {"E_1[-3,1](m/4)", "-1/32"},
    {"E_1[1,-3](m/4)", "1/96"},
    {"E_1[-3,1](m/2)", "-11/576"},
    {"E_1[1,-3](m/2)", "53/15552"},
    // weight 1: 3 terms
    {"tau(m/2)", "2849/311040"},
    {"tau(m/6)", "7/1944"},
    {"tau(m/4)", "1/256"},
};

// a_m: the whole achiral correction as one expansion, 181 terms.  The lower
// sectors enter through T_27(m), N_3^+(m/3), d_{6,1}, d_{6,4}, tau(m/10),
// d_same(m/5) and the square indicators I_5, I_9, I_15.
constexpr Term achiral_row[] = {
    // weight 5: 3 terms
    {"sigma_4(m)", "697/622080"},
    {"sigma_4(m/2)", "-41/19440"},
    {"sigma_4(m/4)", "697/19440"},
    // weight 9/2: 6 terms
    {"H_4(4m)", "-41/5184"},
    {"H_4(m)", "-41/324"},
    {"H_4(12m)", "-1/10368"},
    {"H_4(3m)", "-1/648"},
    {"H_4(4m/3)", "-1/128"},
    {"H_4(m/3)", "-1/8"},
    // weight 4: 12 terms
    {"E_3[-4,1](m)", "1/24"},
    {"E_3[1,-4](m)", "7/2592"},
    {"E_3[-8,1](m)", "1/81"},
    {"E_3[1,-8](m)", "1/5184"},
    {"E_3[-3,1](m)", "5/288"},
    {"E_3[-3,1](m/2)", "-1/72"},
    {"E_3[-3,1](m/4)", "17/36"},
    {"E_3[1,-3](m)", "17/15552"},
    {"E_3[1,-3](m/2)", "-1/1944"},
    {"E_3[1,-3](m/4)", "5/486"},
    {"E_3[-4,1](m/3)", "1/24"},
    {"E_3[1,-4](m/3)", "1/192"},
    // weight 7/2: 14 terms
    {"H_3(4m)", "-13/144"},
    {"H_3(m)", "-131/72"},
    {"H_3(8m)", "7/288"},
    {"H_3(m/2)", "-14/9"},
    {"H_3(12m)", "1/216"},
    {"H_3(3m)", "13/216"},
    {"H_3(4m/3)", "-3/32"},
    {"H_3(m/3)", "-15/8"},
    {"H_3(24m)", "1/1152"},
    {"H_3(3m/2)", "-1/18"},
    {"H_3(8m/3)", "3/128"},
    {"H_3(m/6)", "-3/2"},
    {"H_3(36m)", "1/864"},
    {"H_3(9m)", "1/216"},
    // weight 3: 18 terms
    {"sigma_2(m)", "5393/20736"},
    {"sigma_2(m/4)", "-535/648"},
    {"sigma_2(m/12)", "-73/36"},
    {"sigma_2(m/2)", "-557/5184"},
    {"sigma_2(m/3)", "-37/288"},
    {"sigma_2(m/6)", "11/36"},
    {"E_2[1,8](m)", "-5/576"},
    {"E_2[1,8](m/3)", "-1/64"},
    {"E_2[8,1](m)", "1/4"},
    {"E_2[8,1](m/3)", "1/4"},
    {"E_2[-3,-4](m)", "1/48"},
    {"E_2[1,12](m)", "-1/864"},
    {"E_2[12,1](m)", "1/24"},
    {"sigma_2(m/8)", "-5/6"},
    {"E_2[-3,-8](m)", "-1/96"},
    {"E_2[-8,-3](m)", "1/54"},
    {"E_2[1,24](m)", "-1/1728"},
    {"E_2[24,1](m)", "1/12"},
    // weight 5/2: 22 terms
    {"H_2(4m)", "913/576"},
    {"H_2(m)", "-367/72"},
    {"H_2(8m)", "-1/12"},
    {"H_2(m/2)", "-17/3"},
    {"H_2(12m)", "359/3456"},
    {"H_2(3m)", "-161/432"},
    {"H_2(4m/3)", "189/128"},
    {"H_2(m/3)", "-75/16"},
    {"H_2(m/4)", "-10/3"},
    {"chi_8(m) H_2(m)", "-5/6"},
    {"H_2(24m)", "7/288"},
    {"H_2(8m/3)", "-3/32"},
    {"H_2(3m/2)", "4/9"},
    {"H_2(m/6)", "-6"},
    {"H_2(36m)", "-1/216"},
    {"H_2(9m)", "1/27"},
    {"H_2(3m/4)", "-1/3"},
    {"H_2(m/12)", "-3"},
    {"chi_8(3m) H_2(3m)", "-1/12"},
    {"chi_8(m/3) H_2(m/3)", "-3/4"},
    {"H_2(72m)", "1/72"},
    {"H_2(9m/2)", "1/9"},
    // weight 2: 23 terms
    {"E_1[-4,1](m)", "19/24"},
    {"E_1[1,-4](m)", "-215/864"},
    {"E_1[-8,1](m)", "35/54"},
    {"E_1[1,-8](m)", "-263/1728"},
    {"E_1[-3,1](m)", "7/96"},
    {"E_1[-3,1](m/4)", "-7/6"},
    {"E_1[1,-3](m)", "2471/15552"},
    {"E_1[1,-3](m/4)", "5/486"},
    {"E_1[-3,1](m/2)", "35/48"},
    {"E_1[1,-3](m/2)", "-2809/7776"},
    {"E_1[1,-4](m/2)", "-1/6"},
    {"E_1[-4,1](m/2)", "1/4"},
    {"E_1[-24,1](m)", "1/6"},
    {"E_1[-3,8](m)", "1/48"},
    {"E_1[1,-24](m)", "-1/72"},
    {"E_1[-4,1](m/3)", "19/24"},
    {"E_1[1,-4](m/3)", "-199/576"},
    {"E_1[-3,1](m/8)", "3/2"},
    {"E_1[1,-3](m/8)", "-1/3"},
    {"E_1[-8,1](m/3)", "1/18"},
    {"E_1[1,-8](m/3)", "-13/144"},
    {"E_1[-4,1](m/6)", "1/4"},
    {"E_1[1,-4](m/6)", "-1/4"},
    // weight 3/2: 56 terms
    {"H(4m)", "77/216"},
    {"H(m)", "-433/216"},
    {"H(2m)", "-3/16"},
    {"H(8m)", "-43/96"},
    {"H(m/2)", "-7/3"},
    {"H(12m)", "-335/2592"},
    {"H(3m)", "137/1296"},
    {"H(4m/3)", "-31/216"},
    {"H(m/3)", "-217/216"},
    {"H(m/4) [2:v%2=0,u=1|3:all]", "-3/4"},
    {"H(16m) [2:v%2=0,u=3|3:all]", "9/16"},
    {"H(4m) [2:v%2=0,u=3|3:all]", "-21/16"},
    {"H(m/4) [2:v%2=0,u=5|3:all]", "-3/4"},
    {"H(16m) [2:v%2=0,u=7|3:all]", "-3/32"},
    {"H(m/4) [2:v%2=1,u=1|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=3|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=5|3:all]", "-3/4"},
    {"H(m/4) [2:v%2=1,u=7|3:all]", "-3/4"},
    {"H(24m)", "-101/1152"},
    {"H(m/6)", "-11/6"},
    {"H(8m/3)", "-133/384"},
    {"H(3m/2)", "-7/18"},
    {"H(6m)", "-3/64"},
    {"H(2m/3)", "-9/64"},
    {"H(36m)", "-767/2592"},
    {"H(9m)", "569/1296"},
    {"H(48m) [2:v%2=0,u=1|3:all]", "-1/16"},
    {"H(12m) [2:v%2=0,u=1|3:all]", "7/48"},
    {"H(16m/3) [2:v%2=0,u=1|3:all]", "9/16"},
    {"H(4m/3) [2:v%2=0,u=1|3:all]", "-21/16"},
    {"H(m/12) [2:v%2=0,u=3|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=0,u=3|3:all]", "1/12"},
    {"H(48m) [2:v%2=0,u=5|3:all]", "1/96"},
    {"H(16m/3) [2:v%2=0,u=5|3:all]", "-3/32"},
    {"H(m/12) [2:v%2=0,u=7|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=0,u=7|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=1|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=1|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=3|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=3|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=5|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=5|3:all]", "1/12"},
    {"H(m/12) [2:v%2=1,u=7|3:all]", "-3/4"},
    {"H(3m/4) [2:v%2=1,u=7|3:all]", "1/12"},
    {"H(72m)", "1/72"},
    {"H(9m/2)", "1/9"},
    {"H(9m/4) [2:v%2=0,u=1|3:all]", "1/12"},
    {"H(144m) [2:v%2=0,u=3|3:all]", "-1/16"},
    {"H(36m) [2:v%2=0,u=3|3:all]", "7/48"},
    {"H(9m/4) [2:v%2=0,u=5|3:all]", "1/12"},
    {"H(144m) [2:v%2=0,u=7|3:all]", "1/96"},
    {"H(9m/4) [2:v%2=1,u=1|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=3|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=5|3:all]", "1/12"},
    {"H(9m/4) [2:v%2=1,u=7|3:all]", "1/12"},
    {"T_27(m)", "-1"},
    // weight 1: 20 terms
    {"tau(m/2)", "-293113/622080"},
    {"tau(m/6)", "-325/7776"},
    {"tau(m/4)", "43811/38880"},
    {"(chi_1*chi_12)(m/2)", "1/24"},
    {"(chi_1*chi_12)(m)", "371/2592"},
    {"(chi_-4*chi_-3)(m)", "1/12"},
    {"(chi_1*chi_24)(m)", "683/5184"},
    {"(chi_-8*chi_-3)(m)", "373/2592"},
    {"tau(m/12)", "905/1944"},
    {"(chi_1*chi_8)(m)", "85/576"},
    {"tau(m)", "144073/622080"},
    {"(chi_4*chi_4)(m/2)", "23/48"},
    {"(chi_1*chi_8)(m/3)", "85/576"},
    {"tau(m/3)", "1/7776"},
    {"(chi_4*chi_4)(m/6)", "1/12"},
    {"d_{6,4}(m)", "-1/18"},
    {"N_3^+(m/3)", "1/6"},
    {"d_{6,1}(m)", "-1/18"},
    {"tau(m/10)", "2/5"},
    {"d_same(m/5)", "2/5"},
    // weight 1/2: 7 terms
    {"I_1(m)", "-143353/622080"},
    {"I_2(m)", "-23/288"},
    {"I_3(m)", "-108793/622080"},
    {"I_6(m)", "-23/288"},
    {"I_9(m)", "1/18"},
    {"I_5(m)", "-2/5"},
    {"I_15(m)", "-2/5"},
};

std::map<std::string, std::size_t> function_slots;

template <std::size_t Count>
ParsedRow parse_row(const Term (&row)[Count]) {
    ParsedRow result;
    result.terms.reserve(Count);
    for (const Term& term : row) {
        result.terms.push_back({parse_named_function(term.name), parse_rational(term.coefficient), 0});
        const auto [position, inserted] = function_slots.try_emplace(term.name, function_slots.size());
        static_cast<void>(inserted);
        auto& parsed = result.terms.back();
        parsed.function.slot = position->second;
        if (sgn(parsed.coefficient) == 0) fail(std::string("a zero coefficient on ") + term.name);
        const Integer divisor = parsed.coefficient.get_den() *
            function_value_denominator(parsed.function);
        if (divisor <= 0) fail("invalid integer-row denominator");
        mpz_lcm(result.denominator.get_mpz_t(), result.denominator.get_mpz_t(), divisor.get_mpz_t());
    }
    for (auto& term : result.terms) {
        const Integer divisor = term.coefficient.get_den() * function_value_denominator(term.function);
        if (!mpz_divisible_p(result.denominator.get_mpz_t(), divisor.get_mpz_t()))
            fail("integer-row common denominator is not divisible by a term denominator");
        mpz_divexact(term.integer_coefficient.get_mpz_t(), result.denominator.get_mpz_t(),
                     divisor.get_mpz_t());
        term.integer_coefficient *= term.coefficient.get_num();
    }
    return result;
}

struct Expansions {
    ParsedRow split;
    ParsedRow antipodal;
    ParsedRow achiral;
};

inline const Expansions& expansions() {
    static const Expansions parsed{parse_row(split_row), parse_row(antipodal_row), parse_row(achiral_row)};
    return parsed;
}

// Engine interface: rational (iso_theta, iso_hecke) or integer row assembly.
Rational evaluate_row(const ParsedRow& row, unsigned long m);

// Rational row assembly. Each named function is evaluated at most once per
// index and worker thread, then combined with the literal coefficients.
inline Rational evaluate_rational_row(const ParsedRow& row, unsigned long m) {
    thread_local std::vector<Rational> values(function_slots.size());
    thread_local std::vector<unsigned long> stamps(function_slots.size(), 0);
    Rational total;
    for (const ParsedTerm& term : row.terms) {
        const std::size_t slot = term.function.slot;
        if (stamps[slot] != m) {
            values[slot] = evaluate(term.function, m);
            stamps[slot] = m;
        }
        const Rational& value = values[slot];
        if (sgn(value) == 0) continue;
        total += term.coefficient * value;
    }
    return total;
}

// ---------------------------------------------------------------------------
// The five rotary rows, as printed in the Exact all-index Grand Formula with
// the closed Q_2, Q_3, Q_4 ambient masses of the fixed half-lattices
// U(3)+A_2(-1), U(2)+D_4(-1) and <1,-3,-3,-3>.

inline Rational scaled(const Integer& value, unsigned long divisor) {
    return make_rational(value, Integer(divisor));
}

inline Integer s_at(unsigned long m, unsigned long j) { return m % j == 0 ? twisted_s(m / j) : Integer(0); }
inline Integer t_at(unsigned long m, unsigned long j) { return m % j == 0 ? twisted_t(m / j) : Integer(0); }
inline Integer sigma2_at(unsigned long m, unsigned long j) { return m % j == 0 ? divisor_power_sum(m / j, 2) : Integer(0); }
inline Integer tau_at(unsigned long m, unsigned long j) { return m % j == 0 ? Integer(divisor_count(m / j)) : Integer(0); }

// M_2^amb(m) = (T(m/2) - S(m/2)) / 18.
inline Rational q2_ambient(unsigned long m) { return scaled(t_at(m, 2) - s_at(m, 2), 18); }

// M_2^open(m) = M_2^amb(m) - tau(m/6)/9 - d_{6,4}(m)/18.
inline Rational q2_open(unsigned long m) {
    return q2_ambient(m) - scaled(tau_at(m, 6), 9) - scaled(Integer(restricted_divisor_count(6, 4, m)), 18);
}

// M_3^amb(m) = (3 sigma_2(m/2) - 10 sigma_2(m/4)) / 144.
inline Rational q3_ambient(unsigned long m) { return scaled(3 * sigma2_at(m, 2) - 10 * sigma2_at(m, 4), 144); }

// M_3^open(m) = M_3^amb(m) - R_3^(4)(m) + I_3^(2)(m) with
// R_3^(4)(m) = (3T(m/2) - S(m/2))/24 - S(m/4)/18 and
// I_3^(2)(m) = (11/144) d_{4,0}(m) + (1/16) d_{4,2}(m) + (1/36) d_{12,0}(m).
inline Rational q3_open(unsigned long m) {
    const Rational rank_four = scaled(3 * t_at(m, 2) - s_at(m, 2), 24) - scaled(s_at(m, 4), 18);
    const Rational rank_two = scaled(Integer(11 * restricted_divisor_count(4, 0, m)), 144) +
                              scaled(Integer(restricted_divisor_count(4, 2, m)), 16) +
                              scaled(Integer(restricted_divisor_count(12, 0, m)), 36);
    return q3_ambient(m) - rank_four + rank_two;
}

// M_4^amb(m) = (S(m) + T(m) - 2S(m/2) + 2T(m/2) - 4S(m/4) - 4T(m/4)) / 36.
inline Rational q4_ambient(unsigned long m) {
    return scaled(
        s_at(m, 1) + t_at(m, 1) - 2 * s_at(m, 2) + 2 * t_at(m, 2) - 4 * s_at(m, 4) - 4 * t_at(m, 4), 36
    );
}

// M_4^open(m) = M_4^amb(m) + (N_3^+(m) + N_6^+(m) + [3 | m] N_3^+(m/3))/6
//               - d_{6,1}(m)/18 - d_{6,3}(m)/9 - T_9(m) - T_27(m)
//               - I_1(m)/9 - I_3(m)/18 + I_9(m)/18.
inline Rational q4_open(unsigned long m) {
    Rational pell = pell_count(3, m) + pell_count(6, m);
    if (m % 3 == 0) pell += pell_count(3, m / 3);
    Rational total = q4_ambient(m) + pell / Rational(6);
    total -= scaled(Integer(restricted_divisor_count(6, 1, m)), 18);
    total -= scaled(Integer(restricted_divisor_count(6, 3, m)), 9);
    total -= t9_mass(m);
    total -= t27_mass(m);
    total -= scaled(Integer(square_indicator(1, m)), 9);
    total -= scaled(Integer(square_indicator(3, m)), 18);
    total += scaled(Integer(square_indicator(9, m)), 18);
    return total;
}

// M_10^open(m) = (2/5) (tau(m/10) + d_same(m/5) - I_5(m) - I_15(m)).
inline Rational order10_open(unsigned long m) {
    Integer total = tau_at(m, 10);
    if (m % 5 == 0) total += Integer(same_parity_pairs(m / 5));
    total -= Integer(square_indicator(5, m) + square_indicator(15, m));
    return scaled(2 * total, 5);
}

// M_12^open(m) = tau(m/12) / 3.
inline Rational order12_open(unsigned long m) { return scaled(tau_at(m, 12), 3); }

// ---------------------------------------------------------------------------
// The oriented count BB_m, from Theorem 3.26 of Engel, Smillie and Goedgebeur.
// E_{k,chi,psi}(q^t) contributes sum_{d | m/t} chi((m/t)/d) psi(d) d^(k-1) at
// q^m; chi_3 is the nontrivial character modulo three.  The printed E_2(q^9)
// and E_2(q^12) coefficients 1/64 and 2/27 are transcription defects of the
// displayed formula; the authors' archived Sage basis forces 1/18 and 1/48,
// which the values BB_9 = 0 and BB_12 = 1 confirm.

enum class Character { trivial, chi_three };

struct OrientedTerm {
    long numerator;
    unsigned two;    // the denominator is 2^two 3^three 5^five * extra
    unsigned three;
    unsigned five;
    unsigned long extra;
    unsigned weight;
    unsigned long dilation;
    Character chi;   // on (m/t)/d
    Character psi;   // on d
};

constexpr Character triv = Character::trivial;
constexpr Character chi3 = Character::chi_three;

constexpr OrientedTerm oriented_terms[] = {
    {809, 15, 13, 2, 1, 10, 1, triv, triv},
    {-1, 16, 11, 2, 1, 9, 1, triv, chi3},
    {-1, 16, 3, 2, 1, 9, 1, chi3, triv},
    {515, 13, 11, 0, 1, 8, 1, triv, triv},
    {-1, 6, 9, 1, 1, 8, 2, triv, triv},
    {-1, 11, 4, 1, 1, 8, 3, triv, triv},
    {47, 14, 12, 0, 1, 7, 1, triv, chi3},
    {1, 8, 9, 1, 7, 7, 2, triv, chi3},
    {-7, 14, 3, 1, 1, 7, 1, chi3, triv},
    {-1, 8, 3, 1, 7, 7, 2, chi3, triv},
    {2138939, 14, 11, 2, 1, 6, 1, triv, triv},
    {3571, 9, 8, 1, 1, 6, 2, triv, triv},
    {-29, 11, 6, 1, 1, 6, 3, triv, triv},
    {1, 6, 3, 1, 1, 6, 6, triv, triv},
    {274421, 15, 11, 2, 1, 5, 1, triv, chi3},
    {-8231, 11, 9, 1, 1, 5, 2, triv, chi3},
    {-2393, 15, 2, 2, 1, 5, 1, chi3, triv},
    {-203, 11, 2, 1, 1, 5, 2, chi3, triv},
    {12074417, 13, 12, 0, 1, 4, 1, triv, triv},
    {287281, 10, 9, 1, 1, 4, 2, triv, triv},
    {-2672137, 11, 9, 1, 1, 4, 3, triv, triv},
    {-1, 2, 3, 0, 1, 4, 4, triv, triv},
    {-4289, 8, 6, 0, 1, 4, 6, triv, triv},
    {3343037, 14, 11, 0, 1, 3, 1, triv, chi3},
    {227779, 12, 8, 1, 1, 3, 2, triv, chi3},
    {1, 3, 3, 0, 1, 3, 3, triv, chi3},
    {1, 5, 2, 0, 1, 3, 4, triv, chi3},
    {-33103, 14, 3, 1, 1, 3, 1, chi3, triv},
    {-713, 12, 1, 1, 1, 3, 2, chi3, triv},
    {1, 3, 1, 0, 1, 3, 3, chi3, triv},
    {-1, 5, 1, 0, 1, 3, 4, chi3, triv},
    {4314057521, 15, 11, 2, 1, 2, 1, triv, triv},
    {-59136661, 14, 9, 1, 1, 2, 2, triv, triv},
    {-32541151, 11, 10, 1, 1, 2, 3, triv, triv},
    {1, 5, 1, 0, 1, 2, 4, triv, triv},
    {2, 0, 1, 1, 1, 2, 5, triv, triv},
    {5023687, 10, 8, 1, 1, 2, 6, triv, triv},
    {1, 1, 2, 0, 1, 2, 9, triv, triv},    // resolved: 1/18, printed as 1/64
    {1, 4, 1, 0, 1, 2, 12, triv, triv},   // resolved: 1/48, printed as 2/27
    {-24019585289, 15, 13, 2, 1, 1, 1, triv, chi3},
    {-3212143, 11, 9, 1, 1, 1, 2, triv, chi3},
    {-1, 2, 4, 0, 1, 1, 3, triv, chi3},
    {-7, 7, 3, 0, 1, 1, 4, triv, chi3},
    {-2, 0, 1, 1, 1, 1, 5, triv, chi3},
    {-1, 1, 2, 0, 1, 1, 6, triv, chi3},
};

inline long character_discriminant(Character character) { return character == triv ? 1 : -3; }

inline Integer oriented_count(unsigned long m) {
    static const std::vector<Rational> multipliers = [] {
        std::vector<Rational> result;
        for (const OrientedTerm& term : oriented_terms) {
            Integer denominator, power;
            mpz_ui_pow_ui(denominator.get_mpz_t(), 2, term.two);
            mpz_ui_pow_ui(power.get_mpz_t(), 3, term.three);
            denominator *= power;
            mpz_ui_pow_ui(power.get_mpz_t(), 5, term.five);
            denominator *= power;
            denominator *= term.extra;
            result.push_back(make_rational(Integer(term.numerator), denominator));
        }
        return result;
    }();
    Rational total;
    std::size_t position = 0;
    for (const OrientedTerm& term : oriented_terms) {
        const Rational& multiplier = multipliers[position++];
        if (m % term.dilation != 0) continue;
        const unsigned long n = m / term.dilation;
        total += multiplier * Rational(two_character_sum(term.weight - 1,
            character_discriminant(term.chi), character_discriminant(term.psi), n));
    }
    if (total.get_den() != 1 || sgn(total) < 0) {
        fail("the oriented formula did not produce a nonnegative integer at m=" + std::to_string(m));
    }
    return total.get_num();
}

// ---------------------------------------------------------------------------
// One coefficient of the theorem.

struct IprCounts {
    Integer ordinary;
    Integer oriented;
    Integer achiral;
};

struct Row {
    unsigned long index = 0;
    Integer oriented;
    Integer achiral;
    Integer ordinary;
    Rational split;
    Rational antipodal;
    Rational q2;
    Rational q3;
    Rational q4;
    Rational order10;
    Rational order12;
    std::optional<IprCounts> ipr;
};

// Engine interface: one complete output row, with the IPR counts on request.
Row evaluate_index(unsigned long m, bool include_ipr = false);

// The seven sector rows, their independent achiral expansion, integrality,
// the oriented bound and Burnside parity, without the IPR counts.
inline Row evaluate_sectors(unsigned long m) {
    if (m == 0) fail("the index must be a positive integer");
    if (m > largest_index) fail("the index exceeds the machine-word range of this engine");
    const Expansions& rows = expansions();
    Row row;
    row.index = m;
    row.oriented = oriented_count(m);
    row.split = evaluate_row(rows.split, m);
    row.antipodal = evaluate_row(rows.antipodal, m);
    row.q2 = q2_open(m);
    row.q3 = q3_open(m);
    row.q4 = q4_open(m);
    row.order10 = order10_open(m);
    row.order12 = order12_open(m);
    const Rational sectors =
        row.split + row.antipodal + row.q2 + row.q3 + row.q4 + row.order10 + row.order12;
    const Rational expansion = evaluate_row(rows.achiral, m);
    if (mpq_equal(sectors.get_mpq_t(), expansion.get_mpq_t()) == 0) {
        fail(
            "the seven sector rows give a_m = " + rational_text(sectors) +
            " but the single expansion gives " + rational_text(expansion) + " at m=" + std::to_string(m)
        );
    }
    if (sectors.get_den() != 1 || sgn(sectors) < 0) {
        fail("the achiral correction is not a nonnegative integer at m=" + std::to_string(m));
    }
    row.achiral = sectors.get_num();
    if (row.achiral > row.oriented) fail("the achiral correction exceeds the oriented count at m=" + std::to_string(m));
    const Integer sum = row.oriented + row.achiral;
    if (mpz_odd_p(sum.get_mpz_t()) != 0) fail("Burnside parity fails at m=" + std::to_string(m));
    row.ordinary = sum / 2;
    return row;
}

} // namespace


==> anc/src/verify_counting_chamber_return.py <==
#!/usr/bin/env -S uv run --frozen
# Copyright 2026 Kerem KAT
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Compare printed counting coefficients with fresh ternary chamber sums.

The left side enumerates integral vectors in the 28 public Gram/cone models,
with boundary stabilizers and structural multipliers. No recorded component
mass, Hurwitz coordinate or graph count is used to compute that sum. The
packet's Hurwitz metadata is validated but is not used by the enumerator.
The right sides read
Paper I's printed weight-3/2 block and the calculator's split row separately.
The printed achiral block includes the rotary correction -T9-T27, which is
added back before comparison. All 200 census indices and the 15 subsequent
rank-increase indices are checked by default.

The comparison uses the chamber classification and structural multipliers
from Paper II and checks the weight-3/2 contribution at the selected indices.
"""

from __future__ import annotations

import argparse
import re
from collections import Counter
from dataclasses import dataclass
from fractions import Fraction
from pathlib import Path
from time import perf_counter
from typing import Any

import export_counting_coefficients as coefficients
import verify_ternary_chambers as chambers

ROOT = Path(__file__).resolve().parents[1]
CHAMBERS = ROOT / "data/public_numerical/ternary_chambers.json"
SPLIT_WEIGHTS = {
    **coefficients.ACHIRAL_WEIGHTS,
    "3/2": 55,
    "1": 14,
    "1/2": 4,
}


@dataclass(frozen=True)
class HurwitzTerm:
    """An exact term; selectors always test the original full norm m."""

    coefficient: Fraction
    ratio: Fraction
    parity: int | None = None
    unit: int | None = None
    rotary: bool = False

    def evaluate(self, m: int) -> Fraction:
        chambers.require(type(m) is int and m > 0, "positive integral index required")
        if self.rotary:
            return self.coefficient * t27(m)
        if self.parity is not None:
            valuation = (m & -m).bit_length() - 1
            if valuation % 2 != self.parity or (m >> valuation) % 8 != self.unit:
                return Fraction()
        argument = self.ratio * m
        if argument.denominator != 1:
            return Fraction()
        return self.coefficient * chambers.hurwitz(argument.numerator)


def term(name: str, value: str) -> HurwitzTerm:
    coefficient = coefficients.rational(value)
    chambers.require(coefficient != 0, "zero coefficient")
    if name == "T_27(m)":
        return HurwitzTerm(coefficient, Fraction(1), rotary=True)
    match = re.fullmatch(r"H\(([^()]*)\)(?: \[2:v%2=([01]),u=([1357])\|3:all\])?", name)
    if match is None:
        raise ValueError(f"unsupported weight-3/2 term: {name}")
    return HurwitzTerm(
        coefficient,
        coefficients.scale(match[1]),
        int(match[2]) if match[2] is not None else None,
        int(match[3]) if match[3] is not None else None,
    )


def t9(m: int) -> Fraction:
    """The four-term Hurwitz identity, using reduced positive binary forms."""
    return (
        chambers.hurwitz(36 * m) / 6
        - chambers.hurwitz(9 * m) / 3
        - chambers.hurwitz(4 * m) / 2
        + chambers.hurwitz(m)
    )


def t27(m: int) -> Fraction:
    return t9(m // 3) if m % 3 == 0 else t9(3 * m) / 2 if m % 3 == 1 else Fraction()


def printed_terms(paper: str) -> tuple[HurwitzTerm, ...]:
    """Parse all 226 printed pairs before selecting the 56-term achiral block."""
    records, definitions = coefficients.paper_records(paper)
    for anchor in (
        r"T_9(n)&=\tfrac16H(36n)-\tfrac13H(9n)-\tfrac12H(4n)+H(n)",
        (
            r"T_{27}(m)&=\begin{cases}T_9(m/3),&m\equiv0\pmod3,\\"
            r"T_9(3m)/2,&m\equiv1\pmod3,\\0,&m\equiv2\pmod3.\end{cases}"
        ),
    ):
        chambers.require(
            coefficients.compact(anchor) in coefficients.compact(definitions),
            "altered rotary correction convention",
        )
    selected = [row for row in records if row["family"] == "achiral" and row["weight"] == "3/2"]
    chambers.require(len(selected) == 56, "incomplete printed weight-3/2 block")
    return tuple(term(row["function"], row["coefficient"]) for row in selected)


def split_terms(header: str) -> tuple[HurwitzTerm, ...]:
    """Parse the full named split row, rejecting unparsed or duplicated records."""
    body = coefficients.section(
        header,
        "constexpr Term split_row[] = {",
        "};\n\n// M_antipodal^open(m):",
    )
    records: list[dict[str, str]] = []
    weights: list[str] = []
    weight = ""
    for raw in body.splitlines():
        line = raw.strip()
        if not line:
            continue
        if match := re.fullmatch(r"// weight ([0-9/]+): (\d+) terms", line):
            weight = match[1]
            chambers.require(SPLIT_WEIGHTS.get(weight) == int(match[2]), "split block count")
            weights.append(weight)
        elif match := re.fullmatch(r'\{"([^"]+)", "([^"]+)"\},', line):
            records.append(coefficients.record("split", match[1], match[2], weight))
        else:
            raise ValueError(f"unparsed split row: {line}")
    chambers.require(weights == list(SPLIT_WEIGHTS), "missing/duplicate/reordered split block")
    chambers.require(
        Counter(row["weight"] for row in records) == SPLIT_WEIGHTS, "incomplete split row"
    )
    chambers.require(
        len({row["function"] for row in records}) == len(records), "duplicate split function"
    )
    selected = [row for row in records if row["weight"] == "3/2"]
    chambers.require(
        all(row["function"].startswith("H(") for row in selected), "non-Hurwitz split term"
    )
    return tuple(term(row["function"], row["coefficient"]) for row in selected)


def evaluate(terms: tuple[HurwitzTerm, ...], m: int) -> Fraction:
    return sum((entry.evaluate(m) for entry in terms), Fraction())


def verify(
    paper: str | None,
    header: str,
    document: dict[str, Any],
    indices: tuple[int, ...] = chambers.ALL_INDICES,
    packet: dict[str, Any] | None = None,
) -> int:
    """Compare both coefficient sources with fresh geometry, not recorded totals."""
    if paper is not None:
        printed = printed_terms(paper)
    else:
        validated = coefficients.check(packet, None, header)
        printed = tuple(
            term(row["function"], row["coefficient"])
            for row in validated["records"]
            if row["family"] == "achiral" and row["weight"] == "3/2"
        )
        chambers.require(len(printed) == 56, "incomplete archived weight-3/2 block")
    split = split_terms(header)
    models = chambers.validate_packet(document)
    chambers.require(
        bool(indices)
        and len(set(indices)) == len(indices)
        and all(type(m) is int and m in chambers.ALL_INDICES for m in indices),
        "invalid comparison index selection",
    )
    for m in indices:
        direct = sum(
            (model.multiplier * chambers.chamber_mass(model, m) for model in models),
            Fraction(),
        )
        for name, value in (
            ("printed Appendix A", evaluate(printed, m) + t9(m) + t27(m)),
            ("calculator split row", evaluate(split, m)),
        ):
            chambers.require(
                value == direct, f"m={m}: {name} gives {value}; direct chamber sum is {direct}"
            )
    return len(models) * len(indices)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--paper", type=Path, default=coefficients.PAPER)
    parser.add_argument(
        "--coefficients", type=Path, help="use the coefficient JSON instead of TeX"
    )
    parser.add_argument("--header", type=Path, default=coefficients.HEADER)
    parser.add_argument("--chambers", type=Path, default=CHAMBERS)
    parser.add_argument("--indices", help="explicit subset of the 215 comparison indices")
    args = parser.parse_args()
    indices = (
        tuple(int(value) for value in args.indices.split(","))
        if args.indices is not None
        else chambers.ALL_INDICES
    )
    started = perf_counter()
    count = verify(
        None if args.coefficients else args.paper.read_text(),
        args.header.read_text(),
        chambers.decode(args.chambers.read_text()),
        indices,
        coefficients.decode(args.coefficients.read_text()) if args.coefficients else None,
    )
    print(
        f"Verified {count} fresh chamber masses at {len(indices)} indices "
        f"against printed Appendix A and the split row in {perf_counter() - started:.2f}s."
    )


if __name__ == "__main__":
    main()


==> anc/src/verify_counting_diagnostics.py <==
#!/usr/bin/env -S uv run --frozen
# Copyright 2026 Kerem KAT
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Replay Paper I's finite rank certificates from the function definitions.

Only the standard library and the public exact_arithmetic.py arithmetic
helpers are used. No IPR catalogue, research generator, Sage object, graph census
or stored coefficient-evaluation matrix is read. The 181 functions are evaluated
from their names, including projectors at the original index.

For the first 200 rows, 15 independent exact null vectors give rank at most
166, and a nonzero minor modulo a prime gives rank at least 166 over Q.
These vectors therefore span the whole kernel K. Adding any further rows B
raises the rank by exactly rank(B|K); all 792 subsequent restrictions are
evaluated and eliminated over Q, so the reported first pivot indices are exact.

The separate recorded-data check recomputes weighted sums from the supplied
28-component rows, verifies a nonzero 24-by-24 minor and checks four relations
on all 215 supplied rows. Fresh lattice enumeration is in verify_ternary_chambers.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import re
from dataclasses import dataclass
from fractions import Fraction
from pathlib import Path
from time import perf_counter
from typing import Any

import exact_arithmetic as arithmetic

PRIME = 1_000_003
PIVOTS = (208, 224, 240, 288, 352, 416, 480, 544, 608, 672, 736, 800, 864, 928, 992)
ROOT_KEYS = {
    "column_count",
    "columns",
    "full_rank",
    "kernel_basis",
    "kernel_dimension",
    "kernel_support",
    "known_census_bound",
    "known_census_rank",
    "least_determination_index",
    "origins",
    "rank_checkpoints",
    "rank_increase_indices_after_census",
    "schema",
    "scope",
    "ternary_comparison",
}
CHAMBER_KEYS = {
    "arithmetic_directions_tested",
    "blind_response_matrix",
    "component_count",
    "direct_method",
    "graph_census_ambiguity_dimension",
    "graph_enumeration_bound",
    "multiplier_identifiability",
    "multipliers",
    "pivot_indices",
    "rows",
    "shared_premises",
}
IDENTIFIABILITY_KEYS = {
    "census_residual",
    "kernel_basis",
    "minor_determinant",
    "pivot_components",
    "pivot_indices",
    "prefix_bound",
    "rank",
}
type Matrix = list[list[Fraction]]


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def decode(text: str) -> dict[str, Any]:
    def pairs(items: list[tuple[str, Any]]) -> dict[str, Any]:
        result: dict[str, Any] = {}
        for key, value in items:
            require(key not in result, f"duplicate JSON key: {key}")
            result[key] = value
        return result

    def constant(value: str) -> None:
        raise ValueError(f"non-JSON numeric constant: {value}")

    result = json.loads(text, object_pairs_hook=pairs, parse_constant=constant)
    require(type(result) is dict, "expected a JSON object")
    return result


def integer(value: Any, minimum: int = 0) -> int:
    require(type(value) is int and value >= minimum, "invalid integral field")
    return value


def rational(value: Any) -> Fraction:
    require(type(value) is str, "rational values must be canonical strings")
    return arithmetic.rational(value)


def scale(argument: str) -> Fraction:
    match = re.fullmatch(r"([1-9]\d*)?m(?:/([1-9]\d*))?", argument)
    require(match is not None, f"invalid function argument: {argument}")
    if match is None:
        raise ValueError("missing function argument")
    numerator, denominator = int(match[1] or 1), int(match[2] or 1)
    require(
        math.gcd(numerator, denominator) == 1 and match[1] != "1" and match[2] != "1",
        f"noncanonical function argument: {argument}",
    )
    return Fraction(numerator, denominator)


@dataclass(frozen=True)
class Function:
    kind: str
    ratio: Fraction = Fraction(1)
    parameters: tuple[int, ...] = ()
    parity: int = -1
    unit: int = -1

    def evaluate(self, m: int) -> Fraction:
        require(type(m) is int and m > 0, "a positive integral index is required")
        # The projector is at m, not at the scaled Hurwitz argument.
        if not arithmetic.projector(m, self.parity, self.unit):
            return Fraction()
        n = arithmetic.positive_integer(self.ratio * m)
        if n is None:
            return Fraction()
        if self.kind == "divisor":
            weight, left, right = self.parameters
            return Fraction(arithmetic.divisor_sum(weight, left, right, n))
        if self.kind == "cohen":
            weight, twist = self.parameters
            return arithmetic.kronecker(twist, n) * arithmetic.cohen(weight, n)
        if self.kind == "hurwitz":
            return arithmetic.hurwitz(n)
        if self.kind == "square":
            coefficient = self.parameters[0]
            return Fraction(
                n % coefficient == 0 and math.isqrt(n // coefficient) ** 2 == n // coefficient
            )
        if self.kind == "pell":
            return arithmetic.pell(n, 3, 1)
        if self.kind == "t27":
            return arithmetic.t27(n)
        if self.kind == "same":
            return Fraction(arithmetic.same_parity(n))
        if self.kind == "restricted":
            return Fraction(arithmetic.restricted_divisors(n, *self.parameters))
        raise ValueError(f"unsupported function kind: {self.kind}")


def function(name: str) -> Function:
    """Parse only the mathematical function grammar printed in Paper I."""
    require(type(name) is str, "function names must be strings")
    match = re.fullmatch(r"E_([123])\[(-?\d+),(-?\d+)\]\(([^()]*)\)", name)
    if match:
        return Function("divisor", scale(match[4]), tuple(int(match[i]) for i in (1, 2, 3)))
    match = re.fullmatch(r"\(chi_(-?\d+)\*chi_(-?\d+)\)\(([^()]*)\)", name)
    if match:
        return Function("divisor", scale(match[3]), (0, int(match[1]), int(match[2])))
    match = re.fullmatch(r"sigma_([24])\(([^()]*)\)", name)
    if match:
        return Function("divisor", scale(match[2]), (int(match[1]), 1, 1))
    match = re.fullmatch(r"tau\(([^()]*)\)", name)
    if match:
        return Function("divisor", scale(match[1]), (0, 1, 1))
    match = re.fullmatch(r"H_([234])\(([^()]*)\)", name)
    if match:
        return Function("cohen", scale(match[2]), (int(match[1]), 1))
    match = re.fullmatch(r"chi_8\(([^()]*)\) H_2\(\1\)", name)
    if match:
        return Function("cohen", scale(match[1]), (2, 8))
    match = re.fullmatch(r"H\(([^()]*)\)(?: \[2:v%2=([01]),u=([1357])\|3:all\])?", name)
    if match:
        return Function(
            "hurwitz",
            scale(match[1]),
            parity=int(match[2]) if match[2] is not None else -1,
            unit=int(match[3]) if match[3] is not None else -1,
        )
    match = re.fullmatch(r"I_([1-9]\d*)\(m\)", name)
    if match:
        return Function("square", parameters=(int(match[1]),))
    match = re.fullmatch(r"d_\{6,([14])\}\(m\)", name)
    if match:
        return Function("restricted", parameters=(6, int(match[1])))
    special = {
        "N_3^+(m/3)": Function("pell", Fraction(1, 3)),
        "T_27(m)": Function("t27"),
        "d_same(m/5)": Function("same", Fraction(1, 5)),
    }
    require(name in special, f"unrecognized function: {name}")
    return special[name]


def dot(left: list[Fraction], right: list[Fraction]) -> Fraction:
    require(len(left) == len(right), "dot-product dimensions differ")
    return sum((a * b for a, b in zip(left, right, strict=True)), Fraction())


def echelon_add(row: list[Fraction], basis: dict[int, list[Fraction]]) -> bool:
    """Exact streaming row elimination; return whether the rank increases."""
    row = row.copy()
    for pivot, previous in sorted(basis.items()):
        coefficient = row[pivot]
        if coefficient:
            row = [a - coefficient * b for a, b in zip(row, previous, strict=True)]
    if not any(row):
        return False
    pivot = next(i for i, value in enumerate(row) if value)
    coefficient = row[pivot]
    basis[pivot] = [value / coefficient for value in row]
    return True


def modular_echelon(rows: Matrix, prime: int = PRIME) -> tuple[list[int], list[int]]:
    """A nonzero minor over a prime field certifies the rational lower bound."""
    require(
        prime > 2 and all(prime % p for p in range(2, math.isqrt(prime) + 1)),
        "modulus is not prime",
    )
    width = len(rows[0]) if rows else 0
    basis: dict[int, list[int]] = {}
    chosen = []
    for index, values in enumerate(rows):
        require(len(values) == width, "ragged matrix")
        require(
            all(value.denominator % prime for value in values),
            "denominator is zero modulo prime",
        )
        row = [
            (value.numerator % prime) * pow(value.denominator, -1, prime) % prime
            for value in values
        ]
        for pivot, previous in sorted(basis.items()):
            coefficient = row[pivot]
            if coefficient:
                row = [
                    (a - coefficient * b) % prime for a, b in zip(row, previous, strict=True)
                ]
        if not any(row):
            continue
        pivot = next(i for i, value in enumerate(row) if value)
        inverse = pow(row[pivot], -1, prime)
        basis[pivot] = [value * inverse % prime for value in row]
        chosen.append(index)
    return chosen, sorted(basis)


def determinant(matrix: Matrix) -> Fraction:
    size = len(matrix)
    require(all(len(row) == size for row in matrix), "determinant requires a square matrix")
    rows = [row.copy() for row in matrix]
    value = Fraction(1)
    for column in range(size):
        pivot = next((i for i in range(column, size) if rows[i][column]), None)
        if pivot is None:
            return Fraction()
        if pivot != column:
            rows[pivot], rows[column] = rows[column], rows[pivot]
            value = -value
        factor = rows[column][column]
        value *= factor
        for i in range(column + 1, size):
            ratio = rows[i][column] / factor
            if ratio:
                for j in range(column + 1, size):
                    rows[i][j] -= ratio * rows[column][j]
                rows[i][column] = Fraction()
    return value


def document_inputs(document: dict[str, Any]) -> tuple[list[str], list[Function], Matrix]:
    require(set(document) == ROOT_KEYS, "unexpected or missing diagnostics fields")
    require(
        document["schema"] == "public-count-diagnostics/1",
        "unknown diagnostics schema",
    )
    expected = {
        "column_count": 181,
        "known_census_bound": 200,
        "known_census_rank": 166,
        "kernel_dimension": 15,
        "full_rank": 181,
        "least_determination_index": 992,
    }
    for key, value in expected.items():
        require(integer(document[key]) == value, f"unexpected claimed {key}")
    require(type(document["scope"]) is str and document["scope"], "missing scope declaration")
    require(
        type(document["origins"]) is list
        and document["origins"]
        and all(type(entry) is str and entry for entry in document["origins"]),
        "missing documentary origins",
    )
    names = document["columns"]
    require(type(names) is list and len(names) == 181, "expected 181 columns")
    require(
        all(type(name) is str for name in names) and len(set(names)) == len(names),
        "invalid or duplicate columns",
    )
    functions = [function(name) for name in names]
    entries = document["kernel_basis"]
    require(type(entries) is list and len(entries) == 15, "expected 15 kernel vectors")
    kernel = []
    support: set[str] = set()
    for entry in entries:
        require(
            type(entry) is dict and entry and set(entry) <= set(names), "invalid kernel support"
        )
        values = {name: rational(value) for name, value in entry.items()}
        require(all(values.values()), "sparse kernel contains a zero entry")
        support.update(values)
        kernel.append([values.get(name, Fraction()) for name in names])
    require(document["kernel_support"] == sorted(support), "kernel support inventory differs")
    require(
        type(document["rank_increase_indices_after_census"]) is list
        and [integer(m, 1) for m in document["rank_increase_indices_after_census"]]
        == list(PIVOTS),
        "unexpected pivot claims",
    )
    return names, functions, kernel


def check_ranks(document: dict[str, Any]) -> dict[str, Any]:
    names, functions, kernel = document_inputs(document)
    require(len(modular_echelon(kernel)[0]) == 15, "kernel vectors are dependent")
    prefix = [[entry.evaluate(m) for entry in functions] for m in range(1, 201)]
    for m, row in enumerate(prefix, 1):
        require(
            all(dot(row, vector) == 0 for vector in kernel),
            f"kernel does not vanish at index {m}",
        )
    chosen, columns = modular_echelon(prefix)
    require(len(chosen) == 166, "prefix modular rank is not 166")
    # The 15 independent exact null vectors give rank <=166 over Q.
    # Elimination modulo PRIME gives a nonzero 166-minor, hence rank >=166.
    sparse = [[(i, value) for i, value in enumerate(vector) if value] for vector in kernel]
    needed = sorted({i for vector in sparse for i, _ in vector})
    responses: dict[int, list[Fraction]] = {}
    basis: dict[int, list[Fraction]] = {}
    pivots = []
    ranks = {200: 166}
    for m in range(201, 993):
        evaluated = {i: functions[i].evaluate(m) for i in needed}
        response = [
            sum((value * evaluated[i] for i, value in vector), Fraction()) for vector in sparse
        ]
        if echelon_add(response, basis):
            pivots.append(m)
            responses[m] = response
        ranks[m] = 166 + len(basis)
    require(pivots == list(PIVOTS), "recomputed pivot sequence differs")
    require(len(basis) == 15, "the final column rank is not 181")
    checkpoints = document["rank_checkpoints"]
    require(type(checkpoints) is list and len(checkpoints) == 5, "missing rank checkpoints")
    for entry in checkpoints:
        require(
            type(entry) is dict and set(entry) == {"m", "rank", "undetermined_dimension"},
            "invalid checkpoint",
        )
        m = integer(entry["m"], 200)
        require(m in ranks, "checkpoint is outside the verified range")
        require(integer(entry["rank"]) == ranks[m], "checkpoint rank differs")
        require(
            integer(entry["undetermined_dimension"]) == 181 - ranks[m],
            "checkpoint nullity differs",
        )
    require(
        [entry["m"] for entry in checkpoints] == [200, 208, 224, 240, 992],
        "incomplete or reordered rank checkpoints",
    )
    recorded = chamber_packet(document)
    require(
        type(recorded["pivot_indices"]) is list
        and [integer(m, 1) for m in recorded["pivot_indices"]] == pivots,
        "chamber pivot indices differ",
    )
    require(
        rational_matrix(recorded["blind_response_matrix"], 15, 15)
        == [responses[m] for m in pivots],
        "recorded blind-response matrix differs",
    )
    return {
        "columns": len(names),
        "prefix_indices": [1, 200],
        "prefix_exact_kernel_dimension": 15,
        "prefix_rank": 166,
        "lower_bound_prime": PRIME,
        "nonzero_minor_row_indices": [i + 1 for i in chosen],
        "nonzero_minor_column_indices": [i + 1 for i in columns],
        "checked_extension_indices": [201, 992],
        "exact_pivot_sequence": pivots,
        "rank_at_992": 181,
        "scope": "Exact finite rank certificate from mathematical function definitions; no graph enumeration.",
    }


def rational_matrix(value: Any, rows: int, columns: int) -> Matrix:
    require(type(value) is list and len(value) == rows, "invalid matrix row count")
    result = []
    for row in value:
        require(type(row) is list and len(row) == columns, "invalid matrix column count")
        result.append([rational(entry) for entry in row])
    return result


def chamber_packet(document: dict[str, Any]) -> dict[str, Any]:
    packet = document["ternary_comparison"]
    require(
        type(packet) is dict and set(packet) == CHAMBER_KEYS,
        "unexpected or missing chamber fields",
    )
    for key in ("direct_method", "shared_premises"):
        require(type(packet[key]) is str and packet[key], "missing chamber scope declaration")
    return packet


def check_chambers(document: dict[str, Any]) -> dict[str, Any]:
    packet = chamber_packet(document)
    require(integer(packet["component_count"]) == 28, "expected 28 chamber components")
    require(
        integer(packet["arithmetic_directions_tested"]) == 15, "expected 15 tested directions"
    )
    require(
        integer(packet["graph_census_ambiguity_dimension"]) == 15, "unexpected census ambiguity"
    )
    require(
        integer(packet["graph_enumeration_bound"]) == 200, "unexpected recorded census bound"
    )
    multipliers = rational_matrix([packet["multipliers"]], 1, 28)[0]
    rows = packet["rows"]
    require(type(rows) is list and len(rows) == 215, "expected 215 recorded chamber rows")
    require(
        all(
            type(row) is dict
            and set(row) == {"m", "component_masses", "direct_aggregate", "hurwitz_aggregate"}
            for row in rows
        ),
        "unexpected or missing chamber-row fields",
    )
    indices = [integer(row["m"], 1) for row in rows]
    require(indices == [*range(1, 201), *PIVOTS], "incomplete or reordered chamber indices")
    masses = rational_matrix([row["component_masses"] for row in rows], 215, 28)
    for row, values in zip(rows, masses, strict=True):
        require(all(value >= 0 for value in values), "negative chamber mass")
        total = dot(values, multipliers)
        require(
            total == rational(row["direct_aggregate"]), "recorded chamber aggregate differs"
        )
        require(
            total == rational(row["hurwitz_aggregate"]), "recorded Hurwitz comparison differs"
        )
    claim = packet["multiplier_identifiability"]
    require(
        type(claim) is dict and set(claim) == IDENTIFIABILITY_KEYS,
        "unexpected or missing chamber identifiability fields",
    )
    require(
        integer(claim["prefix_bound"]) == 200 and integer(claim["rank"]) == 24,
        "unexpected chamber-rank claim",
    )
    kernel = rational_matrix(claim["kernel_basis"], 4, 28)
    require(len(modular_echelon(kernel)[0]) == 4, "chamber kernel vectors are dependent")
    require(
        all(dot(row, vector) == 0 for row in masses for vector in kernel),
        "a chamber relation fails on recorded rows",
    )
    require(
        type(claim["pivot_indices"]) is list and type(claim["pivot_components"]) is list,
        "invalid chamber minor indices",
    )
    selected_rows = [integer(i, 1) for i in claim["pivot_indices"]]
    selected_columns = [integer(i, 1) for i in claim["pivot_components"]]
    require(
        len(selected_rows) == len(set(selected_rows)) == 24
        and all(i <= 200 for i in selected_rows),
        "invalid chamber minor rows",
    )
    require(
        len(selected_columns) == len(set(selected_columns)) == 24
        and all(i <= 28 for i in selected_columns),
        "invalid chamber minor columns",
    )
    minor = [[masses[i - 1][j - 1] for j in selected_columns] for i in selected_rows]
    value = determinant(minor)
    require(
        value != 0 and value == rational(claim["minor_determinant"]),
        "chamber minor determinant differs",
    )
    residual = rational_matrix([claim["census_residual"]], 1, 200)[0]
    require(
        residual == [dot(row, multipliers) for row in masses[:200]],
        "recorded census residual differs",
    )
    return {
        "recorded_rows_checked": 215,
        "components": 28,
        "independent_relations_checked": 4,
        "recorded_matrix_rank": 24,
        "minor_determinant": str(value),
        "scope": "Recorded-data consistency only: no fresh chamber enumeration, classification proof, all-index relation proof, or independent graph-census reconstruction.",
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("data", type=Path, help="public counting_diagnostics.json")
    parser.add_argument(
        "--benchmark",
        action="store_true",
        help="time only the first 24 rows; no verification verdict",
    )
    args = parser.parse_args()
    raw = args.data.read_bytes()
    document = decode(raw.decode())
    start = perf_counter()
    if args.benchmark:
        names, functions, _ = document_inputs(document)
        rows = [[entry.evaluate(m) for entry in functions] for m in range(1, 25)]
        print(
            json.dumps(
                {
                    "scope": "benchmark only",
                    "rows": len(rows),
                    "columns": len(names),
                    "seconds": round(perf_counter() - start, 4),
                }
            )
        )
        return
    ranks = check_ranks(document)
    chambers = check_chambers(document)
    print(
        json.dumps(
            {
                "schema": "fullerene-counting-diagnostics-replay/1",
                "input_sha256": hashlib.sha256(raw).hexdigest(),
                "rank_certificate": ranks,
                "recorded_chamber_checks": chambers,
                "seconds": round(perf_counter() - start, 4),
            },
            indent=2,
            sort_keys=True,
        )
    )


if __name__ == "__main__":
    main()


==> anc/src/verify_counting_pdf_coefficients.py <==
#!/usr/bin/env -S uv run --frozen
# Copyright 2026 Kerem KAT
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Check all 226 visible Appendix A coefficient/function cells in the built PDF.

Poppler's positional text extraction is an independent input from TeX. Fractions
are read by their vertical placement; functions require both the horizontal
glyph order and the baseline/subscript/superscript placement of every word.
This includes every projector, character, argument and index. The packet is
first checked against the calculator header and, unless --data-only is selected,
the public TeX. This checks PDF
transcription, not arithmetic correctness, the prose definitions or visual
legibility. Unsupported or ambiguous extraction fails closed.
"""

from __future__ import annotations

import argparse
import math
import re
import subprocess
import unicodedata
import xml.etree.ElementTree as ET
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import export_counting_coefficients as export

ROOT = Path(__file__).resolve().parents[1]
PDF = ROOT / "output/public/pdf/exact_fullerene_count.pdf"
MATH_ALPHABET = {
    code: unicodedata.normalize("NFKC", chr(code)) for code in range(0x1D400, 0x1D800)
}


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


@dataclass(frozen=True)
class Word:
    text: str
    x0: float
    y0: float
    x1: float
    y1: float

    @property
    def y(self) -> float:
        return (self.y0 + self.y1) / 2


@dataclass(frozen=True)
class Page:
    height: float
    words: tuple[Word, ...]


def without_margin_stamp(words: list[Word], *, page_width: float | None = None) -> list[Word]:
    """Remove only the recognized vertical Zenodo label outside the page body."""
    markers = [
        word
        for word in words
        if word.text == "Zenodo:"
        and (
            0 <= word.x0 < word.x1 <= 48
            if page_width is None
            else page_width - 48 <= word.x0 < word.x1 <= page_width
        )
        and word.y1 - word.y0 > 2 * (word.x1 - word.x0)
    ]
    require(len(markers) <= 1, "duplicate Zenodo margin stamp")
    if not markers:
        return words
    marker = markers[0]
    identifiers = [
        word
        for word in words
        if re.fullmatch(r"10\.5281/zenodo\.[1-9][0-9]*", word.text)
        and abs(word.x0 - marker.x0) < 0.1
        and abs(word.x1 - marker.x1) < 0.1
        and 0 < marker.y0 - word.y1 < 20
    ]
    require(len(identifiers) == 1, "malformed Zenodo margin stamp")
    return [word for word in words if word not in (marker, identifiers[0])]


def pages(xml: str, *, zlay: bool = False) -> tuple[Page, ...]:
    """Read only Poppler word boxes; reject empty/nonfinite or reversed boxes."""
    # Some mathematical fonts elsewhere in the paper emit XML-forbidden C0
    # characters. Preserve them as replacement glyphs, so a coefficient-table
    # occurrence still fails its exact glyph comparison.
    xml = re.sub(r"[\x00-\x08\x0b\x0c\x0e-\x1f]", "\ufffd", xml)
    root = ET.fromstring(xml)
    result: list[Page] = []
    for page in root.findall(".//{*}page"):
        words: list[Word] = []
        height = float(page.attrib["height"])
        require(math.isfinite(height) and height > 0, "invalid PDF page height")
        for node in page.findall("{*}word"):
            coords = tuple(float(node.attrib[key]) for key in ("xMin", "yMin", "xMax", "yMax"))
            require(all(math.isfinite(value) for value in coords), "nonfinite PDF coordinates")
            text = node.text or ""
            word = Word(text.translate(MATH_ALPHABET) if zlay else text, *coords)
            require(
                word.text != "" and word.x0 <= word.x1 and word.y0 <= word.y1,
                f"invalid PDF word: {word}",
            )
            words.append(word)
        width = float(page.attrib["width"]) if zlay else None
        require(
            width is None or (math.isfinite(width) and width > 96), "invalid PDF page width"
        )
        result.append(Page(height, tuple(without_margin_stamp(words, page_width=width))))
    require(bool(result) and all(page.words for page in result), "empty PDF text extraction")
    return tuple(result)


def normalize(text: str) -> str:
    return text.replace("−", "-").replace("∗", "*").replace(" ", "")


def function_layout(name: str) -> tuple[str, tuple[int, ...]]:
    """Expected glyphs and levels (0 baseline, 1 subscript, -1 superscript)."""
    export.function(name)
    if match := re.fullmatch(r"H\(([^()]*)\) \[2:v%2=([01]),u=([1357])\|3:all\]", name):
        name = f"P_{{{match[2]},{match[3]}}}(m)H({match[1]})"
    result = name.replace("sigma", "σ").replace("chi", "χ").replace("tau", "τ")
    result = normalize(result)
    text, levels, position = "", [], 0
    for match in re.finditer(r"([_^])(\{[^{}]+\}|-?[0-9]+|same|\+)", result):
        baseline = result[position : match.start()]
        script = match[2].removeprefix("{").removesuffix("}")
        text += baseline + script
        levels.extend([0] * len(baseline))
        levels.extend([1 if match[1] == "_" else -1] * len(script))
        position = match.end()
    text += result[position:]
    levels.extend([0] * (len(result) - position))
    require(not any(char in text for char in "_^{}"), "unsupported function placement grammar")
    return text, tuple(levels)


def signature(name: str) -> str:
    return function_layout(name)[0]


def glyphs(words: list[Word]) -> str:
    return "".join(
        normalize(word.text) for word in sorted(words, key=lambda word: (word.x0, word.y0))
    )


def function_placement(words: list[Word], name: str, *, zlay: bool = False) -> None:
    """Check mathematical placement, rejecting merged boxes across script levels.

    Coordinates are relative to the first baseline word, so page numbers,
    table positions and uniform font scaling are immaterial. The allowed
    baseline and script bands are disjoint, with an ambiguity gap. The public
    font's signed subscripts can have taller boxes than unsigned subscripts;
    their centre is nevertheless strictly below the baseline centre.
    """
    text, levels = function_layout(name)
    ordered = sorted(words, key=lambda word: (word.x0, word.y0))
    require(glyphs(words) == text, f"PDF function glyphs differ: {name}")
    placed: list[tuple[Word, int]] = []
    position = 0
    for word in ordered:
        size = len(normalize(word.text))
        word_levels = set(levels[position : position + size])
        require(len(word_levels) == 1, f"ambiguous merged PDF function placement: {name}")
        placed.append((word, word_levels.pop()))
        position += size
    require(bool(placed) and placed[0][1] == 0, f"missing function baseline: {name}")
    reference = placed[0][0]
    height = reference.y1 - reference.y0
    require(height > 0, "degenerate function baseline")
    for word, level in placed:
        displacement = (word.y - reference.y) / height
        relative_height = (word.y1 - word.y0) / height
        if level == 0:
            valid = abs(displacement) <= 0.12 and 0.8 <= relative_height <= 1.6
            # Poppler gives zlay's CM symbol-font words the full font box.
            # Its top aligns with the baseline words even when it extends below.
            if zlay and (word.text == "∗" or "[" in word.text or "]" in word.text):
                valid |= (
                    abs(word.y0 - reference.y0) <= 0.12 * height
                    and 1.6 < relative_height <= 1.85
                )
        else:
            max_height = 1.3 if zlay and word.text.startswith("−") else 1.15
            valid = (
                0.17 <= level * displacement <= 0.55 and 0.55 <= relative_height <= max_height
            )
        require(valid, f"altered or ambiguous PDF function placement: {name}, {word.text!r}")


def coefficient(words: list[Word], expected: str) -> None:
    """Check integer or stacked fraction, allowing Poppler's merged vertical word."""
    require(bool(words), "missing PDF coefficient")
    value = export.rational(expected)
    ordered = sorted(words, key=lambda word: (word.y, word.x0))
    signs = sum(normalize(word.text).count("-") for word in words)
    require(signs == int(value < 0), f"PDF coefficient sign differs: {expected}")
    digits = [(normalize(word.text).replace("-", ""), word) for word in ordered]
    digits = [(text, word) for text, word in digits if text]
    require(all(re.fullmatch(r"\d+", text) for text, _ in digits), "nonnumeric PDF coefficient")
    numerator, denominator = str(abs(value.numerator)), str(value.denominator)
    if value.denominator == 1:
        require(
            len(digits) == 1 and digits[0][0] == numerator, f"PDF integer differs: {expected}"
        )
    elif len(digits) == 2:
        require(
            [text for text, _ in digits] == [numerator, denominator]
            and digits[1][1].y - digits[0][1].y > 3,
            f"PDF stacked fraction differs: {expected}",
        )
    else:
        # Poppler occasionally merges vertically aligned one-digit numerators
        # and denominators into one tall word. Its full glyph sequence and
        # fraction-height box must both agree; ordinary baseline integers fail.
        require(
            len(digits) == 1
            and digits[0][0] == numerator + denominator
            and digits[0][1].y1 - digits[0][1].y0 > 12,
            f"ambiguous or altered PDF fraction: {expected}",
        )


def heading(words: tuple[Word, ...], first: str, second: str) -> list[Word]:
    return [
        word
        for word in words
        if word.text == first
        and any(
            other.text == second and 0 < other.x0 - word.x1 < 8 and abs(other.y - word.y) < 1
            for other in words
        )
    ]


def headers(
    words: tuple[Word, ...], low: float, high: float
) -> list[tuple[float, float, float]]:
    """Find the two c/f column pairs, including repeated longtable headers."""
    result: list[tuple[float, float, float]] = []
    candidates = [word for word in words if word.text == "c" and low < word.y < high]
    for left in candidates:
        partners = [
            word for word in candidates if word.x0 > left.x0 and abs(word.y - left.y) < 0.1
        ]
        if not partners:
            continue
        require(len(partners) == 1, "ambiguous PDF coefficient header")
        right = partners[0]
        functions = sorted(
            (
                word
                for word in words
                if word.text == "f" and abs(word.y - left.y) < 0.1 and word.x0 > left.x0
            ),
            key=lambda word: word.x0,
        )
        require(
            len(functions) == 2 and functions[0].x0 < right.x0 < functions[1].x0,
            "malformed PDF table header",
        )
        require(
            all(
                any(
                    word.text == "(m)"
                    and 0 < word.x0 - item.x1 < 3
                    and abs(word.y - item.y) < 0.1
                    for word in words
                )
                for item in functions
            ),
            "missing PDF function header argument",
        )
        result.append((left.y, functions[0].x0, functions[1].x0))
    return sorted(result)


def verify_xml(xml: str, records: list[dict[str, str]], *, zlay: bool = False) -> int:
    """Compare every cell in the bounded coefficient tables, in printed order."""
    export.inventory(records)
    document = pages(xml, zlay=zlay)
    starts = [
        (i, word.y)
        for i, page in enumerate(document)
        for word in heading(page.words, "Achiral", "weight")
    ]
    ends = [
        (i, word.y)
        for i, page in enumerate(document)
        for word in heading(page.words, "Examples", "and")
    ]
    require(
        len(starts) == 10 and len(ends) == 1, "missing/extra PDF coefficient table headings"
    )
    for (page_index, y), (weight, count) in zip(
        sorted(starts), export.ACHIRAL_WEIGHTS.items(), strict=True
    ):
        line = glyphs([word for word in document[page_index].words if abs(word.y - y) < 4.5])
        require(
            line == f"Achiralweight{weight.replace('/', '')}:{count}terms",
            f"altered PDF weight/count heading: {line}",
        )
    start, end = min(starts), ends[0]
    require(start < end, "reversed PDF coefficient appendix")
    position = 0
    table_count = 0
    for index in range(start[0], end[0] + 1):
        page = document[index]
        low = start[1] if index == start[0] else 0
        high = end[1] if index == end[0] else page.height * 0.90
        table_headers = headers(page.words, low, high)
        for number, (baseline, left, right) in enumerate(table_headers):
            table_count += 1
            boundary = (
                table_headers[number + 1][0] - 10 if number + 1 < len(table_headers) else high
            )
            titles = [
                y for page_index, y in starts if page_index == index and baseline < y < boundary
            ]
            # The oriented subsection may begin on the same page as the final
            # achiral table; stop at its heading, before the intervening prose.
            titles += [
                word.y
                for word in heading(page.words, "The", "complete")
                if baseline < word.y < boundary
            ]
            if titles:
                boundary = min(titles) - 8
            body = [word for word in page.words if baseline + 8 < word.y < boundary]
            require(
                all(word.x0 < word.x1 and word.y0 < word.y1 for word in body),
                "degenerate word box in PDF coefficient table",
            )
            anchors = sorted(
                word.y
                for word in body
                if abs(word.x0 - left) < 0.1 or abs(word.x0 - right) < 0.1
            )
            rows: list[float] = []
            for y in anchors:
                if not rows or y - rows[-1] > 1:
                    rows.append(y)
            require(bool(rows), "empty PDF coefficient table")
            covered: set[Word] = set()
            for row_index, y in enumerate(rows):
                below = (y + rows[row_index + 1]) / 2 if row_index + 1 < len(rows) else y + 7
                above = (y + rows[row_index - 1]) / 2 if row_index else y - 7
                cells = [word for word in body if above < word.y < below]
                covered.update(cells)
                first_coefficient = [word for word in cells if word.x0 < left - 0.1]
                middle = sorted(
                    (word for word in cells if left - 0.1 <= word.x0 < right - 0.1),
                    key=lambda word: (word.x0, word.y0),
                )
                second_function = [word for word in cells if word.x0 >= right - 0.1]
                require(position < len(records), "extra PDF coefficient row")
                expected = records[position]
                wanted = signature(expected["function"])
                prefix, consumed = "", 0
                for word in middle:
                    prefix += normalize(word.text)
                    consumed += 1
                    if prefix == wanted:
                        break
                require(
                    prefix == wanted,
                    f"PDF function {position + 1} differs: {prefix!r} != {wanted!r}",
                )
                function_placement(middle[:consumed], expected["function"], zlay=zlay)
                coefficient(first_coefficient, expected["coefficient"])
                position += 1
                second_coefficient = middle[consumed:]
                if second_function or second_coefficient:
                    require(position < len(records), "extra PDF coefficient cell")
                    expected = records[position]
                    require(
                        glyphs(second_function) == signature(expected["function"]),
                        f"PDF function {position + 1} differs: {glyphs(second_function)!r}",
                    )
                    function_placement(second_function, expected["function"], zlay=zlay)
                    coefficient(second_coefficient, expected["coefficient"])
                    position += 1
            require(len(covered) == len(body), "unparsed words in PDF coefficient table")
    require(
        position == 226 and table_count >= 11,
        f"incomplete PDF coefficient tables: {position} cells",
    )
    return position


def verify(
    pdf: Path, packet: dict[str, Any], paper: str | None, header: str, *, zlay: bool = False
) -> int:
    export.check(packet, paper, header)
    result = subprocess.run(
        ["pdftotext", "-bbox", str(pdf), "-"], check=True, capture_output=True, text=True
    )
    require(not result.stderr.strip(), f"PDF extraction diagnostic: {result.stderr.strip()}")
    return verify_xml(result.stdout, packet["records"], zlay=zlay)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--pdf", type=Path, default=PDF)
    parser.add_argument("--paper", type=Path, default=export.PAPER)
    parser.add_argument(
        "--data-only", action="store_true", help="compare PDF, JSON and code without TeX"
    )
    parser.add_argument("--header", type=Path, default=export.HEADER)
    parser.add_argument("--zlay", action="store_true", help="read the zlay edition")
    parser.add_argument("--data", type=Path, default=export.DATA)
    args = parser.parse_args()
    count = verify(
        args.pdf,
        export.decode(args.data.read_text()),
        None if args.data_only else args.paper.read_text(),
        args.header.read_text(),
        zlay=args.zlay,
    )
    sources = (
        "JSON and calculator header"
        if args.data_only
        else "public packet, TeX and calculator header"
    )
    print(f"Verified all {count} PDF-visible coefficient/function cells against {sources}.")


if __name__ == "__main__":
    main()


==> anc/src/verify_order_ten.py <==
#!/usr/bin/env -S uv run --frozen
# Copyright 2026 Kerem KAT
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Check the strict order-ten identities from one public JSON packet.

Only the standard library is used. The bilinear form, Eisenstein action and
ten triflections are reconstructed from the stated lattice convention, not
copied from certificate result fields. The checks cover exact integral operator
identities and strict scalar conjugations for the two printed representatives.
"""

from __future__ import annotations

import argparse
import json
import re
from pathlib import Path
from typing import Any

type Matrix = list[list[int]]
type Eisenstein = tuple[int, int]


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def decode(text: str) -> Any:
    def pairs(items: list[tuple[str, Any]]) -> dict[str, Any]:
        result: dict[str, Any] = {}
        for key, value in items:
            require(key not in result, f"duplicate key: {key}")
            result[key] = value
        return result

    def constant(value: str) -> None:
        raise ValueError(f"invalid JSON constant: {value}")

    return json.loads(text, object_pairs_hook=pairs, parse_constant=constant)


def identity(size: int) -> Matrix:
    return [[int(i == j) for j in range(size)] for i in range(size)]


def transpose(matrix: Matrix) -> Matrix:
    return [list(row) for row in zip(*matrix, strict=True)]


def multiply(left: Matrix, right: Matrix) -> Matrix:
    columns = transpose(right)
    return [
        [sum(x * y for x, y in zip(row, col, strict=True)) for col in columns] for row in left
    ]


def power(matrix: Matrix, exponent: int) -> Matrix:
    require(exponent >= 0, "matrix power must have a nonnegative exponent")
    result = identity(len(matrix))
    while exponent:
        if exponent % 2:
            result = multiply(result, matrix)
        matrix = multiply(matrix, matrix)
        exponent //= 2
    return result


def emul(left: Eisenstein, right: Eisenstein) -> Eisenstein:
    a, b = left
    c, d = right
    return a * c - b * d, a * d + b * c + b * d


def econj(value: Eisenstein) -> Eisenstein:
    a, b = value
    return a + b, -b


def linear_matrix(matrix: list[list[Eisenstein]], conjugate: bool = False) -> Matrix:
    result = [[0] * 20 for _ in range(20)]
    for i, row in enumerate(matrix):
        for j, (a, b) in enumerate(row):
            block = ((a, a + b), (b, -a)) if conjugate else ((a, -b), (b, a + b))
            for u in range(2):
                for v in range(2):
                    result[2 * i + u][2 * j + v] = block[u][v]
    return result


def lattice() -> tuple[Matrix, Matrix, list[Matrix]]:
    hermitian: list[list[Eisenstein]] = [[(0, 0) for _ in range(10)] for _ in range(10)]
    for i in range(10):
        hermitian[i][i] = (-3, 0)
        if i < 9:
            hermitian[i][i + 1] = (1, 1)
            hermitian[i + 1][i] = (2, -1)
    gram = [[0] * 20 for _ in range(20)]
    units = ((1, 0), (0, 1))
    for i in range(20):
        for j in range(20):
            a, b = emul(emul(econj(units[i % 2]), hermitian[i // 2][j // 2]), units[j % 2])
            require((2 * a + b) % 3 == 0, "nonintegral ambient form")
            gram[i][j] = (2 * a + b) // 3
    zeta = [[(0, int(i == j)) for j in range(10)] for i in range(10)]
    triflections = []
    for i in range(10):
        reflection: list[list[Eisenstein]] = [
            [(int(j == k), 0) for k in range(10)] for j in range(10)
        ]
        for k in range(10):
            a, b = emul((2, -1), hermitian[i][k])
            require(a % 3 == b % 3 == 0, "nonintegral triflection")
            reflection[i][k] = (int(i == k) + a // 3, b // 3)
        triflections.append(linear_matrix(reflection))
    return gram, linear_matrix(zeta), triflections


def read_matrix(value: Any) -> list[list[Eisenstein]]:
    require(isinstance(value, list) and len(value) == 10, "matrix must have ten rows")
    result = []
    for row in value:
        require(isinstance(row, list) and len(row) == 10, "matrix must have ten columns")
        entries = []
        for entry in row:
            require(
                isinstance(entry, list)
                and len(entry) == 2
                and all(type(x) is int for x in entry),
                "Eisenstein entry must be an integer pair",
            )
            entries.append((entry[0], entry[1]))
        result.append(entries)
    return result


def verify(document: Any) -> dict[str, int]:
    require(
        isinstance(document, dict)
        and set(document) == {"schema", "scope", "origin", "conventions", "C1", "C2"},
        "invalid coordinate packet fields",
    )
    require(document["schema"] == "public-order-ten-coordinates/1", "invalid coordinate schema")
    require(isinstance(document["scope"], str) and bool(document["scope"]), "missing scope")
    origin = document["origin"]
    require(
        isinstance(origin, dict)
        and set(origin) == {"paper", "label", "printed_matrices_sha256"}
        and origin["paper"] == "papers/rotary_collision_arithmetic/paper.tex"
        and origin["label"] == "eq:order10-representatives"
        and isinstance(origin["printed_matrices_sha256"], str)
        and re.fullmatch(r"[0-9a-f]{64}", origin["printed_matrices_sha256"]) is not None,
        "invalid printed-matrix origin",
    )
    conventions = document["conventions"]
    require(
        isinstance(conventions, dict)
        and set(conventions) == {"entries", "basis", "form", "operators"}
        and all(isinstance(value, str) and bool(value) for value in conventions.values()),
        "invalid convention fields",
    )
    first, second = (linear_matrix(read_matrix(document[key]), True) for key in ("C1", "C2"))
    gram, zeta, triflections = lattice()
    unit = identity(20)
    zeta_inverse = power(zeta, 5)
    require(power(zeta, 6) == unit, "Eisenstein operator order differs")
    epsilon = unit
    for reflection in triflections:
        require(
            power(reflection, 3) == unit and reflection != unit, "triflection order differs"
        )
        require(
            multiply(multiply(transpose(reflection), gram), reflection) == gram,
            "nonisometric triflection",
        )
        epsilon = multiply(epsilon, reflection)
    epsilon = multiply(triflections[0], epsilon)
    require(
        power(epsilon, 10) == zeta and power(epsilon, 60) == unit,
        "epsilon scalar power differs",
    )
    for exponent in (12, 20, 30):
        require(power(epsilon, exponent) != unit, "epsilon order is not sixty")
    operators = [first, second, power(first, 7), power(second, 3)]
    for operator in operators:
        require(power(operator, 10) == unit, "operator tenth power differs")
        for exponent in (1, 2, 5):
            require(power(operator, exponent) != unit, "operator order is not ten")
        require(
            multiply(multiply(transpose(operator), gram), operator) == gram,
            "operator is not an isometry",
        )
        require(
            multiply(operator, zeta) == multiply(zeta_inverse, operator),
            "operator is not antiunitary",
        )
    g = multiply(zeta, power(epsilon, 2))
    require(
        power(first, 2) == g and power(second, 2) == power(g, 2), "order-five square differs"
    )
    epsilon_inverse = power(epsilon, 59)
    for operator in (operators[0], operators[2]):
        require(
            multiply(multiply(epsilon_inverse, operator), epsilon) == multiply(zeta, operator),
            "odd-angle scalar conjugation differs",
        )
    v = multiply(first, second)
    v_inverse = multiply(power(second, 9), power(first, 9))
    w = multiply(multiply(multiply(multiply(epsilon, v), epsilon), v_inverse), epsilon)
    require(
        multiply(w, second) == [[-x for x in row] for row in multiply(second, w)],
        "even-angle anticommutation differs",
    )
    h = multiply(zeta_inverse, w)
    require(multiply(multiply(transpose(h), gram), h) == gram, "strict lift is not an isometry")
    require(multiply(h, zeta) == multiply(zeta, h), "strict lift is not unitary")
    for operator in (operators[1], operators[3]):
        require(
            multiply(h, operator) == multiply(multiply(zeta, operator), h),
            "even-angle scalar conjugation differs",
        )
    return {
        "ambient_dimension": 20,
        "triflections": 10,
        "order_ten_operators": 4,
        "scalar_conjugations": 4,
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("coordinates", type=Path, help="order_ten_coordinates.json")
    args = parser.parse_args()
    print(json.dumps(verify(decode(args.coordinates.read_text())), sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/verify_public_bundle.py <==
#!/usr/bin/env -S uv run --frozen
# Copyright 2026 Kerem KAT
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Verify a standalone public upload's exact file set and recorded SHA-256 hashes."""

from __future__ import annotations

import argparse
import hashlib
import json
import re
import tarfile
from pathlib import Path
from typing import Any

SERIES_PAPERS = (
    ("I", "exact_fullerene_count"),
    ("II", "involutive_collision_arithmetic"),
    ("III", "rotary_collision_arithmetic"),
    ("IV", "oriented_collision_arithmetic"),
    ("V", "pentagon_contacts"),
    ("VI", "isolated_pentagon_fullerenes"),
    ("VII", "arithmetic_unranking"),
    ("VIII", "finite_spectrum_automorphic_realization"),
)

COMPANION_PREFIXES = {
    "exact_fullerene_count": "cnt",
    "involutive_collision_arithmetic": "inv",
    "rotary_collision_arithmetic": "rot",
    "oriented_collision_arithmetic": "uni",
    "pentagon_contacts": "geo",
    "isolated_pentagon_fullerenes": "ipr",
    "arithmetic_unranking": "unr",
    "finite_spectrum_automorphic_realization": "aut",
}


def strict_json(path: Path) -> Any:
    """Reject ambiguous metadata even when its bytes match the checksum manifest."""

    def object_pairs(pairs: list[tuple[str, Any]]) -> dict[str, Any]:
        result = {}
        for key, value in pairs:
            if key in result:
                raise ValueError(f"duplicate public metadata key: {key}")
            result[key] = value
        return result

    def constant(value: str) -> None:
        raise ValueError(f"non-finite public metadata value: {value}")

    return json.loads(path.read_text(), object_pairs_hook=object_pairs, parse_constant=constant)


def check_entrypoint(root: Path) -> None:
    """Require one arXiv entrypoint, with all appendices in the main document."""
    metadata = strict_json(root / "00README.json")
    if (
        metadata
        != {
            "spec_version": 1,
            "process": {"compiler": "xelatex"},
            "sources": [{"filename": "paper.tex", "usage": "toplevel"}],
        }
        or type(metadata.get("spec_version")) is not int
    ):
        raise ValueError("public upload must declare exactly the paper.tex entrypoint")
    if {path.name for path in root.glob("*.tex")} != {"paper.tex"}:
        raise ValueError("public upload must contain exactly one top-level TeX source")
    if {path.name for path in root.glob("*.bbl")} != {"paper.bbl"}:
        raise ValueError("public upload must contain exactly one top-level bibliography")
    if any(
        path.suffix.lower() in {".tex", ".bbl", ".pdf"} for path in (root / "anc").rglob("*")
    ):
        raise ValueError("ancillary files must not contain TeX, bibliography or PDF documents")


def check_cited_release(text: str, version: str) -> None:
    """Keep the printed series citations tied to the package's release identity."""
    cited = re.findall(
        r"coordinated\s+(?:source\s+)?release[\s~]+(\d+\.\d+\.\d+)",
        text,
        flags=re.IGNORECASE,
    )
    if any(value != version for value in cited):
        raise ValueError(
            f"stale coordinated release citation: expected {version}, found {cited}"
        )


def check_release(root: Path, files: set[str]) -> str:
    """Bind the archive version and declared content roles to the shipped files."""
    record = strict_json(root / "RELEASE.json")
    if not isinstance(record, dict) or set(record) != {
        "schema",
        "version",
        "paper",
        "paper_source",
        "checksums",
        "printed_tables",
        "entrypoints",
    }:
        raise ValueError("malformed ancillary release record")
    if (
        record["schema"] != "fullerene-ancillary-release/1"
        or not isinstance(record["version"], str)
        or re.fullmatch(r"(?:0|[1-9]\d*)\.(?:0|[1-9]\d*)\.(?:0|[1-9]\d*)", record["version"])
        is None
        or record["paper_source"] != "paper.tex"
        or record["checksums"] != "SHA256SUMS"
        or not isinstance(record["paper"], str)
        or re.fullmatch(r"[a-z][a-z_]*", record["paper"]) is None
    ):
        raise ValueError("invalid ancillary release identity")
    for field in ("printed_tables", "entrypoints"):
        paths = record[field]
        if (
            not isinstance(paths, list)
            or any(not isinstance(path, str) for path in paths)
            or paths != sorted(set(paths))
            or not set(paths) <= files
        ):
            raise ValueError(f"invalid ancillary release {field}")
    if record["printed_tables"] != sorted(
        name for name in files if name.endswith(".tex") and "/tables/" in name
    ):
        raise ValueError("incomplete printed-table release inventory")
    return record["version"]


def verify(root: Path) -> int:
    """Fail on missing, extra, substituted or stale files without Git or private inputs."""
    root = root.resolve()
    if (root / "SHA256SUMS").is_symlink():
        raise ValueError("substituted public checksum manifest")
    expected: dict[str, str] = {}
    for line in (root / "SHA256SUMS").read_text().splitlines():
        match = re.fullmatch(r"([0-9a-f]{64})  ([^\n]+)", line)
        if match is None:
            raise ValueError("malformed public checksum manifest")
        value, name = match.groups()
        path = Path(name)
        if (
            path.is_absolute()
            or ".." in path.parts
            or path.as_posix() != name
            or name in expected
        ):
            raise ValueError(f"unsafe or repeated package path: {name}")
        expected[name] = value
    if not expected:
        raise ValueError("empty public checksum manifest")
    actual = set()
    for path in root.rglob("*"):
        relative = path.relative_to(root)
        if any(part in {".cache", ".venv", "__pycache__"} for part in relative.parts):
            continue
        if path.is_symlink():
            raise ValueError(f"substituted package input: {relative}")
        if path.is_file():
            actual.add(relative.as_posix())
    allowed = {*expected, "SHA256SUMS"}
    if (root / "arxiv.tar.gz").exists():
        allowed.add("arxiv.tar.gz")
    if actual != allowed:
        raise ValueError(
            f"package file-set mismatch: missing={allowed - actual}, unexpected={actual - allowed}"
        )
    for name, value in expected.items():
        path = root / name
        if path.resolve() != root / name:
            raise ValueError(f"substituted package input: {name}")
        with path.open("rb") as stream:
            actual_hash = hashlib.file_digest(stream, "sha256").hexdigest()
        if value != actual_hash:
            raise ValueError(f"stale package file: {name}")
        if path.read_bytes().startswith(b"#!") and path.stat().st_mode & 0o111 != 0o111:
            raise ValueError(f"nonexecutable public script: {name}")
    if "arxiv.tar.gz" in allowed:
        if (root / "arxiv.tar.gz").is_symlink():
            raise ValueError("substituted upload archive")
        with tarfile.open(root / "arxiv.tar.gz", "r:gz") as archive:
            members = archive.getmembers()
            if len(members) != len(expected) + 1 or {item.name for item in members} != {
                *expected,
                "SHA256SUMS",
            }:
                raise ValueError("upload archive file-set mismatch")
            for item in members:
                if not item.isfile():
                    raise ValueError("upload archive contains a non-file")
                stream = archive.extractfile(item)
                if stream is None or stream.read() != (root / item.name).read_bytes():
                    raise ValueError(f"upload archive differs from package: {item.name}")
                if item.mode != (root / item.name).stat().st_mode & 0o777:
                    raise ValueError(f"upload archive permissions differ: {item.name}")
    release = strict_json(root / "RELEASE.json")
    if (
        isinstance(release, dict)
        and release.get("schema") == "fullerene-verification-release/1"
    ):
        check_verification_release(root, set(expected), release)
        print(
            f"Verified {len(expected)} code/data file hashes and the associated manuscript PDF."
        )
        return len(expected)
    check_entrypoint(root)
    version = check_release(root, set(expected))
    for name in ("paper.tex", "paper.bbl", "references.bib"):
        if name not in expected:
            raise ValueError(f"missing release citation source: {name}")
        check_cited_release((root / name).read_text(), version)
    if (root / "COMPANIONS.json").exists() or tuple(map(int, version.split("."))) >= (1, 1, 0):
        check_companions(root)
    external = strict_json(root / "anc/external_inputs.json")
    print(
        f"Verified {len(expected)} public file hashes; {len(external['inputs'])} external reference inputs are not bundled or verified."
    )
    return len(expected)


def check_verification_release(root: Path, files: set[str], record: dict[str, Any]) -> None:
    """Validate a Zenodo code/data package, which contains no manuscript sources."""
    if set(record) != {"schema", "version", "paper", "checksums", "manuscript_pdf"}:
        raise ValueError("malformed verification release")
    filenames = {slug: f"{numeral}-{slug}.pdf" for numeral, slug in SERIES_PAPERS}
    if (
        record["paper"] not in filenames
        or not isinstance(record["version"], str)
        or re.fullmatch(r"(?:0|[1-9]\d*)(?:\.(?:0|[1-9]\d*)){2}", record["version"]) is None
        or record["checksums"] != "SHA256SUMS"
    ):
        raise ValueError("invalid verification release identity")
    forbidden = {".tex", ".bib", ".bbl", ".sty", ".cls", ".bst", ".dtx", ".ins", ".gz", ".zip"}
    if any(Path(name).suffix.lower() in forbidden for name in files):
        raise ValueError("manuscript source or nested archive in verification package")
    pdf = record["manuscript_pdf"]
    if (
        not isinstance(pdf, dict)
        or set(pdf) != {"filename", "sha256"}
        or not isinstance(pdf["filename"], str)
        or pdf["filename"] != filenames[record["paper"]]
        or not isinstance(pdf["sha256"], str)
        or re.fullmatch(r"[0-9a-f]{64}", pdf["sha256"]) is None
    ):
        raise ValueError("invalid manuscript PDF identity")
    path = root.parent.parent / pdf["filename"]
    if path.is_symlink() or not path.is_file():
        raise ValueError("missing or substituted manuscript PDF beside verification directory")
    if hashlib.sha256(path.read_bytes()).hexdigest() != pdf["sha256"]:
        raise ValueError("manuscript PDF differs from verification release")


def check_companions(root: Path) -> None:
    """Reject source or label drift inside a coordinated manuscript release."""
    record = strict_json(root / "COMPANIONS.json")
    release = strict_json(root / "RELEASE.json")
    if (
        not isinstance(record, dict)
        or set(record) != {"schema", "version", "external_labels_sha256", "papers"}
        or record["schema"] != "fullerene-companion-versions/1"
        or record["version"] != release["version"]
        or not isinstance(record["papers"], dict)
        or set(record["papers"]) != set(COMPANION_PREFIXES)
        or release["paper"] not in record["papers"]
    ):
        raise ValueError("invalid companion version record")
    labels = (root / "external_labels.sty").read_bytes()
    if hashlib.sha256(labels).hexdigest() != record["external_labels_sha256"]:
        raise ValueError("stale frozen companion labels")
    expected_labels: set[str] = set()
    prefixes: set[str] = set()
    for slug, item in record["papers"].items():
        if (
            re.fullmatch(r"[a-z][a-z_]*", slug) is None
            or not isinstance(item, dict)
            or set(item) != {"prefix", "source_id", "sources", "labels"}
            or not isinstance(item["prefix"], str)
            or re.fullmatch(r"[a-z]+", item["prefix"]) is None
            or item["prefix"] in prefixes
            or item["prefix"] != COMPANION_PREFIXES[slug]
            or not isinstance(item["sources"], dict)
            or f"papers/{slug}/paper.tex" not in item["sources"]
            or not isinstance(item["labels"], dict)
            or not item["labels"]
        ):
            raise ValueError("invalid companion source identity")
        prefixes.add(item["prefix"])
        encoded = (json.dumps(item["sources"], sort_keys=True, indent=2) + "\n").encode()
        if item["source_id"] != "sha256:" + hashlib.sha256(encoded).hexdigest():
            raise ValueError("stale companion source identity")
        for path, digest in item["sources"].items():
            relative = Path(path)
            if (
                not path.startswith(f"papers/{slug}/")
                or relative.is_absolute()
                or ".." in relative.parts
                or relative.as_posix() != path
                or not isinstance(digest, str)
                or re.fullmatch(r"[0-9a-f]{64}", digest) is None
            ):
                raise ValueError("invalid companion source path or digest")
            if slug == release["paper"]:
                local = "paper.tex" if path == f"papers/{slug}/paper.tex" else path
                if hashlib.sha256((root / local).read_bytes()).hexdigest() != digest:
                    raise ValueError("companion record differs from shipped manuscript")
        for label, body in item["labels"].items():
            if (
                not isinstance(label, str)
                or not isinstance(body, str)
                or not label
                or "\n" in label
                or "\n" in body
                or not body.startswith("{")
            ):
                raise ValueError("invalid companion label")
            expected_labels.add(
                r"\newlabel{" + item["prefix"] + "-" + label + "}{" + body + "}"
            )
    actual_labels = [
        line for line in labels.decode().splitlines() if line.startswith(r"\newlabel{")
    ]
    if set(actual_labels) != expected_labels or len(actual_labels) != len(expected_labels):
        raise ValueError("companion label inventory differs from frozen labels")


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("package", type=Path)
    args = parser.parse_args()
    verify(args.package)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/src/verify_ternary_chambers.py <==
#!/usr/bin/env -S uv run --frozen
# Copyright 2026 Kerem KAT
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Recompute ternary chamber masses at the selected retained indices.

Using the supplied Gram matrices, cones and boundary weights, this standard-
library checker enumerates integral vectors and compares component masses and
weighted totals with reduced-form Hurwitz evaluations. The default covers
indices 1 through 200 and the 15 retained rank-increase indices through 992.
"""

from __future__ import annotations

import argparse
import json
import re
import time
from dataclasses import dataclass
from fractions import Fraction
from functools import cache
from math import gcd, isqrt
from pathlib import Path
from typing import Any

type Vector = tuple[int, int, int]
type Matrix = tuple[Vector, Vector, Vector]
PIVOTS = (208, 224, 240, 288, 352, 416, 480, 544, 608, 672, 736, 800, 864, 928, 992)
ALL_INDICES = (*range(1, 201), *PIVOTS)
DEFAULT_INDICES = ALL_INDICES


def require(condition: bool, message: str) -> None:
    """Fail closed with ``ValueError``; the same check as ``artifact_io.require``.

    Kept local: this public ancillary verifier ships alone in the arXiv
    ``anc/`` bundle (data/public_release.json), so it imports no project module.
    """
    if not condition:
        raise ValueError(message)


def decode(text: str) -> Any:
    def pairs(items: list[tuple[str, Any]]) -> dict[str, Any]:
        result = {}
        for key, value in items:
            require(key not in result, f"duplicate JSON key: {key}")
            result[key] = value
        return result

    def constant(value: str) -> None:
        raise ValueError(f"non-finite JSON value: {value}")

    return json.loads(text, object_pairs_hook=pairs, parse_constant=constant)


def integer(value: Any) -> int:
    require(type(value) is int, "an exact integer is required")
    return value


def rational(value: Any) -> Fraction:
    require(isinstance(value, str), "a canonical rational string is required")
    require(
        re.fullmatch(r"-?(?:0|[1-9][0-9]*)(?:/[1-9][0-9]*)?", value) is not None,
        "invalid rational string",
    )
    result = Fraction(value)
    require(str(result) == value, "noncanonical rational string")
    return result


def vector(value: Any) -> Vector:
    require(isinstance(value, list) and len(value) == 3, "ternary vector dimension")
    return (integer(value[0]), integer(value[1]), integer(value[2]))


def matrix(value: Any) -> Matrix:
    require(isinstance(value, list) and len(value) == 3, "ternary matrix dimension")
    return (vector(value[0]), vector(value[1]), vector(value[2]))


def determinant(rows: tuple[Vector, Vector, Vector]) -> int:
    a, b, c = rows
    return (
        a[0] * (b[1] * c[2] - b[2] * c[1])
        - a[1] * (b[0] * c[2] - b[2] * c[0])
        + a[2] * (b[0] * c[1] - b[1] * c[0])
    )


def pairing(gram: Matrix, left: Vector, right: Vector) -> int:
    return sum(left[i] * gram[i][j] * right[j] for i in range(3) for j in range(3))


@dataclass(frozen=True)
class Chamber:
    name: str
    gram: Matrix
    rays: tuple[Vector, ...]
    walls: tuple[Vector, ...]
    coxeter: tuple[tuple[int, ...], ...]
    multiplier: Fraction

    def active(self, point: Vector) -> tuple[int, ...]:
        values = tuple(pairing(self.gram, point, wall) for wall in self.walls)
        require(all(value >= 0 for value in values), "point outside the closed chamber")
        return tuple(i for i, value in enumerate(values) if value == 0)

    def stabilizer(self, point: Vector) -> int:
        active = self.active(point)
        if not active:
            return 1
        if len(active) == 1:
            return 2
        require(len(active) == 2, "positive point has too many active walls")
        order = self.coxeter[active[0]][active[1]]
        require(order in (2, 3, 4, 6), "positive point has an infinite wall stabilizer")
        return 2 * order


def validate_chamber(row: dict[str, Any], index: int) -> Chamber:
    require(row["name"] == f"S{index:02d}", "missing, duplicate or reordered chamber")
    gram = matrix(row["gram"])
    require(
        all(gram[i][j] == gram[j][i] for i in range(3) for j in range(3)),
        "nonsymmetric Gram matrix",
    )
    det = determinant(gram)
    require(det > 0 and det == integer(row["determinant"]), "wrong Gram determinant")
    rays = tuple(vector(ray) for ray in row["rays"])
    walls = tuple(vector(wall) for wall in row["walls"])
    require(
        len(rays) in (3, 4) and len(walls) == len(rays), "triangle/quadrilateral dimensions"
    )
    require(
        len(set(rays)) == len(rays) and len(set(walls)) == len(walls), "duplicate rays or walls"
    )
    require(all(gcd(*ray) == 1 for ray in rays), "nonprimitive extreme ray")
    require(all(gcd(*wall) == 1 for wall in walls), "nonprimitive wall")
    norms = [pairing(gram, ray, ray) for ray in rays]
    require(
        all(norm >= 0 for norm in norms) and norms.count(0) <= 1,
        "invalid cone signature or cusp count",
    )
    require(any(norm > 0 for norm in norms), "no positive ray")
    require(all(pairing(gram, wall, wall) < 0 for wall in walls), "nonnegative wall norm")
    require(
        all(pairing(gram, rays[i], rays[j]) > 0 for i in range(len(rays)) for j in range(i)),
        "rays are not in one future cone",
    )
    coxeter = tuple(tuple(integer(value) for value in row) for row in row["coxeter"])
    require(
        len(coxeter) == len(walls) and all(len(row) == len(walls) for row in coxeter),
        "Coxeter matrix dimension",
    )
    for i, wall in enumerate(walls):
        require(coxeter[i][i] == 1, "Coxeter diagonal")
        for j in range(i):
            order = coxeter[i][j]
            require(
                order == coxeter[j][i] and order in (-1, 2, 3, 4, 6), "invalid Coxeter entry"
            )
            numerator = 4 * pairing(gram, wall, walls[j]) ** 2
            denominator = pairing(gram, wall, wall) * pairing(gram, walls[j], walls[j])
            if order == -1:
                require(numerator >= 4 * denominator, "finite walls marked infinite")
            else:
                require(
                    numerator == {2: 0, 3: 1, 4: 2, 6: 3}[order] * denominator,
                    "Coxeter angle disagrees with wall Gram",
                )
    chamber = Chamber(row["name"], gram, rays, walls, coxeter, rational(row["multiplier"]))
    require(chamber.multiplier != 0, "zero structural multiplier")
    active = [set(chamber.active(ray)) for ray in rays]
    require(all(len(value) == 2 for value in active), "ray is not a wall intersection")
    require(
        all(len(active[i] & active[(i + 1) % len(rays)]) == 1 for i in range(len(rays))),
        "rays are not cyclic",
    )
    require(
        all(sum(i in value for value in active) == 2 for i in range(len(walls))),
        "wall incidence is not a polygon",
    )
    orientations = [
        determinant((rays[0], rays[i], rays[i + 1])) for i in range(1, len(rays) - 1)
    ]
    require(
        all(value != 0 for value in orientations)
        and len({value > 0 for value in orientations}) == 1,
        "degenerate or reversed fan",
    )
    orders = row["ray_stabilizers"]
    require(isinstance(orders, list) and len(orders) == len(rays), "ray weight dimension")
    for ray, norm, order in zip(rays, norms, orders, strict=True):
        if norm == 0:
            require(order is None, "isotropic ray has a positive-shell weight")
        else:
            require(integer(order) == chamber.stabilizer(ray), "incorrect ray stabilizer")
    require(
        row["interior_stabilizer"] == 1
        and type(row["interior_stabilizer"]) is int
        and row["facet_stabilizer"] == 2
        and type(row["facet_stabilizer"]) is int,
        "incorrect interior or facet normalization",
    )
    form = row["hurwitz_expression"]
    require(set(form) == {"twists", "coefficients"}, "class-form descriptor fields")
    require(
        form["twists"] in ({"2": None, "3": None}, {"2": "square", "3": None}),
        "unsupported class-form selector",
    )
    classes = (
        {"2:all|3:all"}
        if form["twists"]["2"] is None
        else {f"2:v%2={parity},u={unit}|3:all" for parity in (0, 1) for unit in (1, 3, 5, 7)}
    )
    require(set(form["coefficients"]) == classes, "class-form support incomplete")
    for values in form["coefficients"].values():
        require(isinstance(values, dict), "malformed Hurwitz class")
        for denominator, coefficient in values.items():
            require(
                re.fullmatch(r"[1-9][0-9]*", denominator) is not None,
                "invalid Hurwitz denominator",
            )
            require(rational(coefficient) != 0, "zero Hurwitz coordinate")
    return chamber


def validate_packet(document: dict[str, Any]) -> tuple[Chamber, ...]:
    require(document["schema"] == "public-ternary-chambers/1", "wrong chamber schema")
    require(
        document["comparison_data"] == "counting_diagnostics.json:ternary_comparison",
        "unexpected comparison data reference",
    )
    require(
        document["index_convention"] == "m = x^T G x; one positive cone; all vector contents",
        "changed index/cone/content convention",
    )
    require(len(document["chambers"]) == 28, "incomplete chamber family")
    chambers = tuple(validate_chamber(row, i) for i, row in enumerate(document["chambers"]))
    return chambers


def validate_comparisons(
    chambers: tuple[Chamber, ...], diagnostics: dict[str, Any]
) -> dict[int, dict[str, Any]]:
    require(diagnostics["schema"] == "public-count-diagnostics/1", "wrong diagnostic schema")
    comparisons = diagnostics["ternary_comparison"]
    require(comparisons["pivot_indices"] == list(PIVOTS), "missing blind pivot index")
    require(comparisons["component_count"] == 28, "comparison component count")
    require(
        [rational(value) for value in comparisons["multipliers"]]
        == [chamber.multiplier for chamber in chambers],
        "comparison multiplier order",
    )
    rows = comparisons["rows"]
    require(
        [integer(row["m"]) for row in rows] == list(ALL_INDICES),
        "comparison indices incomplete or reordered",
    )
    for row in rows:
        values = [rational(value) for value in row["component_masses"]]
        require(
            len(values) == 28 and all(value >= 0 for value in values),
            "component mass dimension/sign",
        )
        total = sum(
            (
                chamber.multiplier * value
                for chamber, value in zip(chambers, values, strict=True)
            ),
            Fraction(),
        )
        require(
            total == rational(row["direct_aggregate"]) == rational(row["hurwitz_aggregate"]),
            "recorded aggregate/multiplier mismatch",
        )
    return {row["m"]: row for row in rows}


def roots(a: int, b: int, constant: int) -> tuple[int, ...]:
    if a == 0:
        if b <= 0 or constant > 0 or (-constant) % b:
            return ()
        return ((-constant) // b,)
    discriminant = b * b - 4 * a * constant
    if discriminant < 0:
        return ()
    root = isqrt(discriminant)
    if root * root != discriminant:
        return ()
    return tuple(
        sorted({x // (2 * a) for x in (-b + root, -b - root) if x >= 0 and x % (2 * a) == 0})
    )


def simplex_points(
    gram: Matrix, rays: tuple[Vector, Vector, Vector], index: int
) -> set[Vector]:
    """Cramer's rule bounds each barycentric denominator by abs(det(rays))."""
    denominator = abs(determinant(rays))
    require(denominator > 0, "degenerate simplex")
    coefficients = tuple(tuple(pairing(gram, left, right) for right in rays) for left in rays)
    require(
        all(value >= 0 for row in coefficients for value in row),
        "negative ray Gram coefficient",
    )
    nulls = [i for i in range(3) if coefficients[i][i] == 0]
    require(len(nulls) <= 1, "too many cusps in simplex")
    solve = (
        nulls[0]
        if nulls
        else min(
            range(3),
            key=lambda i: (
                coefficients[(i + 1) % 3][(i + 1) % 3] * coefficients[(i + 2) % 3][(i + 2) % 3]
            ),
        )
    )
    left, right = (i for i in range(3) if i != solve)
    a, l, r = coefficients[solve][solve], coefficients[left][left], coefficients[right][right]
    require(l > 0 and r > 0, "unbounded loop coordinate")
    target = index * denominator * denominator
    points: set[Vector] = set()
    for x in range(isqrt(target // l) + 1):
        for y in range(isqrt((target - l * x * x) // r) + 1):
            constant = l * x * x + 2 * coefficients[left][right] * x * y + r * y * y - target
            if constant > 0:
                break
            b = 2 * (coefficients[solve][left] * x + coefficients[solve][right] * y)
            for z in roots(a, b, constant):
                weights = [0, 0, 0]
                weights[left], weights[right], weights[solve] = x, y, z
                numerator = tuple(
                    sum(rays[i][j] * weights[i] for i in range(3)) for j in range(3)
                )
                if any(value % denominator for value in numerator):
                    continue
                point = (
                    numerator[0] // denominator,
                    numerator[1] // denominator,
                    numerator[2] // denominator,
                )
                require(
                    pairing(gram, point, point) == index, "norm changed under reconstruction"
                )
                points.add(point)
    return points


def chamber_points(chamber: Chamber, index: int) -> set[Vector]:
    require(type(index) is int and index > 0, "positive integer index required")
    points: set[Vector] = set()
    for i in range(1, len(chamber.rays) - 1):
        points.update(
            simplex_points(
                chamber.gram, (chamber.rays[0], chamber.rays[i], chamber.rays[i + 1]), index
            )
        )
    return points


def chamber_mass(chamber: Chamber, index: int) -> Fraction:
    return sum(
        (Fraction(1, chamber.stabilizer(point)) for point in chamber_points(chamber, index)),
        Fraction(),
    )


@cache
def hurwitz(discriminant: int) -> Fraction:
    """Weighted reduced positive binary forms of discriminant -discriminant.

    Every content is retained. Opposite signs of b give two forms except
    on the reduction boundary; the square and hexagonal classes have weights
    1/2 and 1/3. This reads no chamber or comparison data.
    """
    require(type(discriminant) is int, "integer Hurwitz discriminant required")
    if discriminant <= 0 or discriminant % 4 not in (0, 3):
        return Fraction()
    total = Fraction()
    for a in range(1, isqrt(discriminant // 3) + 1):
        for b in range(discriminant % 2, a + 1, 2):
            numerator = b * b + discriminant
            if numerator % (4 * a):
                continue
            c = numerator // (4 * a)
            if c < a:
                continue
            if b == 0 and a == c:
                total += Fraction(1, 2)
            elif a == b == c:
                total += Fraction(1, 3)
            else:
                total += 2 if 0 < b < a < c else 1
    return total


def class_mass(row: dict[str, Any], index: int) -> Fraction:
    """Evaluate Hurwitz coordinates with the selector on the original index."""
    expression = row["hurwitz_expression"]
    key = "2:all|3:all"
    if expression["twists"]["2"] == "square":
        valuation = (index & -index).bit_length() - 1
        unit = index >> valuation
        key = f"2:v%2={valuation % 2},u={unit % 8}|3:all"
    total = Fraction()
    for denominator, coefficient in expression["coefficients"][key].items():
        argument = Fraction(4 * index * row["determinant"], int(denominator) ** 2)
        if argument.denominator == 1:
            total += rational(coefficient) * hurwitz(argument.numerator)
    return total


def verify(
    document: dict[str, Any],
    diagnostics: dict[str, Any],
    indices: tuple[int, ...] = DEFAULT_INDICES,
) -> int:
    chambers = validate_packet(document)
    rows = validate_comparisons(chambers, diagnostics)
    require(
        bool(indices)
        and len(set(indices)) == len(indices)
        and all(type(m) is int and m in rows for m in indices),
        "invalid comparison index selection",
    )
    for index in indices:
        actual = [chamber_mass(chamber, index) for chamber in chambers]
        expected = [rational(value) for value in rows[index]["component_masses"]]
        for chamber, left, right in zip(chambers, actual, expected, strict=True):
            require(
                left == right, f"{chamber.name}, m={index}: enumerated {left}, recorded {right}"
            )
        for model, chamber, left in zip(document["chambers"], chambers, actual, strict=True):
            arithmetic = class_mass(model, index)
            require(
                left == arithmetic,
                f"{chamber.name}, m={index}: enumerated {left}, Hurwitz formula {arithmetic}",
            )
        total = sum(
            (
                chamber.multiplier * value
                for chamber, value in zip(chambers, actual, strict=True)
            ),
            Fraction(),
        )
        require(
            total == rational(rows[index]["hurwitz_aggregate"]),
            f"aggregate mismatch at m={index}",
        )
    return len(chambers) * len(indices)


def validate_inventory(document: dict[str, Any]) -> None:
    require(document["schema"] == "public-involutive-inventory/1", "wrong inventory schema")
    classes = document["complement_classes"]
    require(
        len(classes) == 111 and len({row["label"] for row in classes}) == 111,
        "complement class inventory",
    )
    classes_by_name = {row["label"]: row for row in classes}
    for row in classes:
        rank, det = integer(row["rank"]), integer(row["determinant"])
        require(
            3 <= rank <= 10 and det != 0 and (det > 0) == (rank % 2 == 1),
            "complement signature/determinant",
        )
        for prime, width in ((2, 5), (3, 3)):
            symbols = row[f"symbols_{prime}"]
            require(
                bool(symbols)
                and all(isinstance(block, list) and len(block) == width for block in symbols),
                "local symbol width",
            )
            require(
                all(type(entry) is int for block in symbols for entry in block),
                "local symbol entries",
            )
            require(sum(block[1] for block in symbols) == rank, "local symbol rank")
            require(
                all(block[0] in (0, 1) and block[1] > 0 for block in symbols),
                "local Jordan scale",
            )
    layers = document["normal_layers"]
    require([row["rank"] for row in layers] == list(range(8)), "normal rank coverage")
    normals = incidences = 0
    for layer in layers:
        for normal in layer["normals"]:
            normals += 1
            require(normal["rank"] == layer["rank"], "normal rank mismatch")
            if "factors" in normal:
                factors = normal["factors"]
                require(
                    len(factors) == 5 and all(type(x) is int and x >= 0 for x in factors),
                    "normal factors",
                )
                require(
                    sum(a * b for a, b in zip(factors, (1, 1, 2, 4, 1), strict=True))
                    == layer["rank"],
                    "normal weighted rank",
                )
            else:
                require(
                    isinstance(normal.get("exceptional_type"), str),
                    "unnamed exceptional normal",
                )
            for name in normal["complements"]:
                incidences += 1
                require(
                    name in classes_by_name
                    and classes_by_name[name]["rank"] == 10 - layer["rank"],
                    "missing complementary class",
                )
    require((normals, incidences) == (120, 132), "incomplete normal/incidence inventory")
    weights = document["split_state_weights"]
    require([row["rank"] for row in weights] == list(range(8)), "split weight rank coverage")
    for layer in weights:
        for row in layer["coefficients"]:
            require(
                row["complement"] in classes_by_name
                and classes_by_name[row["complement"]]["rank"] == 10 - layer["rank"],
                "state-weight complement",
            )
            require(
                rational(row["coefficient"])
                == sum(
                    (rational(item["coefficient"]) for item in row["contributors"]), Fraction()
                ),
                "structural coefficient sum",
            )
    antipodal = document["antipodal_state_weights"]
    require(len(antipodal) == 10, "antipodal stratum count")
    for row in antipodal.values():
        require(
            rational(row["strict_mass_coefficient"])
            == Fraction(
                integer(row["state_sum"]) * integer(row["even_glues"]),
                integer(row["normal_order"]),
            ),
            "antipodal glue/group normalization",
        )
    require(len(document["binary_state_weights"]) == 16, "binary complement count")
    for row in document["binary_state_weights"]:
        require(
            rational(row["coefficient"])
            == sum((rational(item["coefficient"]) for item in row["normal_terms"]), Fraction()),
            "binary coefficient sum",
        )
    unary = document["unary_state_weights"]
    require([row["norm_scale"] for row in unary] == [1, 2, 3, 6], "unary determinant support")
    require(
        rational(unary[0]["aggregate_multiplier"]) == rational(unary[2]["aggregate_multiplier"])
        and rational(unary[1]["aggregate_multiplier"])
        == rational(unary[3]["aggregate_multiplier"]),
        "unary duality normalization",
    )


def validate_operators(document: dict[str, Any]) -> None:
    require(document["schema"] == "public-involutive-operators/1", "wrong operator schema")
    even, odd, ternary = (document[key] for key in ("even_rows", "odd_rows", "ternary_rows"))
    require((len(even), len(odd), len(ternary)) == (57, 32, 28), "arithmetic row dimensions")
    for row in even.values():
        require(
            integer(row["rank"]) % 2 == 0 and integer(row["content"]) > 0,
            "even row rank/content",
        )
        require(rational(row["full_group_constant"]) > 0, "nonpositive full-group constant")
        scale = rational(row["coefficient_scale"])
        require(
            scale
            == rational(row["full_group_constant"])
            * row["content"] ** integer(row["weight"])
            * rational(row["pair_multiplier"]),
            "even content or pair normalization",
        )
        expected: dict[tuple[int, int, int], Fraction] = {}
        for component in row["components"]:
            phi, psi = integer(component["phi"]), integer(component["psi"])
            first = [rational(x) for x in component["operators"].get("2", ["1"])]
            second = [rational(x) for x in component["operators"].get("3", ["1"])]
            for i, a in enumerate(first):
                for j, b in enumerate(second):
                    key = (phi, psi, 2**i * 3**j)
                    expected[key] = expected.get(key, Fraction()) + scale * a * b
        actual = {
            (integer(term["phi"]), integer(term["psi"]), integer(term["dilation"])): rational(
                term["coefficient"]
            )
            for term in row["derived_coefficients"]
        }
        require(len(actual) == len(row["derived_coefficients"]), "duplicate even coefficient")
        require(
            {key: value for key, value in expected.items() if value} == actual,
            "even operator multiplication",
        )
    for row in odd.values():
        require(
            integer(row["rank"]) % 2 == 1 and integer(row["content"]) > 0,
            "odd row rank/content",
        )
        rational(row["derived_full_gram_constant"])
        rational(row["factored_printed_operator"]["scalar"])
        for prime, blocks in row["local_blocks"].items():
            require(
                prime in {"2", "3"} and sum(len(block) for block in blocks) == row["rank"],
                "odd Jordan rank",
            )
            for block in blocks:
                require(
                    len(block) in (1, 2) and all(len(line) == len(block) for line in block),
                    "odd Jordan block dimensions",
                )
                for line in block:
                    for value in line:
                        rational(value)
        for identity in row["polynomial_identities"]:
            dimension = len(identity["parities"])
            require(
                dimension in (1, 2)
                and all(type(x) is int and x in (0, 1) for x in identity["parities"]),
                "odd parity support",
            )
            for term in identity["numerator"]:
                require(
                    len(term["degrees"]) == dimension
                    and all(type(x) is int and x >= 0 for x in term["degrees"]),
                    "odd polynomial degree",
                )
                rational(term["coefficient"])
    require(
        sum(len(row["polynomial_identities"]) for row in odd.values()) == 856,
        "odd polynomial class coverage",
    )
    require(set(ternary) == {f"S{i:02d}" for i in range(28)}, "ternary labels")
    for row in ternary.values():
        require(
            integer(row["determinant"]) > 0 and rational(row["absolute_constant"]) > 0,
            "ternary determinant/constant",
        )
        rational(row["aggregate_multiplier"])
        require(set(row["self_densities"]) == {"2", "3"}, "self-density prime coverage")
        constant = Fraction(row["determinant"])
        for prime, value in row["self_densities"].items():
            require(rational(value) > 0, "nonpositive self-density")
            constant *= (1 - Fraction(1, int(prime) ** 2)) / rational(value)
        require(
            constant == rational(row["absolute_constant"]), "ternary self-density normalization"
        )
        for family in row["families"].values():
            require(
                len(family["basis"]) == 3 and all(len(line) == 3 for line in family["basis"]),
                "ternary local basis dimension",
            )
            for line in family["basis"]:
                for value in line:
                    rational(value)
            for operator in family["operators"].values():
                require(
                    type(operator["onset"]) is int and operator["onset"] >= 0,
                    "physical conductor onset",
                )
                require(
                    type(operator["character"]) is int and operator["character"] in (-1, 0, 1),
                    "local character",
                )
                for value in operator["operator"]:
                    rational(value)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--data-dir",
        type=Path,
        default=Path(__file__).resolve().parents[1] / "data/public_numerical",
    )
    parser.add_argument(
        "--indices", help="comma-separated retained positive indices; default: all 215"
    )
    args = parser.parse_args()
    indices = DEFAULT_INDICES
    if args.indices is not None:
        require(
            re.fullmatch(r"[1-9][0-9]*(?:,[1-9][0-9]*)*", args.indices) is not None,
            "invalid --indices",
        )
        indices = tuple(map(int, args.indices.split(",")))
    for name, validator in (
        ("involutive_inventory.json", validate_inventory),
        ("involutive_local_operators.json", validate_operators),
    ):
        path = args.data_dir / name
        if path.is_file():
            validator(decode(path.read_text()))
            print(
                f"Validated {name}: dimensions, encodings and finite coefficient/normalization arithmetic"
            )
    started = time.perf_counter()
    count = verify(
        decode((args.data_dir / "ternary_chambers.json").read_text()),
        decode((args.data_dir / "counting_diagnostics.json").read_text()),
        indices,
    )
    print(
        f"Verified {count} independently enumerated component masses against reduced-form Hurwitz evaluations at {len(indices)} indices in {time.perf_counter() - started:.2f}s."
    )


if __name__ == "__main__":
    main()


==> anc/uv.lock <==
version = 1
revision = 3
requires-python = "==3.14.*"

[[package]]
name = "buckycount-checks"
version = "0.1.0"
source = { virtual = "." }


[package.dev-dependencies]
dev = [{ name = "ruff" }, { name = "ty" }]


[package.metadata.requires-dev]
dev = [{ name = "ruff", specifier = "==0.16.6" }, { name = "ty", specifier = "==0.0.78" }]

[[package]]
name = "ruff"
version = "0.16.6"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/a4/7c/6adb35d70e7c027e308274557901c7e00fb3407750faf3620c184ae058cb/ruff-0.16.6.tar.gz", hash = "sha256:dcf8a73d2ff77e99dde91244b4da16feba7f14e6beeb4015dee7c5a909e99050", size = 4921251, upload-time = "2026-09-03T16:57:29.037Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/a4/28/9cc1b79639e284ec103f43c88c644db4eb58cbd0ea1ca11f1193435369ac/ruff-0.16.6-py3-none-linux_armv6l.whl", hash = "sha256:61c368c26bf8e973e5ab14a2772de587bc068ea3f9a277f673380749b4898fb8", size = 10015638, upload-time = "2026-09-03T16:56:40.986Z" },
    { url = "https://files.pythonhosted.org/packages/71/11/627d342ef727ea7794edf74fe23d60a074b02c3acc2e9436684e782286ca/ruff-0.16.6-py3-none-macosx_10_12_x86_64.whl", hash = "sha256:ecf4f068e2e123e43a26e9db4e19524cc56563912404e83bbfca375757e45a32", size = 10220762, upload-time = "2026-09-03T16:56:44.681Z" },
    { url = "https://files.pythonhosted.org/packages/43/d9/b75668ce41e4c8d073d18d6d08672ba6906ce45d5c06ea4fdb2e84ce3853/ruff-0.16.6-py3-none-macosx_11_0_arm64.whl", hash = "sha256:99b62ea33baf130f50368798d841f0d95527b6d817bf31817b65dd058f1d314c", size = 9835082, upload-time = "2026-09-03T16:56:47.142Z" },
    { url = "https://files.pythonhosted.org/packages/99/97/123ab10b05cde889c107c20f5a9774955104b5552796a2a8584b089ae8eb/ruff-0.16.6-py3-none-manylinux_2_17_aarch64.manylinux2014_aarch64.whl", hash = "sha256:7fbf89013f2bb3f6835a6038ff658dc8a1b38c98dc8e724b964168ad4e881876", size = 9949304, upload-time = "2026-09-03T16:56:49.813Z" },
    { url = "https://files.pythonhosted.org/packages/3e/58/a4a2c59dd2e5b85929c912d9cac3056eb9ee8c7e75e9b9fe3e109174966b/ruff-0.16.6-py3-none-manylinux_2_17_armv7l.manylinux2014_armv7l.whl", hash = "sha256:56a67065e22efa6bc4d498299d3bb06c0c90aace8fac2068b5a12f9dc4d8d51d", size = 9840612, upload-time = "2026-09-03T16:56:52.368Z" },
    { url = "https://files.pythonhosted.org/packages/61/6a/ff8c8626a786c4f49d48ced4a752dadbca65f5263005f9c2416578194694/ruff-0.16.6-py3-none-manylinux_2_17_i686.manylinux2014_i686.whl", hash = "sha256:e25cc89174874b176a157e4428d66761c2c0c006654419bf384f967f361ff1b1", size = 10543465, upload-time = "2026-09-03T16:56:55.089Z" },
    { url = "https://files.pythonhosted.org/packages/ad/bb/c47535923365f337b82e28192e4e9eef2176511007cfd99a62fc22df5dad/ruff-0.16.6-py3-none-manylinux_2_17_ppc64le.manylinux2014_ppc64le.whl", hash = "sha256:0700580ed5303723cb3c11c2f1d2a8913ce77b7ea86646dddb887f5417a9ba70", size = 11267576, upload-time = "2026-09-03T16:56:57.791Z" },
    { url = "https://files.pythonhosted.org/packages/ba/50/e5119a5212b5cd63b51e1f4b25e7bd636a6668fc069a3160b108ad7e3c16/ruff-0.16.6-py3-none-manylinux_2_17_s390x.manylinux2014_s390x.whl", hash = "sha256:15f1d0b6e165a6e56567befb6629f8209271311d990bae0f37e6d065035ef5f3", size = 10781993, upload-time = "2026-09-03T16:57:00.666Z" },
    { url = "https://files.pythonhosted.org/packages/8b/98/083d8b4ef3c51a0d19db84367791cbe9f44e4b53343d19dfa83556e1cd9a/ruff-0.16.6-py3-none-manylinux_2_17_x86_64.manylinux2014_x86_64.whl", hash = "sha256:d72c591a96986ee4268860e2b7235082129ca5e4cb9cbba653a4b57c11893757", size = 10317748, upload-time = "2026-09-03T16:57:03.428Z" },
    { url = "https://files.pythonhosted.org/packages/9a/29/68f7ff2c5ad95f19f00627ac2de95644e25fe47371ea60b2db1fd952315e/ruff-0.16.6-py3-none-manylinux_2_31_riscv64.whl", hash = "sha256:65a006baa18f33324325814c864daef03541d51564b98c517610ea756ab7003e", size = 10540096, upload-time = "2026-09-03T16:57:06.182Z" },
    { url = "https://files.pythonhosted.org/packages/c4/f9/79a8f6de85968641d68a7863aeec577551924ef066a990a48ff93167beab/ruff-0.16.6-py3-none-musllinux_1_2_aarch64.whl", hash = "sha256:cd02a7bf1a21a8735228a3e8c95a9dc5cf86bd2a52194f4aaae2a5755b4de0f4", size = 10100494, upload-time = "2026-09-03T16:57:09.194Z" },
    { url = "https://files.pythonhosted.org/packages/d9/e8/b81a22d9b90c00b892ccf2fa2ac36fa95de4c13ab85aea3e73795cfe4651/ruff-0.16.6-py3-none-musllinux_1_2_armv7l.whl", hash = "sha256:31b36f1e5ad85e0737f09d2be4e512e2e283583c14015da3b9dc07359ac0fc88", size = 9843663, upload-time = "2026-09-03T16:57:12.168Z" },
    { url = "https://files.pythonhosted.org/packages/39/aa/54f516ec5e5a11c4afdceb1c454ebb054ffb96e4f4a1705580b4346abd35/ruff-0.16.6-py3-none-musllinux_1_2_i686.whl", hash = "sha256:61029b4ab4aa723fd3064fab96b1d814492596bf0c792679fffcbde1e1679953", size = 10282461, upload-time = "2026-09-03T16:57:15.077Z" },
    { url = "https://files.pythonhosted.org/packages/52/0b/38d0aa8aa32372b96dc44f97b22e576c4147808271aab7b2cb1e353d4445/ruff-0.16.6-py3-none-musllinux_1_2_x86_64.whl", hash = "sha256:9ac8998457832c2061709d900856b7ad271dace0cb41f346588d540162bfa718", size = 10728808, upload-time = "2026-09-03T16:57:17.797Z" },
    { url = "https://files.pythonhosted.org/packages/5e/e5/9e274e24eeb027640ffc7442f21239f16d17f47acec15ae34f32e03a5c79/ruff-0.16.6-py3-none-win32.whl", hash = "sha256:0b87d9d16fcb63e8018423ca1d50b7260f15cb2da33e30db4baad4183a948c25", size = 10049212, upload-time = "2026-09-03T16:57:20.55Z" },
    { url = "https://files.pythonhosted.org/packages/22/31/72472449414223ed1a2da236b992adbb1a2ae59e34794574810f60ce068e/ruff-0.16.6-py3-none-win_amd64.whl", hash = "sha256:10d21c51c3495d8eaea7b703a16592117ea6eb1d649e36335aa965ff1173eb39", size = 10556402, upload-time = "2026-09-03T16:57:23.501Z" },
    { url = "https://files.pythonhosted.org/packages/fc/07/d781f8f8e1ac24bef9f3269cf62ffb1407ca24c3a8f12e5e22874f90528c/ruff-0.16.6-py3-none-win_arm64.whl", hash = "sha256:7a976c79b958f94e50a022a19f0f8c87387448020935ec14fc74331bd0a7f2c5", size = 10412850, upload-time = "2026-09-03T16:57:26.416Z" },
]

[[package]]
name = "ty"
version = "0.0.78"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/d8/c7/2ba0861384c5b5097ac354383abb98188112cb330208c21d5197e98a29e5/ty-0.0.78.tar.gz", hash = "sha256:770b45854f85fa11595208f08c0f28df80943164d10a2832d86be6ac29f135b2", size = 7050609, upload-time = "2026-09-02T22:41:33.92Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/ea/ed/f34cfc06a9ba72979df219e48dae1a0b6a6c74a340763ccd30a547edf913/ty-0.0.78-py3-none-linux_armv6l.whl", hash = "sha256:122700b98f9d45785c1ce91a9418154562e7f64f4bf34679f6f7b38c5b97453f", size = 13304624, upload-time = "2026-09-02T22:40:56.649Z" },
    { url = "https://files.pythonhosted.org/packages/1c/28/5576e2a08b57676d9b2a736d528f077a6c6e32c3d1de2d75dbbe28346966/ty-0.0.78-py3-none-macosx_10_12_x86_64.whl", hash = "sha256:cbe7e3709ccf29ef3d9f58f5914cc30ec36fb647008a5a4ff8483abe401bfe8d", size = 12928383, upload-time = "2026-09-02T22:40:59.162Z" },
    { url = "https://files.pythonhosted.org/packages/8e/e0/027d49c3da5235e634da3d3fc52c4874ec89f50830388c9c259f8fb71e0e/ty-0.0.78-py3-none-macosx_11_0_arm64.whl", hash = "sha256:c3528897b3ab9d3589561bc2b5e61a4d5d686de527a4400bb09a439b922a6c70", size = 12730058, upload-time = "2026-09-02T22:41:01.235Z" },
    { url = "https://files.pythonhosted.org/packages/bb/bc/6bf8ffefd8063730a70ae889cf85def72bc155fd1453135ebf8a09c2f1c2/ty-0.0.78-py3-none-manylinux_2_17_aarch64.manylinux2014_aarch64.whl", hash = "sha256:8bfba4c44a06484093f527b8ef43a317abcf91395b49396170266629eedf74aa", size = 12813321, upload-time = "2026-09-02T22:41:03.251Z" },
    { url = "https://files.pythonhosted.org/packages/6d/c0/b3cdf26f82108908d92fdb7ddb741019c446ceb666cf204d4dbf611bde33/ty-0.0.78-py3-none-manylinux_2_17_armv7l.manylinux2014_armv7l.whl", hash = "sha256:5f903c06fdee17baf8373173039ab28f1bce28e66b1c734929a5f50b37eb54d9", size = 13072219, upload-time = "2026-09-02T22:41:05.225Z" },
    { url = "https://files.pythonhosted.org/packages/4d/36/16bfb0abdd178dae11dbc4b57b9a86c2b62642a18c1103fd2c2930aa5879/ty-0.0.78-py3-none-manylinux_2_17_i686.manylinux2014_i686.whl", hash = "sha256:dd83e5fe3f07291d1bd4e591f8d2607c204f3eab53bcb1b8060c40e876e1aa61", size = 13903958, upload-time = "2026-09-02T22:41:07.333Z" },
    { url = "https://files.pythonhosted.org/packages/0f/0c/74d3b1f0344b13156c719dd68a7edf7e48c2051718c9f326ba3cbf45ea53/ty-0.0.78-py3-none-manylinux_2_17_ppc64le.manylinux2014_ppc64le.whl", hash = "sha256:325285377319cf7168a2b8b771ae5027f411530e3c7eab1faf4583cdd72fd7c9", size = 14355581, upload-time = "2026-09-02T22:41:09.56Z" },
    { url = "https://files.pythonhosted.org/packages/8d/d7/7ca0359e1e61b15b8b02328c8d120db3c507876b9b7c6bd9f26935353e0e/ty-0.0.78-py3-none-manylinux_2_17_s390x.manylinux2014_s390x.whl", hash = "sha256:54b7846a404da6492697b524a769755ee9bee157d67674063ecd9c5f69dc52ff", size = 14044749, upload-time = "2026-09-02T22:41:11.678Z" },
    { url = "https://files.pythonhosted.org/packages/3b/6a/731f16ff42c5fc96e742c2f4e0a6915356bae114ae02ae4af6f33502175f/ty-0.0.78-py3-none-manylinux_2_17_x86_64.manylinux2014_x86_64.whl", hash = "sha256:169d3b9d134c0b48fe1af8a844142d374655552054a9d6c15a4b6e51bb0382ea", size = 13391647, upload-time = "2026-09-02T22:41:13.928Z" },
    { url = "https://files.pythonhosted.org/packages/0c/af/250cc29daf310e837188509ea4d78460c495d8a74c4fb84b4152d9ef2d4f/ty-0.0.78-py3-none-manylinux_2_31_riscv64.whl", hash = "sha256:6108cb3b2d28dac5981d4e25008a0a5547d8c877a67f6da9e8c38e7e946be44f", size = 13945020, upload-time = "2026-09-02T22:41:15.968Z" },
    { url = "https://files.pythonhosted.org/packages/b8/f9/96aab1dee4535e66554e8dc7657c69f6c61c181d8e70b9c3527908e93ef4/ty-0.0.78-py3-none-musllinux_1_2_aarch64.whl", hash = "sha256:589ad03608d9d2975ef4b23c41c4f847e325bcc7686f51d4c66066b8dbc18a2a", size = 12851149, upload-time = "2026-09-02T22:41:18.06Z" },
    { url = "https://files.pythonhosted.org/packages/85/b0/53d8fe9a847534ef5fe2165c7d5292cb853b29dfd7011cbfb1cdb90a8012/ty-0.0.78-py3-none-musllinux_1_2_armv7l.whl", hash = "sha256:b3fa0786edc1af06030f872d83499c0cea7c261dbbb651e0aee8306bf2c8a869", size = 13091464, upload-time = "2026-09-02T22:41:20.227Z" },
    { url = "https://files.pythonhosted.org/packages/21/65/94a4e5a02de559f6c6c0ee7a14b88660b4eee058ec6fec5c0ff6ecfbf5cc/ty-0.0.78-py3-none-musllinux_1_2_i686.whl", hash = "sha256:92c5639befc577578c8abd4e5a7fccf98d828db98b09e8d4dd81605dc0e54aef", size = 13389389, upload-time = "2026-09-02T22:41:22.27Z" },
    { url = "https://files.pythonhosted.org/packages/2e/b6/d0c7fe6be64ca5a15100c4b1f0e39c19660d53bc544f609fa117b346e661/ty-0.0.78-py3-none-musllinux_1_2_x86_64.whl", hash = "sha256:0dce70bc51652b2775debd1d1e422fb0179f5207c73deb4d5d0aca37e5f61695", size = 13691928, upload-time = "2026-09-02T22:41:24.292Z" },
    { url = "https://files.pythonhosted.org/packages/0a/5d/36081205611ba3fa802efc4ad63e4b1e949bda2f7bb37b34ac9bb6c00db0/ty-0.0.78-py3-none-win32.whl", hash = "sha256:1c80976ca9185d7a9d1baab1fb57240331b8dac58d3b11e46200284086a6de8d", size = 12647346, upload-time = "2026-09-02T22:41:26.699Z" },
    { url = "https://files.pythonhosted.org/packages/f1/89/b925fe1ea1bc56fc7f11d2496e29072fdd2ceb7b389884fc7b2d07cf0c41/ty-0.0.78-py3-none-win_amd64.whl", hash = "sha256:32e82b704471eab34f67b51c151660ca8a00815977b28278905d76fba54f7415", size = 13241810, upload-time = "2026-09-02T22:41:28.857Z" },
    { url = "https://files.pythonhosted.org/packages/91/f1/090ef7b52355bcedfbfbff6ce70fa81ba5bd5f6ed3f8d99ae05e6f2fe75b/ty-0.0.78-py3-none-win_arm64.whl", hash = "sha256:3a14d641a3c04fa9a80f2a46be1531d915f60d4fb79d4b894627bbe46bb35d64", size = 13077433, upload-time = "2026-09-02T22:41:31.525Z" },
]


